Axionic Quintessence in Heterotic String Theory

We investigate axionic quintessence in heterotic string compactifications. Starting from the ten-dimensional theory, we derive the four-dimensional axion effective action, including gauge couplings and non-perturbative potentials, and identify the curvature terms that can correct it. We examine the geometric requirements for ultralight axions generated by exponentially suppressed worldsheet instantons, finding significant restrictions through an exploratory scan of toric Calabi-Yau hypersurfaces. In an illustrative K3-fibred setup, the minimal benchmark also encounters a tension with the positivity of the one-loop corrected gauge kinetic functions. Aligned worldsheet-instanton contributions provide a way to alleviate this tension and yield an ultralight axion with a phenomenologically relevant decay constant. Our analysis also identifies lower-action instantons whose contributions must be controlled to preserve the ultralight axion. We then study the resulting class of quintessence potentials and qualitatively compare their late-time cosmological solutions with observationally preferred ranges.

==> anc/Lightaxionk3fibredCY.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.2' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    253341,       5527]
NotebookOptionsPosition[    242124,       5375]
NotebookOutlinePosition[    242522,       5391]
CellTagsIndexPosition[    242479,       5388]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"ClearAll", "[", "\"\<Global`*\>\"", "]"}], ";"}], "\n", "\n", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
     RowBox[{
     "===", "===", "===", "===", "===", "===", "===", "===", "===", "===", "===",
       "===", "===", "===", "===", "===", "===", "===", "===", "===", "==="}],
      "=", "\n", "   ", 
     RowBox[{
      RowBox[{"SECTION", " ", "1"}], ":", " ", "SETUP"}]}], " ", 
    "\[LongDash]", " ", "fields", ",", " ", 
    RowBox[{"Kahler", " ", "geometry"}], ",", " ", 
    RowBox[{
     RowBox[{
      RowBox[{"kinetic", " ", "metric"}], "\n", "   ", "===", "===", "===", "===",
       "===", "===", "===", "===", "===", "===", "===", "===", "===", "===", "===",
       "===", "===", "===", "===", "===", "==="}], "="}]}], " ", 
   "*)"}]}], "\n", 
 RowBox[{
  RowBox[{"fields", " ", "=", " ", 
   RowBox[{"{", 
    RowBox[{"ax", ",", " ", "th1", ",", " ", "th2", ",", " ", "th3"}], 
    "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"vs", "     ", "=", " ", 
    RowBox[{"{", 
     RowBox[{"v1", ",", " ", "v2", ",", " ", "v3"}], "}"}]}], ";"}], 
  "\n"}], "\n", 
 RowBox[{
  RowBox[{"Vol", "     ", "=", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"1", "/", "4"}], " ", "v1", " ", 
     RowBox[{"v2", "^", "2"}]}], " ", "+", " ", 
    RowBox[{
     RowBox[{"1", "/", "8"}], " ", 
     RowBox[{"v2", "^", "3"}]}], " ", "-", " ", 
    RowBox[{
     RowBox[{"1", "/", 
      RowBox[{"(", 
       SuperscriptBox["3", "3"], ")"}]}], " ", 
     RowBox[{"v3", "^", "3"}]}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"Kkahler", " ", "=", " ", 
   RowBox[{"-", " ", 
    RowBox[{"Log", "[", "Vol", "]"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"Kijbar", "  ", "=", " ", 
   RowBox[{
    RowBox[{"Table", "[", "\n", "              ", 
     RowBox[{
      RowBox[{
       RowBox[{"1", "/", 
        RowBox[{"(", "4", ")"}]}], " ", 
       RowBox[{"D", "[", 
        RowBox[{"Kkahler", ",", " ", 
         RowBox[{"vs", "[", 
          RowBox[{"[", "i", "]"}], "]"}], ",", " ", 
         RowBox[{"vs", "[", 
          RowBox[{"[", "j", "]"}], "]"}]}], "]"}]}], ",", "\n", 
      "              ", 
      RowBox[{"{", 
       RowBox[{"i", ",", " ", "1", ",", " ", "3"}], "}"}], ",", " ", 
      RowBox[{"{", 
       RowBox[{"j", ",", " ", "1", ",", " ", "3"}], "}"}]}], "\n", 
     "          ", "]"}], " ", "//", " ", "FullSimplify"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"Gtheta", "=", 
    RowBox[{
     RowBox[{"Kijbar", "/", 
      RowBox[{"(", 
       RowBox[{"2", " ", 
        RowBox[{"Pi", "^", "2"}]}], ")"}]}], "//", "FullSimplify"}]}], ";"}], 
  "\n", "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"Full", " ", "4", "x4", " ", "kinetic", " ", 
    RowBox[{"metric", ":", " ", 
     RowBox[{
      RowBox[{"dilaton", " ", "block"}], " ", "+", " ", 
      RowBox[{"moduli", " ", "block"}]}]}]}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Gaxion", " ", "=", " ", 
    RowBox[{
     RowBox[{"Join", "[", "\n", "    ", 
      RowBox[{
       RowBox[{"Join", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"{", 
           RowBox[{"1", "/", 
            RowBox[{"(", 
             RowBox[{"8", " ", 
              RowBox[{"Pi", "^", "2"}], " ", 
              RowBox[{"s", "^", "2"}]}], ")"}]}], "}"}], "}"}], ",", " ", 
         RowBox[{"ConstantArray", "[", 
          RowBox[{"0", ",", " ", 
           RowBox[{"{", 
            RowBox[{"1", ",", " ", "3"}], "}"}]}], "]"}], ",", " ", "2"}], 
        "]"}], ",", "\n", "    ", 
       RowBox[{"Join", "[", 
        RowBox[{
         RowBox[{"ConstantArray", "[", 
          RowBox[{"0", ",", " ", 
           RowBox[{"{", 
            RowBox[{"3", ",", " ", "1"}], "}"}]}], "]"}], ",", " ", "Gtheta", 
         ",", " ", "2"}], "]"}]}], "\n", "]"}], " ", "//", " ", 
     "FullSimplify"}]}], ";"}], "\n", "\n", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "===", "===", "===", "===", "===", "===", "===", "===", "===", "===", "===",
      "===", "===", "===", "===", "===", "===", "===", "===", "===", "==="}], 
    "=", "\n", "   ", 
    RowBox[{
     RowBox[{
      RowBox[{"SECTION", " ", "2"}], ":", " ", 
      RowBox[{
       RowBox[{"SCALAR", " ", "POTENTIAL", " ", "AND", " ", "HESSIAN"}], "\n",
        "   ", "===", "===", "===", "===", "===", "===", "===", "===", "===", 
       "===", "===", "===", "===", "===", "===", "===", "===", "===", "===", "===",
        "==="}]}], "="}]}], " ", "*)"}]}], "\n", 
 RowBox[{
  RowBox[{"argQCD", " ", "=", " ", 
   RowBox[{
    RowBox[{"qA", " ", "ax"}], " ", "+", " ", 
    RowBox[{"q1", " ", "th1"}], " ", "+", " ", 
    RowBox[{"q2", " ", "th2"}], " ", "+", " ", 
    RowBox[{"q3", " ", "th3"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"Vpot", " ", "=", " ", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "LQCD4"}], " ", 
      RowBox[{"Cos", "[", "argQCD", "]"}]}], " ", "-", 
     RowBox[{"LWS14", " ", 
      RowBox[{"Cos", "[", 
       RowBox[{"p1", " ", "th1"}], "]"}]}], " ", "-", " ", 
     RowBox[{"LWS24", " ", 
      RowBox[{"Cos", "[", 
       RowBox[{"p2", " ", "th2"}], "]"}]}], "  ", "-", " ", 
     RowBox[{"LWS34", " ", 
      RowBox[{"Cos", "[", 
       RowBox[{"p3", " ", "th3"}], "]"}]}]}]}], ";"}], "\n"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"Htheta", " ", "=", " ", 
    RowBox[{
     RowBox[{
      RowBox[{"Table", "[", "\n", "             ", 
       RowBox[{
        RowBox[{"D", "[", 
         RowBox[{"Vpot", ",", " ", 
          RowBox[{"fields", "[", 
           RowBox[{"[", "i", "]"}], "]"}], ",", " ", 
          RowBox[{"fields", "[", 
           RowBox[{"[", "j", "]"}], "]"}]}], "]"}], ",", "\n", 
        "             ", 
        RowBox[{"{", 
         RowBox[{"i", ",", " ", "1", ",", " ", "4"}], "}"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"j", ",", " ", "1", ",", " ", "4"}], "}"}]}], "\n", 
       "         ", "]"}], " ", "/.", " ", 
      RowBox[{"Thread", "[", 
       RowBox[{"fields", " ", "->", " ", "0"}], "]"}]}], " ", "//", " ", 
     "FullSimplify"}]}], ";"}], "\n", "\n", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "===", "===", "===", "===", "===", "===", "===", "===", "===", "===", "===",
      "===", "===", "===", "===", "===", "===", "===", "===", "===", "==="}], 
    "=", "\n", "   ", 
    RowBox[{
     RowBox[{
      RowBox[{"SECTION", " ", "3"}], ":", " ", 
      RowBox[{
      "PARAMETERS", "\n", "   ", "===", "===", "===", "===", "===", "===", "===",
        "===", "===", "===", "===", "===", "===", "===", "===", "===", "===", 
       "===", "===", "===", "==="}]}], "="}]}], " ", "*)"}]}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"prec", " ", "=", " ", "500"}], ";"}], "\[IndentingNewLine]", 
  RowBox[{"(*", "\n", 
   RowBox[{
    RowBox[{"parsPhysical", " ", "=", " ", 
     RowBox[{"{", "\n", "    ", 
      RowBox[{
       RowBox[{"LQCD4", " ", "->", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"8", " ", 
           SuperscriptBox["10", 
            RowBox[{"-", "20"}]]}], ")"}], "4"]}], ",", "\n", "    ", 
       RowBox[{"v1", " ", "->", " ", 
        RowBox[{"4427", "/", "100"}]}], ",", "  ", 
       RowBox[{"v2", " ", "->", " ", 
        RowBox[{"16", "/", "11"}]}], ",", "  ", 
       RowBox[{"v3", " ", "->", " ", 
        RowBox[{"15", "/", "10"}]}], ",", "\n", "    ", 
       RowBox[{"n1", " ", "->", " ", "3"}], " ", ",", "  ", 
       RowBox[{"n2", " ", "->", " ", "6"}], ",", "      ", 
       RowBox[{"n3", " ", "->", " ", "3"}], ",", "\n", "    ", 
       RowBox[{"s", "  ", "->", " ", "20"}], ",", " ", 
       RowBox[{"W0", " ", "\[Rule]", " ", 
        RowBox[{"1", "/", "10"}]}]}], "\n", "}"}]}], ";"}], "*)"}], 
  "\n"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"parsPhysical", " ", "=", " ", 
    RowBox[{"{", "\n", "    ", 
     RowBox[{
      RowBox[{"LQCD4", " ", "->", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"8", " ", 
          SuperscriptBox["10", 
           RowBox[{"-", "20"}]]}], ")"}], "4"]}], ",", "\n", "    ", 
      RowBox[{"v1", " ", "->", " ", 
       RowBox[{"4427", "/", "100"}]}], ",", "  ", 
      RowBox[{"v2", " ", "->", " ", 
       RowBox[{"16", "/", "11"}]}], ",", "  ", 
      RowBox[{"v3", " ", "->", " ", 
       RowBox[{"15", "/", "10"}]}], ",", "\n", "    ", 
      RowBox[{"n1", " ", "->", " ", "12"}], " ", ",", "  ", 
      RowBox[{"n2", " ", "->", " ", "6"}], ",", "      ", 
      RowBox[{"n3", " ", "->", " ", "3"}], ",", "\n", "    ", 
      RowBox[{"s", "  ", "->", " ", "25"}], ",", " ", 
      RowBox[{"W0", " ", "\[Rule]", " ", 
       RowBox[{"1", "/", "10"}]}]}], "\n", "}"}]}], ";"}], "\n", "\n", 
  "\[IndentingNewLine]"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"parsCharges", " ", "=", " ", 
    RowBox[{"{", "\n", "     ", 
     RowBox[{
      RowBox[{
       RowBox[{"LWS14", " ", "\[Rule]", " ", 
        RowBox[{"8", "\[Pi]", " ", "W0", " ", 
         FractionBox["v1", "Vol"], " ", 
         RowBox[{"Exp", "[", 
          RowBox[{
           RowBox[{"-", "2"}], " ", "Pi", " ", "v1"}], "]"}]}]}], " ", "/.", 
       " ", "parsPhysical"}], ",", "\n", "    ", 
      RowBox[{
       RowBox[{"LWS24", " ", "\[Rule]", " ", 
        RowBox[{"8", "\[Pi]", " ", "W0", " ", 
         FractionBox["v2", "Vol"], " ", 
         RowBox[{"Exp", "[", 
          RowBox[{
           RowBox[{"-", "2"}], " ", "Pi", " ", "v2"}], "]"}]}]}], " ", "/.", 
       " ", "parsPhysical"}], ",", "\n", "    ", 
      RowBox[{
       RowBox[{"LWS34", " ", "\[Rule]", " ", 
        RowBox[{"8", "\[Pi]", " ", "W0", " ", 
         FractionBox["v3", "Vol"], " ", 
         RowBox[{"Exp", "[", 
          RowBox[{
           RowBox[{"-", "2"}], " ", "Pi", " ", "v3"}], "]"}]}]}], " ", "/.", 
       " ", "parsPhysical"}], ",", "\n", "    ", 
      RowBox[{"qA", " ", "->", " ", "1"}], ",", "\n", "    ", 
      RowBox[{
       RowBox[{"q1", " ", "->", " ", "n1"}], " ", "/.", " ", "parsPhysical"}],
       ",", "\n", "    ", 
      RowBox[{
       RowBox[{"q2", " ", "->", " ", "n2"}], " ", "/.", " ", "parsPhysical"}],
       ",", "\n", "    ", 
      RowBox[{
       RowBox[{"q3", " ", "->", " ", "n3"}], " ", "/.", " ", "parsPhysical"}],
       ",", "\n", "    ", 
      RowBox[{"p1", " ", "->", " ", "1"}], ",", "  ", 
      RowBox[{"p2", " ", "->", " ", "1"}], ",", "  ", 
      RowBox[{"p3", " ", "->", " ", "1"}]}], "\n", "}"}]}], ";"}], 
  "\n"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"parsAll", " ", "=", " ", 
    RowBox[{"Join", "[", 
     RowBox[{"parsPhysical", ",", " ", "parsCharges"}], "]"}]}], ";"}], "\n", 
  "\n", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "===", "===", "===", "===", "===", "===", "===", "===", "===", "===", "===",
      "===", "===", "===", "===", "===", "===", "===", "===", "===", "==="}], 
    "=", "\n", "   ", 
    RowBox[{
     RowBox[{
      RowBox[{"SECTION", " ", "4"}], ":", " ", 
      RowBox[{
       RowBox[{"NUMERICAL", " ", "MATRICES"}], "\n", "   ", "===", "===", "===",
        "===", "===", "===", "===", "===", "===", "===", "===", "===", "===", 
       "===", "===", "===", "===", "===", "===", "===", "==="}]}], "="}]}], 
   " ", "*)"}]}], "\n", 
 RowBox[{
  RowBox[{"Gnum", " ", "=", " ", 
   RowBox[{"N", "[", 
    RowBox[{
     RowBox[{"Gaxion", " ", "/.", " ", "parsAll"}], ",", " ", "prec"}], 
    "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"Hnum", " ", "=", " ", 
    RowBox[{"N", "[", 
     RowBox[{
      RowBox[{"Htheta", " ", "/.", " ", "parsAll"}], ",", " ", "prec"}], 
     "]"}]}], ";"}], "\n", "\n", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "===", "===", "===", "===", "===", "===", "===", "===", "===", "===", "===",
      "===", "===", "===", "===", "===", "===", "===", "===", "===", "==="}], 
    "=", "\n", "   ", 
    RowBox[{
     RowBox[{
      RowBox[{"SECTION", " ", "5"}], ":", " ", 
      RowBox[{"CHOLESKY", " ", "DECOMPOSITION", "  ", "G"}]}], " ", "=", " ", 
     
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"L", "^", "T"}], " ", ".", " ", "L"}], "\n", "   ", "===", "===",
        "===", "===", "===", "===", "===", "===", "===", "===", "===", "===", 
       "===", "===", "===", "===", "===", "===", "===", "===", "==="}], 
      "="}]}]}], " ", "*)"}]}], "\n", 
 RowBox[{
  RowBox[{"L", "    ", "=", " ", 
   RowBox[{"CholeskyDecomposition", "[", "Gnum", "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"Linv", " ", "=", " ", 
    RowBox[{"Inverse", "[", "L", "]"}]}], ";"}], "\n", "\n", 
  RowBox[{"(*", " ", 
   RowBox[{"Sanity", " ", "check"}], " ", "*)"}]}], "\n", 
 RowBox[{
  RowBox[{"Print", "[", "\"\<Cholesky check (should be ~0):\>\"", "]"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"Chop", "[", 
      RowBox[{"Gnum", " ", "-", " ", 
       RowBox[{
        RowBox[{"Transpose", "[", "L", "]"}], " ", ".", " ", "L"}]}], "]"}], 
     " ", "//", " ", "MatrixForm"}], " ", "//", " ", "Print"}], ";"}], "\n", 
  "\n", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "===", "===", "===", "===", "===", "===", "===", "===", "===", "===", "===",
      "===", "===", "===", "===", "===", "===", "===", "===", "===", "==="}], 
    "=", "\n", "   ", 
    RowBox[{
     RowBox[{
      RowBox[{"SECTION", " ", "6"}], ":", " ", 
      RowBox[{
       RowBox[{"MASS", " ", "EIGENSYSTEM"}], "\n", "   ", "===", "===", "===",
        "===", "===", "===", "===", "===", "===", "===", "===", "===", "===", 
       "===", "===", "===", "===", "===", "===", "===", "==="}]}], "="}]}], 
   " ", "*)"}]}], "\n", 
 RowBox[{
  RowBox[{"Hcanon", "         ", "=", " ", 
   RowBox[{
    RowBox[{"Transpose", "[", "Linv", "]"}], " ", ".", " ", "Hnum", " ", ".", 
    " ", "Linv"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"{", 
     RowBox[{"m2num", ",", " ", "uvecs"}], "}"}], " ", "=", " ", 
    RowBox[{"Eigensystem", "[", "Hcanon", "]"}]}], ";"}], "\n", "\n", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"Sort", " ", "lightest"}], " ", "->", " ", "heaviest"}], " ", 
   "*)"}]}], "\n", 
 RowBox[{
  RowBox[{"order", "  ", "=", " ", 
   RowBox[{"Ordering", "[", "m2num", "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"m2sort", " ", "=", " ", 
   RowBox[{"m2num", "[", 
    RowBox[{"[", "order", "]"}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"uvecs", "  ", "=", " ", 
    RowBox[{"uvecs", "[", 
     RowBox[{"[", "order", "]"}], "]"}]}], ";"}], "\n"}], "\n", 
 RowBox[{
  RowBox[{
  "Print", "[", "\"\<\\nMass-squared eigenvalues (lightest first):\>\"", 
   "]"}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"MatrixForm", "[", 
      RowBox[{"N", "[", 
       RowBox[{"m2sort", ",", " ", "5"}], "]"}], "]"}], " ", "//", " ", 
     "ScientificForm"}], " ", "//", " ", "Print"}], ";"}], "\n", "\n", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "===", "===", "===", "===", "===", "===", "===", "===", "===", "===", "===",
      "===", "===", "===", "===", "===", "===", "===", "===", "===", "==="}], 
    "=", "\n", "   ", 
    RowBox[{
     RowBox[{
      RowBox[{"SECTION", " ", "7"}], ":", " ", 
      RowBox[{
       RowBox[{"FIELD", " ", "REDEFINITION", " ", "MATRIX"}], "\n", "   ", "===",
        "===", "===", "===", "===", "===", "===", "===", "===", "===", "===", 
       "===", "===", "===", "===", "===", "===", "===", "===", "===", 
       "==="}]}], "=", "\n", "   ", 
     RowBox[{"Pp", "  ", "=", " ", 
      RowBox[{
       RowBox[{
        RowBox[{"eigenvectors", " ", "of", " ", "the", " ", "canonically"}], 
        "-", 
        RowBox[{"normalised", " ", "Hessian", " ", 
         RowBox[{"(", "rows", ")"}], "\n", "   ", "T"}]}], "   ", "=", " ", 
       RowBox[{
        RowBox[{
        "full", " ", "map", " ", "from", " ", "original", " ", "fields", " ", 
         "to", " ", "mass", " ", 
         RowBox[{"eigenstates", ":", "\n", "             ", "fields"}]}], " ",
         "=", " ", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"T", "^", 
            RowBox[{"{", 
             RowBox[{"-", "1"}], "}"}]}], " ", ".", " ", "phi"}], "\n", 
          "         ", 
          RowBox[{"i", ".", "e", ".", " ", 
           RowBox[{"phi", "^", "A"}]}]}], " ", "=", " ", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"T", " ", ".", " ", "fields"}], ")"}], "^", "A"}], "\n", 
           "   ", "T"}], "   ", "=", " ", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"Transpose", "[", "uvecs", "]"}], " ", ".", " ", "L"}], "      ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"uvecs", " ", "rotate"}], ",", " ", 
              RowBox[{"L", " ", "canonicalises"}]}], ")"}], "\n", "   ", 
            "Tinv"}], "=", " ", 
           RowBox[{
            RowBox[{
             RowBox[{"Linv", " ", ".", " ", 
              RowBox[{"Transpose", "[", "uvecs", "]"}]}], "   ", "so", "  ", 
             "fields"}], " ", "=", " ", 
            RowBox[{
             RowBox[{
              RowBox[{"Tinv", " ", ".", " ", "phi"}], "\n", "   ", "===", "===",
               "===", "===", "===", "===", "===", "===", "===", "===", "===", 
              "===", "===", "===", "===", "===", "===", "===", "===", "===", 
              "==="}], "="}]}]}]}]}]}]}]}]}]}], " ", "*)"}]}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"Pp", "   ", "=", " ", "uvecs"}], ";", 
   "                          ", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{"rows", " ", "=", " ", "eigenvectors"}], ",", " ", 
     RowBox[{"your", " ", "notation"}]}], " ", "*)"}], "\n", 
   RowBox[{"T", "    ", "=", " ", 
    RowBox[{
     RowBox[{"Transpose", "[", "Pp", "]"}], " ", ".", " ", "L"}]}], ";", 
   "             ", 
   RowBox[{"(*", " ", 
    RowBox[{"full", " ", "field", " ", "redefinition"}], " ", "*)"}], "\n", 
   RowBox[{"Tinv", " ", "=", " ", 
    RowBox[{"Linv", " ", ".", " ", 
     RowBox[{"Transpose", "[", "Pp", "]"}]}]}], ";", "          ", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{"inverse", ":", " ", "fields"}], " ", "=", " ", 
     RowBox[{"Tinv", " ", ".", " ", "phi"}]}], " ", "*)"}], "\n", "\n", 
   RowBox[{"(*", " ", 
    RowBox[{"Mass", " ", "eigenstate", " ", "symbols"}], " ", "*)"}], "\n", 
   RowBox[{"phi", " ", "=", " ", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"Subscript", "[", 
       RowBox[{"\[Phi]", ",", " ", "i"}], "]"}], ",", " ", 
      RowBox[{"{", 
       RowBox[{"i", ",", " ", "1", ",", " ", "4"}], "}"}]}], "]"}]}], ";"}], 
  "\n", "\n", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "===", "===", "===", "===", "===", "===", "===", "===", "===", "===", "===",
      "===", "===", "===", "===", "===", "===", "===", "===", "===", "==="}], 
    "=", "\n", "   ", 
    RowBox[{
     RowBox[{
      RowBox[{"SECTION", " ", "8"}], ":", " ", 
      RowBox[{
       RowBox[{"ORIGINAL", "-", 
        RowBox[{"BASIS", " ", "DECAY", " ", "CONSTANTS"}]}], "\n", "   ", "===",
        "===", "===", "===", "===", "===", "===", "===", "===", "===", "===", 
       "===", "===", "===", "===", "===", "===", "===", "===", "===", 
       "==="}]}], "="}]}], " ", "*)"}]}], "\n", 
 RowBox[{
  RowBox[{"Qqcd", " ", "=", " ", 
   RowBox[{"{", 
    RowBox[{"qA", ",", " ", "q1", ",", " ", "q2", ",", " ", "q3"}], "}"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"P1", "   ", "=", " ", 
   RowBox[{"{", 
    RowBox[{"0", ",", " ", "p1", ",", " ", "0", ",", " ", "0"}], "}"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"P2", "   ", "=", " ", 
   RowBox[{"{", 
    RowBox[{"0", ",", " ", "0", ",", " ", "p2", ",", " ", "0"}], "}"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"P3", "   ", "=", " ", 
    RowBox[{"{", 
     RowBox[{"0", ",", " ", "0", ",", " ", "0", ",", " ", "p3"}], "}"}]}], 
   ";"}], "\n"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"DecayConstant", "[", 
     RowBox[{"Q_", ",", " ", "G_"}], "]"}], " ", ":=", " ", 
    RowBox[{"1", "/", 
     RowBox[{"Sqrt", "[", 
      RowBox[{"Q", " ", ".", " ", 
       RowBox[{"Inverse", "[", "G", "]"}], " ", ".", " ", "Q"}], "]"}]}]}], 
   ";"}], "\n"}], "\n", 
 RowBox[{
  RowBox[{"fQCD", " ", "=", " ", 
   RowBox[{
    RowBox[{"DecayConstant", "[", 
     RowBox[{"Qqcd", ",", " ", "Gaxion"}], "]"}], " ", "//", " ", 
    "FullSimplify"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"fWS1", " ", "=", " ", 
   RowBox[{
    RowBox[{"DecayConstant", "[", 
     RowBox[{"P1", ",", "   ", "Gaxion"}], "]"}], " ", "//", " ", 
    "FullSimplify"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"fWS2", " ", "=", " ", 
   RowBox[{
    RowBox[{"DecayConstant", "[", 
     RowBox[{"P2", ",", "   ", "Gaxion"}], "]"}], " ", "//", " ", 
    "FullSimplify"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"fWS3", " ", "=", " ", 
    RowBox[{
     RowBox[{"DecayConstant", "[", 
      RowBox[{"P3", ",", "   ", "Gaxion"}], "]"}], " ", "//", " ", 
     "FullSimplify"}]}], ";"}], "\n"}], "\n", 
 RowBox[{
  RowBox[{"fQCDnum", " ", "=", " ", 
   RowBox[{"N", "[", 
    RowBox[{
     RowBox[{"fQCD", " ", "/.", " ", "parsAll"}], ",", " ", "100"}], "]"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"fWS1num", " ", "=", " ", 
   RowBox[{"N", "[", 
    RowBox[{
     RowBox[{"fWS1", " ", "/.", " ", "parsAll"}], ",", " ", "100"}], "]"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"fWS2num", " ", "=", " ", 
   RowBox[{"N", "[", 
    RowBox[{
     RowBox[{"fWS2", " ", "/.", " ", "parsAll"}], ",", " ", "100"}], "]"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"fWS3num", " ", "=", " ", 
    RowBox[{"N", "[", 
     RowBox[{
      RowBox[{"fWS3", " ", "/.", " ", "parsAll"}], ",", " ", "100"}], "]"}]}],
    ";"}], "\n"}], "\n", 
 RowBox[{
  RowBox[{
  "Print", "[", "\"\<\\nOriginal-basis decay constants [M_Pl]:\>\"", "]"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"Print", "[", 
   RowBox[{"\"\<  f_QCD = \>\"", ",", " ", 
    RowBox[{"ScientificForm", "[", 
     RowBox[{"fQCDnum", ",", " ", "5"}], "]"}]}], "]"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"Print", "[", 
   RowBox[{"\"\<  f_WS1 = \>\"", ",", " ", 
    RowBox[{"ScientificForm", "[", 
     RowBox[{"fWS1num", ",", " ", "5"}], "]"}]}], "]"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"Print", "[", 
   RowBox[{"\"\<  f_WS2 = \>\"", ",", " ", 
    RowBox[{"ScientificForm", "[", 
     RowBox[{"fWS2num", ",", " ", "5"}], "]"}]}], "]"}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"Print", "[", 
    RowBox[{"\"\<  f_WS3 = \>\"", ",", " ", 
     RowBox[{"ScientificForm", "[", 
      RowBox[{"fWS3num", ",", " ", "5"}], "]"}]}], "]"}], ";"}], 
  "\n"}], "\n"}], "Input",
 CellChangeTimes->{
  3.993207631634482*^9, {3.993208037717877*^9, 3.993208037851612*^9}, {
   3.993283612319003*^9, 3.9932836155893803`*^9}, {3.993618894438703*^9, 
   3.993618921803171*^9}, {3.993619148728395*^9, 3.9936195130743017`*^9}, {
   3.993619544271064*^9, 3.993619702274404*^9}, {3.9936200765922832`*^9, 
   3.993620076793207*^9}, {3.99362012933049*^9, 3.9936201548908052`*^9}, {
   3.99362019585222*^9, 3.993620333333314*^9}, {3.993658851809618*^9, 
   3.993658852054781*^9}, {3.993659190366637*^9, 3.9936592323246183`*^9}, {
   3.993659289449741*^9, 3.9936593504343777`*^9}, {3.993659403518249*^9, 
   3.993659431454939*^9}, {3.993699631339139*^9, 3.993699631439843*^9}, {
   3.993699677106072*^9, 3.99369967734704*^9}, {3.9936998854161053`*^9, 
   3.993699886568345*^9}, {3.9936999405455523`*^9, 3.993699951456715*^9}, {
   3.993700099959104*^9, 3.993700330312503*^9}, {3.993701333946116*^9, 
   3.993701334137848*^9}, {3.993701437473319*^9, 3.993701516949696*^9}, {
   3.993702157931368*^9, 3.993702424024234*^9}, {3.993702454405986*^9, 
   3.9937027752830143`*^9}, {3.9937041434192867`*^9, 3.993704379821594*^9}, {
   3.9937044625229197`*^9, 3.993704488748968*^9}, {3.993704519778879*^9, 
   3.993704678955187*^9}, {3.9937060659881983`*^9, 3.993706152708602*^9}, {
   3.9937062140018187`*^9, 3.993706258846987*^9}, {3.9937237860188828`*^9, 
   3.993723818980969*^9}, {3.9937238929725323`*^9, 3.993723893094401*^9}, {
   3.9937239539813843`*^9, 3.993723954439773*^9}, {3.993724842492606*^9, 
   3.993724842610121*^9}, 3.996658793860827*^9, 3.9967213363400993`*^9, {
   3.996721768185651*^9, 3.996721771939232*^9}, {3.99672181169349*^9, 
   3.996721891654323*^9}, {3.996722205802669*^9, 3.996722346372005*^9}, {
   3.996722431715702*^9, 3.996722486023056*^9}, {3.996722558206492*^9, 
   3.996722583099956*^9}, 3.996722904222705*^9, {3.9967229944641237`*^9, 
   3.9967233925441523`*^9}, {3.9967234389031878`*^9, 3.996723455937374*^9}, {
   3.996723706774291*^9, 3.99672370697195*^9}, 3.996723881857621*^9, {
   3.9967239181705637`*^9, 3.9967239626000357`*^9}, {3.9967240083882732`*^9, 
   3.996724009222866*^9}, {3.996724040305179*^9, 3.9967240407261963`*^9}, {
   3.996724219472864*^9, 3.996724228073208*^9}, {3.996724287948819*^9, 
   3.996724307472268*^9}, {3.99672439425977*^9, 3.996724394328969*^9}, 
   3.996724427005493*^9, {3.9967244717502003`*^9, 3.99672449618891*^9}, {
   3.996724528324473*^9, 3.996724660541757*^9}, {3.99672489775132*^9, 
   3.996724974579637*^9}, {3.997261405816947*^9, 
   3.997261409897873*^9}},ExpressionUUID->"08006c91-369c-48a5-988d-\
5a50eff8a50d"],

Cell[CellGroupData[{

Cell[BoxData["\<\"Cholesky check (should be ~0):\"\>"], "Print",
 CellChangeTimes->{
  3.9932076338837223`*^9, 3.993283616170884*^9, 3.993618922666835*^9, {
   3.993619150010515*^9, 3.9936195067160892`*^9}, {3.99361954476541*^9, 
   3.993619702548519*^9}, 3.9936198642305717`*^9, 3.993620081067358*^9, {
   3.993620129708117*^9, 3.9936201551174383`*^9}, 3.9936201962121058`*^9, {
   3.99362023236753*^9, 3.993620333837531*^9}, 3.993658852743602*^9, 
   3.9936592344113207`*^9, {3.993659290566472*^9, 3.993659351035521*^9}, {
   3.993659404514826*^9, 3.993659431991502*^9}, 3.993699632313366*^9, 
   3.993699678177319*^9, 3.993699887353201*^9, 3.993699952221077*^9, 
   3.993700046482667*^9, {3.993700100866703*^9, 3.993700275693632*^9}, 
   3.993700331280032*^9, 3.993701334684024*^9, {3.9937014223893127`*^9, 
   3.993701517506916*^9}, {3.9937021997583857`*^9, 3.993702424257509*^9}, {
   3.993702455786817*^9, 3.9937026538627377`*^9}, {3.993702686878374*^9, 
   3.993702781381764*^9}, 3.993704079449538*^9, {3.993704144100193*^9, 
   3.993704380055176*^9}, {3.9937044521492767`*^9, 3.993704489257831*^9}, {
   3.9937045233392563`*^9, 3.993704590484461*^9}, {3.993704623788735*^9, 
   3.993704682897908*^9}, {3.993706067330265*^9, 3.99370615906527*^9}, {
   3.993706215581416*^9, 3.9937062593383904`*^9}, {3.993723787237256*^9, 
   3.993723819382721*^9}, 3.993723893451603*^9, {3.993723955054801*^9, 
   3.9937239722405977`*^9}, 3.993724844157093*^9, 3.9937250794464083`*^9, {
   3.996721328243238*^9, 3.996721360321718*^9}, 3.9967217819749317`*^9, {
   3.996721812248307*^9, 3.99672189205363*^9}, {3.99672220967778*^9, 
   3.996722346593738*^9}, {3.996722432273037*^9, 3.996722477189889*^9}, {
   3.9967225586529818`*^9, 3.996722583496347*^9}, 3.99672290670072*^9, {
   3.9967229713553467`*^9, 3.99672339282981*^9}, {3.996723445566629*^9, 
   3.9967234564890957`*^9}, 3.996723707315262*^9, 3.9967238822103043`*^9, {
   3.996723918570861*^9, 3.996723962977683*^9}, 3.9967240095429773`*^9, {
   3.996724041305372*^9, 3.9967240631954603`*^9}, {3.996724221476153*^9, 
   3.9967242283434143`*^9}, {3.9967242955851393`*^9, 3.996724307810182*^9}, 
   3.996724395028412*^9, 3.996724427579167*^9, {3.996724472183551*^9, 
   3.9967246609507227`*^9}, 3.9967248589876337`*^9, {3.9967248989246483`*^9, 
   3.9967249747616796`*^9}, 3.996725037543128*^9, 3.996725319686363*^9},
 CellLabel->
  "During evaluation of \
In[6380]:=",ExpressionUUID->"363cd3c4-7feb-4f98-8539-6411e2c30aab"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", "0", "0", "0"},
     {"0", "0", "0", "0"},
     {"0", "0", "0", "0"},
     {"0", "0", "0", "0"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{
  3.9932076338837223`*^9, 3.993283616170884*^9, 3.993618922666835*^9, {
   3.993619150010515*^9, 3.9936195067160892`*^9}, {3.99361954476541*^9, 
   3.993619702548519*^9}, 3.9936198642305717`*^9, 3.993620081067358*^9, {
   3.993620129708117*^9, 3.9936201551174383`*^9}, 3.9936201962121058`*^9, {
   3.99362023236753*^9, 3.993620333837531*^9}, 3.993658852743602*^9, 
   3.9936592344113207`*^9, {3.993659290566472*^9, 3.993659351035521*^9}, {
   3.993659404514826*^9, 3.993659431991502*^9}, 3.993699632313366*^9, 
   3.993699678177319*^9, 3.993699887353201*^9, 3.993699952221077*^9, 
   3.993700046482667*^9, {3.993700100866703*^9, 3.993700275693632*^9}, 
   3.993700331280032*^9, 3.993701334684024*^9, {3.9937014223893127`*^9, 
   3.993701517506916*^9}, {3.9937021997583857`*^9, 3.993702424257509*^9}, {
   3.993702455786817*^9, 3.9937026538627377`*^9}, {3.993702686878374*^9, 
   3.993702781381764*^9}, 3.993704079449538*^9, {3.993704144100193*^9, 
   3.993704380055176*^9}, {3.9937044521492767`*^9, 3.993704489257831*^9}, {
   3.9937045233392563`*^9, 3.993704590484461*^9}, {3.993704623788735*^9, 
   3.993704682897908*^9}, {3.993706067330265*^9, 3.99370615906527*^9}, {
   3.993706215581416*^9, 3.9937062593383904`*^9}, {3.993723787237256*^9, 
   3.993723819382721*^9}, 3.993723893451603*^9, {3.993723955054801*^9, 
   3.9937239722405977`*^9}, 3.993724844157093*^9, 3.9937250794464083`*^9, {
   3.996721328243238*^9, 3.996721360321718*^9}, 3.9967217819749317`*^9, {
   3.996721812248307*^9, 3.99672189205363*^9}, {3.99672220967778*^9, 
   3.996722346593738*^9}, {3.996722432273037*^9, 3.996722477189889*^9}, {
   3.9967225586529818`*^9, 3.996722583496347*^9}, 3.99672290670072*^9, {
   3.9967229713553467`*^9, 3.99672339282981*^9}, {3.996723445566629*^9, 
   3.9967234564890957`*^9}, 3.996723707315262*^9, 3.9967238822103043`*^9, {
   3.996723918570861*^9, 3.996723962977683*^9}, 3.9967240095429773`*^9, {
   3.996724041305372*^9, 3.9967240631954603`*^9}, {3.996724221476153*^9, 
   3.9967242283434143`*^9}, {3.9967242955851393`*^9, 3.996724307810182*^9}, 
   3.996724395028412*^9, 3.996724427579167*^9, {3.996724472183551*^9, 
   3.9967246609507227`*^9}, 3.9967248589876337`*^9, {3.9967248989246483`*^9, 
   3.9967249747616796`*^9}, 3.996725037543128*^9, 3.996725319688225*^9},
 CellLabel->
  "During evaluation of \
In[6380]:=",ExpressionUUID->"ce4b6b27-fbf0-4db7-9b39-1bd2a83c17c7"],

Cell[BoxData["\<\"\\nMass-squared eigenvalues (lightest first):\"\>"], "Print",
 CellChangeTimes->{
  3.9932076338837223`*^9, 3.993283616170884*^9, 3.993618922666835*^9, {
   3.993619150010515*^9, 3.9936195067160892`*^9}, {3.99361954476541*^9, 
   3.993619702548519*^9}, 3.9936198642305717`*^9, 3.993620081067358*^9, {
   3.993620129708117*^9, 3.9936201551174383`*^9}, 3.9936201962121058`*^9, {
   3.99362023236753*^9, 3.993620333837531*^9}, 3.993658852743602*^9, 
   3.9936592344113207`*^9, {3.993659290566472*^9, 3.993659351035521*^9}, {
   3.993659404514826*^9, 3.993659431991502*^9}, 3.993699632313366*^9, 
   3.993699678177319*^9, 3.993699887353201*^9, 3.993699952221077*^9, 
   3.993700046482667*^9, {3.993700100866703*^9, 3.993700275693632*^9}, 
   3.993700331280032*^9, 3.993701334684024*^9, {3.9937014223893127`*^9, 
   3.993701517506916*^9}, {3.9937021997583857`*^9, 3.993702424257509*^9}, {
   3.993702455786817*^9, 3.9937026538627377`*^9}, {3.993702686878374*^9, 
   3.993702781381764*^9}, 3.993704079449538*^9, {3.993704144100193*^9, 
   3.993704380055176*^9}, {3.9937044521492767`*^9, 3.993704489257831*^9}, {
   3.9937045233392563`*^9, 3.993704590484461*^9}, {3.993704623788735*^9, 
   3.993704682897908*^9}, {3.993706067330265*^9, 3.99370615906527*^9}, {
   3.993706215581416*^9, 3.9937062593383904`*^9}, {3.993723787237256*^9, 
   3.993723819382721*^9}, 3.993723893451603*^9, {3.993723955054801*^9, 
   3.9937239722405977`*^9}, 3.993724844157093*^9, 3.9937250794464083`*^9, {
   3.996721328243238*^9, 3.996721360321718*^9}, 3.9967217819749317`*^9, {
   3.996721812248307*^9, 3.99672189205363*^9}, {3.99672220967778*^9, 
   3.996722346593738*^9}, {3.996722432273037*^9, 3.996722477189889*^9}, {
   3.9967225586529818`*^9, 3.996722583496347*^9}, 3.99672290670072*^9, {
   3.9967229713553467`*^9, 3.99672339282981*^9}, {3.996723445566629*^9, 
   3.9967234564890957`*^9}, 3.996723707315262*^9, 3.9967238822103043`*^9, {
   3.996723918570861*^9, 3.996723962977683*^9}, 3.9967240095429773`*^9, {
   3.996724041305372*^9, 3.9967240631954603`*^9}, {3.996724221476153*^9, 
   3.9967242283434143`*^9}, {3.9967242955851393`*^9, 3.996724307810182*^9}, 
   3.996724395028412*^9, 3.996724427579167*^9, {3.996724472183551*^9, 
   3.9967246609507227`*^9}, 3.9967248589876337`*^9, {3.9967248989246483`*^9, 
   3.9967249747616796`*^9}, 3.996725037543128*^9, 3.9967253196895723`*^9},
 CellLabel->
  "During evaluation of \
In[6380]:=",ExpressionUUID->"764cff3d-f85a-4127-b46a-33566b4d372b"],

Cell[BoxData[
 TagBox[
  TagBox[
   RowBox[{"(", "\[NoBreak]", 
    TagBox[GridBox[{
       {
        InterpretationBox[
         StyleBox[
          RowBox[{"\<\"2.5359\"\>", "\[Times]", 
           SuperscriptBox["10", "\<\"-118\"\>"]}],
          ShowStringCharacters->False],
         2.5359496580047155`5.*^-118,
         AutoDelete->True]},
       {
        InterpretationBox[
         StyleBox[
          RowBox[{"\<\"9.3508\"\>", "\[Times]", 
           SuperscriptBox["10", "\<\"-70\"\>"]}],
          ShowStringCharacters->False],
         9.35083629623478276809188192`5.*^-70,
         AutoDelete->True]},
       {
        InterpretationBox[
         StyleBox[
          RowBox[{"\<\"1.3628\"\>", "\[Times]", 
           SuperscriptBox["10", "\<\"-3\"\>"]}],
          ShowStringCharacters->False],
         0.0013628160848170902`5.,
         AutoDelete->True]},
       {
        InterpretationBox[
         StyleBox[
          RowBox[{"\<\"7.3227\"\>", "\[Times]", 
           SuperscriptBox["10", "\<\"-2\"\>"]}],
          ShowStringCharacters->False],
         0.0732265525343094244`5.,
         AutoDelete->True]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.5599999999999999]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     Column], "\[NoBreak]", ")"}],
   Function[BoxForm`e$, 
    MatrixForm[BoxForm`e$]]],
  ScientificForm]], "Print",
 CellChangeTimes->{
  3.9932076338837223`*^9, 3.993283616170884*^9, 3.993618922666835*^9, {
   3.993619150010515*^9, 3.9936195067160892`*^9}, {3.99361954476541*^9, 
   3.993619702548519*^9}, 3.9936198642305717`*^9, 3.993620081067358*^9, {
   3.993620129708117*^9, 3.9936201551174383`*^9}, 3.9936201962121058`*^9, {
   3.99362023236753*^9, 3.993620333837531*^9}, 3.993658852743602*^9, 
   3.9936592344113207`*^9, {3.993659290566472*^9, 3.993659351035521*^9}, {
   3.993659404514826*^9, 3.993659431991502*^9}, 3.993699632313366*^9, 
   3.993699678177319*^9, 3.993699887353201*^9, 3.993699952221077*^9, 
   3.993700046482667*^9, {3.993700100866703*^9, 3.993700275693632*^9}, 
   3.993700331280032*^9, 3.993701334684024*^9, {3.9937014223893127`*^9, 
   3.993701517506916*^9}, {3.9937021997583857`*^9, 3.993702424257509*^9}, {
   3.993702455786817*^9, 3.9937026538627377`*^9}, {3.993702686878374*^9, 
   3.993702781381764*^9}, 3.993704079449538*^9, {3.993704144100193*^9, 
   3.993704380055176*^9}, {3.9937044521492767`*^9, 3.993704489257831*^9}, {
   3.9937045233392563`*^9, 3.993704590484461*^9}, {3.993704623788735*^9, 
   3.993704682897908*^9}, {3.993706067330265*^9, 3.99370615906527*^9}, {
   3.993706215581416*^9, 3.9937062593383904`*^9}, {3.993723787237256*^9, 
   3.993723819382721*^9}, 3.993723893451603*^9, {3.993723955054801*^9, 
   3.9937239722405977`*^9}, 3.993724844157093*^9, 3.9937250794464083`*^9, {
   3.996721328243238*^9, 3.996721360321718*^9}, 3.9967217819749317`*^9, {
   3.996721812248307*^9, 3.99672189205363*^9}, {3.99672220967778*^9, 
   3.996722346593738*^9}, {3.996722432273037*^9, 3.996722477189889*^9}, {
   3.9967225586529818`*^9, 3.996722583496347*^9}, 3.99672290670072*^9, {
   3.9967229713553467`*^9, 3.99672339282981*^9}, {3.996723445566629*^9, 
   3.9967234564890957`*^9}, 3.996723707315262*^9, 3.9967238822103043`*^9, {
   3.996723918570861*^9, 3.996723962977683*^9}, 3.9967240095429773`*^9, {
   3.996724041305372*^9, 3.9967240631954603`*^9}, {3.996724221476153*^9, 
   3.9967242283434143`*^9}, {3.9967242955851393`*^9, 3.996724307810182*^9}, 
   3.996724395028412*^9, 3.996724427579167*^9, {3.996724472183551*^9, 
   3.9967246609507227`*^9}, 3.9967248589876337`*^9, {3.9967248989246483`*^9, 
   3.9967249747616796`*^9}, 3.996725037543128*^9, 3.996725319690742*^9},
 CellLabel->
  "During evaluation of \
In[6380]:=",ExpressionUUID->"17b544f6-d5e4-450a-9efb-7f5ed950952d"],

Cell[BoxData["\<\"\\nOriginal-basis decay constants [M_Pl]:\"\>"], "Print",
 CellChangeTimes->{
  3.9932076338837223`*^9, 3.993283616170884*^9, 3.993618922666835*^9, {
   3.993619150010515*^9, 3.9936195067160892`*^9}, {3.99361954476541*^9, 
   3.993619702548519*^9}, 3.9936198642305717`*^9, 3.993620081067358*^9, {
   3.993620129708117*^9, 3.9936201551174383`*^9}, 3.9936201962121058`*^9, {
   3.99362023236753*^9, 3.993620333837531*^9}, 3.993658852743602*^9, 
   3.9936592344113207`*^9, {3.993659290566472*^9, 3.993659351035521*^9}, {
   3.993659404514826*^9, 3.993659431991502*^9}, 3.993699632313366*^9, 
   3.993699678177319*^9, 3.993699887353201*^9, 3.993699952221077*^9, 
   3.993700046482667*^9, {3.993700100866703*^9, 3.993700275693632*^9}, 
   3.993700331280032*^9, 3.993701334684024*^9, {3.9937014223893127`*^9, 
   3.993701517506916*^9}, {3.9937021997583857`*^9, 3.993702424257509*^9}, {
   3.993702455786817*^9, 3.9937026538627377`*^9}, {3.993702686878374*^9, 
   3.993702781381764*^9}, 3.993704079449538*^9, {3.993704144100193*^9, 
   3.993704380055176*^9}, {3.9937044521492767`*^9, 3.993704489257831*^9}, {
   3.9937045233392563`*^9, 3.993704590484461*^9}, {3.993704623788735*^9, 
   3.993704682897908*^9}, {3.993706067330265*^9, 3.99370615906527*^9}, {
   3.993706215581416*^9, 3.9937062593383904`*^9}, {3.993723787237256*^9, 
   3.993723819382721*^9}, 3.993723893451603*^9, {3.993723955054801*^9, 
   3.9937239722405977`*^9}, 3.993724844157093*^9, 3.9937250794464083`*^9, {
   3.996721328243238*^9, 3.996721360321718*^9}, 3.9967217819749317`*^9, {
   3.996721812248307*^9, 3.99672189205363*^9}, {3.99672220967778*^9, 
   3.996722346593738*^9}, {3.996722432273037*^9, 3.996722477189889*^9}, {
   3.9967225586529818`*^9, 3.996722583496347*^9}, 3.99672290670072*^9, {
   3.9967229713553467`*^9, 3.99672339282981*^9}, {3.996723445566629*^9, 
   3.9967234564890957`*^9}, 3.996723707315262*^9, 3.9967238822103043`*^9, {
   3.996723918570861*^9, 3.996723962977683*^9}, 3.9967240095429773`*^9, {
   3.996724041305372*^9, 3.9967240631954603`*^9}, {3.996724221476153*^9, 
   3.9967242283434143`*^9}, {3.9967242955851393`*^9, 3.996724307810182*^9}, 
   3.996724395028412*^9, 3.996724427579167*^9, {3.996724472183551*^9, 
   3.9967246609507227`*^9}, 3.9967248589876337`*^9, {3.9967248989246483`*^9, 
   3.9967249747616796`*^9}, 3.996725037543128*^9, 3.996725319705482*^9},
 CellLabel->
  "During evaluation of \
In[6380]:=",ExpressionUUID->"e4f891d7-98fd-46fd-aa3d-6273a7688413"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"  f_QCD = \"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox[
     StyleBox[
      RowBox[{"\<\"2.0738\"\>", "\[Times]", 
       SuperscriptBox["10", "\<\"-4\"\>"]}],
      ShowStringCharacters->False],
     0.00020737677646845161229694384966433264255410318937234852314205182281985\
75346110256002307617735142380465920939980442`100.,
     AutoDelete->True],
    ScientificForm[#, 5]& ]}],
  SequenceForm["  f_QCD = ", 
   ScientificForm[
   0.0002073767764684516122969438496643326425541031893723485231420518228198575\
346110256002307617735142380465920939980442`100., 5]],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9932076338837223`*^9, 3.993283616170884*^9, 3.993618922666835*^9, {
   3.993619150010515*^9, 3.9936195067160892`*^9}, {3.99361954476541*^9, 
   3.993619702548519*^9}, 3.9936198642305717`*^9, 3.993620081067358*^9, {
   3.993620129708117*^9, 3.9936201551174383`*^9}, 3.9936201962121058`*^9, {
   3.99362023236753*^9, 3.993620333837531*^9}, 3.993658852743602*^9, 
   3.9936592344113207`*^9, {3.993659290566472*^9, 3.993659351035521*^9}, {
   3.993659404514826*^9, 3.993659431991502*^9}, 3.993699632313366*^9, 
   3.993699678177319*^9, 3.993699887353201*^9, 3.993699952221077*^9, 
   3.993700046482667*^9, {3.993700100866703*^9, 3.993700275693632*^9}, 
   3.993700331280032*^9, 3.993701334684024*^9, {3.9937014223893127`*^9, 
   3.993701517506916*^9}, {3.9937021997583857`*^9, 3.993702424257509*^9}, {
   3.993702455786817*^9, 3.9937026538627377`*^9}, {3.993702686878374*^9, 
   3.993702781381764*^9}, 3.993704079449538*^9, {3.993704144100193*^9, 
   3.993704380055176*^9}, {3.9937044521492767`*^9, 3.993704489257831*^9}, {
   3.9937045233392563`*^9, 3.993704590484461*^9}, {3.993704623788735*^9, 
   3.993704682897908*^9}, {3.993706067330265*^9, 3.99370615906527*^9}, {
   3.993706215581416*^9, 3.9937062593383904`*^9}, {3.993723787237256*^9, 
   3.993723819382721*^9}, 3.993723893451603*^9, {3.993723955054801*^9, 
   3.9937239722405977`*^9}, 3.993724844157093*^9, 3.9937250794464083`*^9, {
   3.996721328243238*^9, 3.996721360321718*^9}, 3.9967217819749317`*^9, {
   3.996721812248307*^9, 3.99672189205363*^9}, {3.99672220967778*^9, 
   3.996722346593738*^9}, {3.996722432273037*^9, 3.996722477189889*^9}, {
   3.9967225586529818`*^9, 3.996722583496347*^9}, 3.99672290670072*^9, {
   3.9967229713553467`*^9, 3.99672339282981*^9}, {3.996723445566629*^9, 
   3.9967234564890957`*^9}, 3.996723707315262*^9, 3.9967238822103043`*^9, {
   3.996723918570861*^9, 3.996723962977683*^9}, 3.9967240095429773`*^9, {
   3.996724041305372*^9, 3.9967240631954603`*^9}, {3.996724221476153*^9, 
   3.9967242283434143`*^9}, {3.9967242955851393`*^9, 3.996724307810182*^9}, 
   3.996724395028412*^9, 3.996724427579167*^9, {3.996724472183551*^9, 
   3.9967246609507227`*^9}, 3.9967248589876337`*^9, {3.9967248989246483`*^9, 
   3.9967249747616796`*^9}, 3.996725037543128*^9, 3.996725319706726*^9},
 CellLabel->
  "During evaluation of \
In[6380]:=",ExpressionUUID->"4c4bac3b-6303-4520-98ff-f73ca98e4720"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"  f_WS1 = \"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox[
     StyleBox[
      RowBox[{"\<\"2.5043\"\>", "\[Times]", 
       SuperscriptBox["10", "\<\"-3\"\>"]}],
      ShowStringCharacters->False],
     0.00250426319470342823947139643475602985086868703023208869518877703921293\
87162740911611652494233557321980471321387306`100.,
     AutoDelete->True],
    ScientificForm[#, 5]& ]}],
  SequenceForm["  f_WS1 = ", 
   ScientificForm[
   0.0025042631947034282394713964347560298508686870302320886951887770392129387\
162740911611652494233557321980471321387306`100., 5]],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9932076338837223`*^9, 3.993283616170884*^9, 3.993618922666835*^9, {
   3.993619150010515*^9, 3.9936195067160892`*^9}, {3.99361954476541*^9, 
   3.993619702548519*^9}, 3.9936198642305717`*^9, 3.993620081067358*^9, {
   3.993620129708117*^9, 3.9936201551174383`*^9}, 3.9936201962121058`*^9, {
   3.99362023236753*^9, 3.993620333837531*^9}, 3.993658852743602*^9, 
   3.9936592344113207`*^9, {3.993659290566472*^9, 3.993659351035521*^9}, {
   3.993659404514826*^9, 3.993659431991502*^9}, 3.993699632313366*^9, 
   3.993699678177319*^9, 3.993699887353201*^9, 3.993699952221077*^9, 
   3.993700046482667*^9, {3.993700100866703*^9, 3.993700275693632*^9}, 
   3.993700331280032*^9, 3.993701334684024*^9, {3.9937014223893127`*^9, 
   3.993701517506916*^9}, {3.9937021997583857`*^9, 3.993702424257509*^9}, {
   3.993702455786817*^9, 3.9937026538627377`*^9}, {3.993702686878374*^9, 
   3.993702781381764*^9}, 3.993704079449538*^9, {3.993704144100193*^9, 
   3.993704380055176*^9}, {3.9937044521492767`*^9, 3.993704489257831*^9}, {
   3.9937045233392563`*^9, 3.993704590484461*^9}, {3.993704623788735*^9, 
   3.993704682897908*^9}, {3.993706067330265*^9, 3.99370615906527*^9}, {
   3.993706215581416*^9, 3.9937062593383904`*^9}, {3.993723787237256*^9, 
   3.993723819382721*^9}, 3.993723893451603*^9, {3.993723955054801*^9, 
   3.9937239722405977`*^9}, 3.993724844157093*^9, 3.9937250794464083`*^9, {
   3.996721328243238*^9, 3.996721360321718*^9}, 3.9967217819749317`*^9, {
   3.996721812248307*^9, 3.99672189205363*^9}, {3.99672220967778*^9, 
   3.996722346593738*^9}, {3.996722432273037*^9, 3.996722477189889*^9}, {
   3.9967225586529818`*^9, 3.996722583496347*^9}, 3.99672290670072*^9, {
   3.9967229713553467`*^9, 3.99672339282981*^9}, {3.996723445566629*^9, 
   3.9967234564890957`*^9}, 3.996723707315262*^9, 3.9967238822103043`*^9, {
   3.996723918570861*^9, 3.996723962977683*^9}, 3.9967240095429773`*^9, {
   3.996724041305372*^9, 3.9967240631954603`*^9}, {3.996724221476153*^9, 
   3.9967242283434143`*^9}, {3.9967242955851393`*^9, 3.996724307810182*^9}, 
   3.996724395028412*^9, 3.996724427579167*^9, {3.996724472183551*^9, 
   3.9967246609507227`*^9}, 3.9967248589876337`*^9, {3.9967248989246483`*^9, 
   3.9967249747616796`*^9}, 3.996725037543128*^9, 3.9967253197077017`*^9},
 CellLabel->
  "During evaluation of \
In[6380]:=",ExpressionUUID->"0fcdc155-f0ed-44b9-99d1-de06381261aa"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"  f_WS2 = \"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox[
     StyleBox[
      RowBox[{"\<\"1.0942\"\>", "\[Times]", 
       SuperscriptBox["10", "\<\"-1\"\>"]}],
      ShowStringCharacters->False],
     0.10941902337567804334110758731860362389869100644656380851402129904049154\
83735307428744532394017989965948000793746461`100.,
     AutoDelete->True],
    ScientificForm[#, 5]& ]}],
  SequenceForm["  f_WS2 = ", 
   ScientificForm[
   0.1094190233756780433411075873186036238986910064465638085140212990404915483\
735307428744532394017989965948000793746461`100., 5]],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9932076338837223`*^9, 3.993283616170884*^9, 3.993618922666835*^9, {
   3.993619150010515*^9, 3.9936195067160892`*^9}, {3.99361954476541*^9, 
   3.993619702548519*^9}, 3.9936198642305717`*^9, 3.993620081067358*^9, {
   3.993620129708117*^9, 3.9936201551174383`*^9}, 3.9936201962121058`*^9, {
   3.99362023236753*^9, 3.993620333837531*^9}, 3.993658852743602*^9, 
   3.9936592344113207`*^9, {3.993659290566472*^9, 3.993659351035521*^9}, {
   3.993659404514826*^9, 3.993659431991502*^9}, 3.993699632313366*^9, 
   3.993699678177319*^9, 3.993699887353201*^9, 3.993699952221077*^9, 
   3.993700046482667*^9, {3.993700100866703*^9, 3.993700275693632*^9}, 
   3.993700331280032*^9, 3.993701334684024*^9, {3.9937014223893127`*^9, 
   3.993701517506916*^9}, {3.9937021997583857`*^9, 3.993702424257509*^9}, {
   3.993702455786817*^9, 3.9937026538627377`*^9}, {3.993702686878374*^9, 
   3.993702781381764*^9}, 3.993704079449538*^9, {3.993704144100193*^9, 
   3.993704380055176*^9}, {3.9937044521492767`*^9, 3.993704489257831*^9}, {
   3.9937045233392563`*^9, 3.993704590484461*^9}, {3.993704623788735*^9, 
   3.993704682897908*^9}, {3.993706067330265*^9, 3.99370615906527*^9}, {
   3.993706215581416*^9, 3.9937062593383904`*^9}, {3.993723787237256*^9, 
   3.993723819382721*^9}, 3.993723893451603*^9, {3.993723955054801*^9, 
   3.9937239722405977`*^9}, 3.993724844157093*^9, 3.9937250794464083`*^9, {
   3.996721328243238*^9, 3.996721360321718*^9}, 3.9967217819749317`*^9, {
   3.996721812248307*^9, 3.99672189205363*^9}, {3.99672220967778*^9, 
   3.996722346593738*^9}, {3.996722432273037*^9, 3.996722477189889*^9}, {
   3.9967225586529818`*^9, 3.996722583496347*^9}, 3.99672290670072*^9, {
   3.9967229713553467`*^9, 3.99672339282981*^9}, {3.996723445566629*^9, 
   3.9967234564890957`*^9}, 3.996723707315262*^9, 3.9967238822103043`*^9, {
   3.996723918570861*^9, 3.996723962977683*^9}, 3.9967240095429773`*^9, {
   3.996724041305372*^9, 3.9967240631954603`*^9}, {3.996724221476153*^9, 
   3.9967242283434143`*^9}, {3.9967242955851393`*^9, 3.996724307810182*^9}, 
   3.996724395028412*^9, 3.996724427579167*^9, {3.996724472183551*^9, 
   3.9967246609507227`*^9}, 3.9967248589876337`*^9, {3.9967248989246483`*^9, 
   3.9967249747616796`*^9}, 3.996725037543128*^9, 3.9967253197086687`*^9},
 CellLabel->
  "During evaluation of \
In[6380]:=",ExpressionUUID->"5aeaee76-5407-4327-8d25-5686f177baf0"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"  f_WS3 = \"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox[
     StyleBox[
      RowBox[{"\<\"1.3249\"\>", "\[Times]", 
       SuperscriptBox["10", "\<\"-2\"\>"]}],
      ShowStringCharacters->False],
     0.01324905999502512723251577888381340093558838515634692561327319772605549\
48153205896280203058660179551734248201226195`100.,
     AutoDelete->True],
    ScientificForm[#, 5]& ]}],
  SequenceForm["  f_WS3 = ", 
   ScientificForm[
   0.0132490599950251272325157788838134009355883851563469256132731977260554948\
153205896280203058660179551734248201226195`100., 5]],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9932076338837223`*^9, 3.993283616170884*^9, 3.993618922666835*^9, {
   3.993619150010515*^9, 3.9936195067160892`*^9}, {3.99361954476541*^9, 
   3.993619702548519*^9}, 3.9936198642305717`*^9, 3.993620081067358*^9, {
   3.993620129708117*^9, 3.9936201551174383`*^9}, 3.9936201962121058`*^9, {
   3.99362023236753*^9, 3.993620333837531*^9}, 3.993658852743602*^9, 
   3.9936592344113207`*^9, {3.993659290566472*^9, 3.993659351035521*^9}, {
   3.993659404514826*^9, 3.993659431991502*^9}, 3.993699632313366*^9, 
   3.993699678177319*^9, 3.993699887353201*^9, 3.993699952221077*^9, 
   3.993700046482667*^9, {3.993700100866703*^9, 3.993700275693632*^9}, 
   3.993700331280032*^9, 3.993701334684024*^9, {3.9937014223893127`*^9, 
   3.993701517506916*^9}, {3.9937021997583857`*^9, 3.993702424257509*^9}, {
   3.993702455786817*^9, 3.9937026538627377`*^9}, {3.993702686878374*^9, 
   3.993702781381764*^9}, 3.993704079449538*^9, {3.993704144100193*^9, 
   3.993704380055176*^9}, {3.9937044521492767`*^9, 3.993704489257831*^9}, {
   3.9937045233392563`*^9, 3.993704590484461*^9}, {3.993704623788735*^9, 
   3.993704682897908*^9}, {3.993706067330265*^9, 3.99370615906527*^9}, {
   3.993706215581416*^9, 3.9937062593383904`*^9}, {3.993723787237256*^9, 
   3.993723819382721*^9}, 3.993723893451603*^9, {3.993723955054801*^9, 
   3.9937239722405977`*^9}, 3.993724844157093*^9, 3.9937250794464083`*^9, {
   3.996721328243238*^9, 3.996721360321718*^9}, 3.9967217819749317`*^9, {
   3.996721812248307*^9, 3.99672189205363*^9}, {3.99672220967778*^9, 
   3.996722346593738*^9}, {3.996722432273037*^9, 3.996722477189889*^9}, {
   3.9967225586529818`*^9, 3.996722583496347*^9}, 3.99672290670072*^9, {
   3.9967229713553467`*^9, 3.99672339282981*^9}, {3.996723445566629*^9, 
   3.9967234564890957`*^9}, 3.996723707315262*^9, 3.9967238822103043`*^9, {
   3.996723918570861*^9, 3.996723962977683*^9}, 3.9967240095429773`*^9, {
   3.996724041305372*^9, 3.9967240631954603`*^9}, {3.996724221476153*^9, 
   3.9967242283434143`*^9}, {3.9967242955851393`*^9, 3.996724307810182*^9}, 
   3.996724395028412*^9, 3.996724427579167*^9, {3.996724472183551*^9, 
   3.9967246609507227`*^9}, 3.9967248589876337`*^9, {3.9967248989246483`*^9, 
   3.9967249747616796`*^9}, 3.996725037543128*^9, 3.996725319709579*^9},
 CellLabel->
  "During evaluation of \
In[6380]:=",ExpressionUUID->"4ae0458d-7784-44e1-a036-a3cfe19a25cc"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "===", "===", "===", "===", "===", "===", "===", "===", "===", "===", "===",
      "===", "===", "===", "===", "===", "===", "===", "===", "===", "==="}], 
    "=", "\n", "   ", 
    RowBox[{
     RowBox[{
      RowBox[{"SECTION", " ", "9"}], ":", " ", 
      RowBox[{
       RowBox[{
       "DECAY", " ", "CONSTANTS", " ", "IN", " ", "MASS", " ", "BASIS"}], 
       "\n", "   ", "===", "===", "===", "===", "===", "===", "===", "===", "===",
        "===", "===", "===", "===", "===", "===", "===", "===", "===", "===", 
       "===", "==="}]}], "="}]}], " ", "*)"}], "\n", "\n", 
  RowBox[{
   RowBox[{
    RowBox[{"chargeVectors", " ", "=", " ", 
     RowBox[{
      RowBox[{"{", "\n", "    ", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"qA", ",", " ", "q1", ",", " ", "q2", ",", " ", "q3"}], 
         "}"}], ",", "\n", "    ", 
        RowBox[{"{", 
         RowBox[{"0", ",", " ", "p1", ",", " ", "0", ",", "  ", "0"}], " ", 
         "}"}], ",", "\n", "    ", 
        RowBox[{"{", 
         RowBox[{"0", ",", " ", "0", ",", "  ", "p2", ",", " ", "0"}], " ", 
         "}"}], ",", "\n", "    ", 
        RowBox[{"{", 
         RowBox[{"0", ",", " ", "0", ",", "  ", "0", ",", "  ", "p3"}], 
         "}"}]}], "\n", "}"}], " ", "/.", " ", "parsAll"}]}], ";"}], "\n", 
   "\n", 
   RowBox[{
    RowBox[{"ampl", "   ", "=", " ", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
       "LQCD4", ",", " ", "LWS14", ",", " ", "LWS24", ",", " ", "LWS34"}], 
       "}"}], " ", "/.", " ", "parsAll"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"labs", "   ", "=", " ", 
     RowBox[{"{", 
      RowBox[{
      "\"\<QCD\>\"", ",", " ", "\"\<WS1\>\"", ",", " ", "\"\<WS2\>\"", ",", 
       " ", "\"\<WS3\>\""}], "}"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"nSect", "  ", "=", " ", "4"}], ";"}], "\n", 
   RowBox[{
    RowBox[{"nEigen", " ", "=", " ", "4"}], ";"}], "\n", "\n", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{"betaMat", "[", 
      RowBox[{"[", 
       RowBox[{"A", ",", " ", "I"}], "]"}], "]"}], " ", "=", " ", 
     RowBox[{
     "setor", " ", "I", " ", "projected", " ", "on", " ", "eigeinstate", " ", 
      "A"}]}], " ", "*)"}], "\n", 
   RowBox[{
    RowBox[{"betaMat", " ", "=", " ", 
     RowBox[{"Table", "[", "\n", "    ", 
      RowBox[{
       RowBox[{"N", "[", " ", 
        RowBox[{
         RowBox[{
          RowBox[{"chargeVectors", "[", 
           RowBox[{"[", "ii", "]"}], "]"}], " ", ".", " ", 
          RowBox[{"(", 
           RowBox[{"Linv", " ", ".", " ", 
            RowBox[{"uvecs", "[", 
             RowBox[{"[", "AA", "]"}], "]"}]}], ")"}]}], " ", ",", " ", 
         "prec"}], "]"}], ",", "\n", "    ", 
       RowBox[{"{", 
        RowBox[{"AA", ",", " ", "1", ",", " ", "nEigen"}], "}"}], ",", "\n", 
       "    ", 
       RowBox[{"{", 
        RowBox[{"ii", ",", " ", "1", ",", " ", "nSect"}], "}"}]}], "\n", 
      "]"}]}], ";"}], "\n", "\n", 
   RowBox[{
    RowBox[{"Print", "[", "\"\<=== Decay constants ===\\n\>\"", "]"}], ";"}], 
   "\n", "\n", 
   RowBox[{
    RowBox[{"Do", "[", "\n", "    ", 
     RowBox[{
      RowBox[{
       RowBox[{"bA", "      ", "=", " ", 
        RowBox[{"betaMat", "[", 
         RowBox[{"[", "AA", "]"}], "]"}]}], ";", "                          ", 
       RowBox[{"(*", " ", 
        RowBox[{"vettore", " ", "length", " ", "4"}], " ", "*)"}], "\n", 
       "    ", 
       RowBox[{"contribs", " ", "=", " ", 
        RowBox[{"Table", "[", " ", 
         RowBox[{
          RowBox[{
           RowBox[{"ampl", "[", 
            RowBox[{"[", "ii", "]"}], "]"}], " ", "*", " ", 
           RowBox[{
            RowBox[{"bA", "[", 
             RowBox[{"[", "ii", "]"}], "]"}], "^", "2"}]}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"ii", ",", " ", "1", ",", " ", "nSect"}], "}"}]}], "]"}]}],
        ";", "\n", "    ", 
       RowBox[{"iDom", "    ", "=", " ", 
        RowBox[{"First", "[", 
         RowBox[{"Ordering", "[", 
          RowBox[{"contribs", ",", " ", 
           RowBox[{"-", "1"}]}], "]"}], "]"}]}], ";", "\n", "    ", 
       RowBox[{"fPhys", "   ", "=", " ", 
        RowBox[{"1", " ", "/", " ", 
         RowBox[{"Abs", "[", 
          RowBox[{"bA", "[", 
           RowBox[{"[", "iDom", "]"}], "]"}], "]"}]}]}], ";", "\n", "    ", 
       RowBox[{"fAvg", "    ", "=", " ", 
        RowBox[{"1", " ", "/", " ", 
         RowBox[{"Sqrt", "[", 
          RowBox[{"Total", "[", 
           RowBox[{"bA", "^", "2"}], "]"}], "]"}]}]}], ";", "\n", "    ", 
       "\n", "    ", 
       RowBox[{"Print", "[", 
        RowBox[{
        "\"\<phi^\>\"", ",", " ", "AA", ",", " ", "\n", "          ", 
         "\"\<   m^2 = \>\"", ",", " ", 
         RowBox[{"ScientificForm", "[", 
          RowBox[{"N", "[", 
           RowBox[{
            RowBox[{"m2sort", "[", 
             RowBox[{"[", "AA", "]"}], "]"}], ",", " ", "3"}], "]"}], "]"}], 
         ",", " ", "\"\< \!\(\*SuperscriptBox[\(M_Pl\), \(2\)]\)\>\""}], 
        "]"}], ";", "\n", "    ", 
       RowBox[{"Print", "[", 
        RowBox[{"\"\<   dominant sector : \>\"", ",", " ", 
         RowBox[{"labs", "[", 
          RowBox[{"[", "iDom", "]"}], "]"}]}], "]"}], ";", "\n", "    ", 
       RowBox[{"Print", "[", 
        RowBox[{"\"\<   f_physical  = \>\"", ",", " ", 
         RowBox[{"ScientificForm", "[", 
          RowBox[{"N", "[", 
           RowBox[{"fPhys", ",", " ", "5"}], "]"}], "]"}], ",", " ", 
         "\"\< M_Pl\>\""}], "]"}], ";", "\n", "    ", 
       RowBox[{"Print", "[", 
        RowBox[{"\"\<   f_average = \>\"", ",", " ", 
         RowBox[{"ScientificForm", "[", 
          RowBox[{"N", "[", 
           RowBox[{"fAvg", ",", "  ", "5"}], "]"}], "]"}], ",", " ", 
         "\"\< M_Pl\>\""}], "]"}], ";", "\n", "    ", 
       RowBox[{"Print", "[", 
        RowBox[{"\"\<   f_fis/f_avg = \>\"", ",", " ", 
         RowBox[{"N", "[", 
          RowBox[{
           RowBox[{"fPhys", "/", "fAvg"}], ",", " ", "3"}], "]"}]}], "]"}], 
       ";", "\n", "    ", 
       RowBox[{"Print", "[", 
        RowBox[{"\"\< Energy scale = \>\"", ",", " ", 
         RowBox[{"ScientificForm", "[", 
          RowBox[{
           RowBox[{"N", "[", 
            RowBox[{
             RowBox[{"m2sort", "[", 
              RowBox[{"[", "AA", "]"}], "]"}], " ", 
             RowBox[{"fPhys", "^", "2"}]}], "]"}], ",", "3"}], "]"}], ",", 
         " ", "\"\< \!\(\*SuperscriptBox[\(M_Pl\), \(4\)]\)\>\""}], "]"}]}], 
      ",", "\n", "    ", "\n", "    ", 
      RowBox[{"{", 
       RowBox[{"AA", ",", " ", "1", ",", " ", "nEigen"}], "}"}]}], "\n", 
     "]"}], ";"}], "\n", "\n", "\n"}]}]], "Input",
 CellChangeTimes->{{3.993207668309042*^9, 3.993207807028974*^9}, {
  3.993701439646318*^9, 3.993701440432486*^9}, {3.993704464719562*^9, 
  3.99370446570859*^9}},
 CellLabel->
  "In[6427]:=",ExpressionUUID->"b3d5055e-81bd-4a73-866b-5135082bfbfb"],

Cell[CellGroupData[{

Cell[BoxData["\<\"=== Decay constants ===\\n\"\>"], "Print",
 CellChangeTimes->{
  3.9932077124259167`*^9, 3.993207758260234*^9, {3.9932077915015783`*^9, 
   3.993207807768614*^9}, 3.9932836190134583`*^9, 3.993618925125462*^9, {
   3.993619153663341*^9, 3.993619470920476*^9}, {3.99361962125863*^9, 
   3.993619704125465*^9}, 3.993619866625539*^9, 3.9936200845687304`*^9, 
   3.993620157239455*^9, 3.993620197766034*^9, {3.993620245307131*^9, 
   3.993620335606716*^9}, 3.993659244412512*^9, {3.9936592953977327`*^9, 
   3.993659353580454*^9}, {3.993659387973179*^9, 3.993659434019395*^9}, 
   3.993699635439405*^9, 3.9936998952744837`*^9, 3.993699955223505*^9, 
   3.99370005075784*^9, {3.9937001041999083`*^9, 3.993700224506646*^9}, 
   3.9937002787524567`*^9, 3.993700338361603*^9, {3.993701425938876*^9, 
   3.993701519381998*^9}, 3.9937022026987867`*^9, 3.993702234313245*^9, 
   3.9937022659399843`*^9, 3.993702338805987*^9, {3.99370244204755*^9, 
   3.993702481447275*^9}, {3.993702536551402*^9, 3.993702658257975*^9}, {
   3.993702691606492*^9, 3.993702783808926*^9}, 3.993704085841873*^9, {
   3.993704160619588*^9, 3.993704381770018*^9}, {3.993704454302835*^9, 
   3.993704491806038*^9}, {3.9937045412523193`*^9, 3.9937045919318867`*^9}, {
   3.9937046265036697`*^9, 3.993704686702776*^9}, {3.993706070261868*^9, 
   3.993706138196395*^9}, {3.993706217775783*^9, 3.9937062608354*^9}, {
   3.993723789390983*^9, 3.99372382097486*^9}, 3.9937238955556517`*^9, {
   3.9937239580195713`*^9, 3.993723974195413*^9}, 3.993724845769558*^9, 
   3.993725080939803*^9, 3.996721342135*^9, {3.996721785894771*^9, 
   3.9967218335141706`*^9}, {3.996721869918852*^9, 3.996721896428875*^9}, {
   3.99672223495579*^9, 3.996722348588051*^9}, {3.996722434198619*^9, 
   3.9967224480264463`*^9}, 3.996722478907344*^9, {3.996722567413691*^9, 
   3.996722585201666*^9}, {3.996722976615509*^9, 3.996723394434291*^9}, {
   3.9967234495073957`*^9, 3.9967234580419693`*^9}, 3.9967237093120537`*^9, 
   3.99672392736077*^9, 3.9967239658451853`*^9, {3.996724015604726*^9, 
   3.996724044305027*^9}, {3.996724222948234*^9, 3.9967242299013844`*^9}, {
   3.996724298035544*^9, 3.996724309928753*^9}, 3.996724397747113*^9, {
   3.996724474633234*^9, 3.996724564157999*^9}, {3.996724597475499*^9, 
   3.996724662365304*^9}, {3.99672488441255*^9, 3.9967249764863358`*^9}, 
   3.9967250414855843`*^9, 3.9967253217749662`*^9},
 CellLabel->
  "During evaluation of \
In[6427]:=",ExpressionUUID->"64694854-2130-4bbc-8525-007df525947a"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"phi^\"\>", "\[InvisibleSpace]", "1", 
   "\[InvisibleSpace]", "\<\"   m^2 = \"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox[
     StyleBox[
      RowBox[{"\<\"2.54\"\>", "\[Times]", 
       SuperscriptBox["10", "\<\"-118\"\>"]}],
      ShowStringCharacters->False],
     2.5359496580047155`3.*^-118,
     AutoDelete->True],
    ScientificForm], 
   "\[InvisibleSpace]", "\<\" \\!\\(\\*SuperscriptBox[\\(M_Pl\\), \\(2\\)]\\)\
\"\>"}],
  SequenceForm["phi^", 1, "   m^2 = ", 
   ScientificForm[2.5359496580047155`3.*^-118], 
   " \!\(\*SuperscriptBox[\(M_Pl\), \(2\)]\)"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9932077124259167`*^9, 3.993207758260234*^9, {3.9932077915015783`*^9, 
   3.993207807768614*^9}, 3.9932836190134583`*^9, 3.993618925125462*^9, {
   3.993619153663341*^9, 3.993619470920476*^9}, {3.99361962125863*^9, 
   3.993619704125465*^9}, 3.993619866625539*^9, 3.9936200845687304`*^9, 
   3.993620157239455*^9, 3.993620197766034*^9, {3.993620245307131*^9, 
   3.993620335606716*^9}, 3.993659244412512*^9, {3.9936592953977327`*^9, 
   3.993659353580454*^9}, {3.993659387973179*^9, 3.993659434019395*^9}, 
   3.993699635439405*^9, 3.9936998952744837`*^9, 3.993699955223505*^9, 
   3.99370005075784*^9, {3.9937001041999083`*^9, 3.993700224506646*^9}, 
   3.9937002787524567`*^9, 3.993700338361603*^9, {3.993701425938876*^9, 
   3.993701519381998*^9}, 3.9937022026987867`*^9, 3.993702234313245*^9, 
   3.9937022659399843`*^9, 3.993702338805987*^9, {3.99370244204755*^9, 
   3.993702481447275*^9}, {3.993702536551402*^9, 3.993702658257975*^9}, {
   3.993702691606492*^9, 3.993702783808926*^9}, 3.993704085841873*^9, {
   3.993704160619588*^9, 3.993704381770018*^9}, {3.993704454302835*^9, 
   3.993704491806038*^9}, {3.9937045412523193`*^9, 3.9937045919318867`*^9}, {
   3.9937046265036697`*^9, 3.993704686702776*^9}, {3.993706070261868*^9, 
   3.993706138196395*^9}, {3.993706217775783*^9, 3.9937062608354*^9}, {
   3.993723789390983*^9, 3.99372382097486*^9}, 3.9937238955556517`*^9, {
   3.9937239580195713`*^9, 3.993723974195413*^9}, 3.993724845769558*^9, 
   3.993725080939803*^9, 3.996721342135*^9, {3.996721785894771*^9, 
   3.9967218335141706`*^9}, {3.996721869918852*^9, 3.996721896428875*^9}, {
   3.99672223495579*^9, 3.996722348588051*^9}, {3.996722434198619*^9, 
   3.9967224480264463`*^9}, 3.996722478907344*^9, {3.996722567413691*^9, 
   3.996722585201666*^9}, {3.996722976615509*^9, 3.996723394434291*^9}, {
   3.9967234495073957`*^9, 3.9967234580419693`*^9}, 3.9967237093120537`*^9, 
   3.99672392736077*^9, 3.9967239658451853`*^9, {3.996724015604726*^9, 
   3.996724044305027*^9}, {3.996724222948234*^9, 3.9967242299013844`*^9}, {
   3.996724298035544*^9, 3.996724309928753*^9}, 3.996724397747113*^9, {
   3.996724474633234*^9, 3.996724564157999*^9}, {3.996724597475499*^9, 
   3.996724662365304*^9}, {3.99672488441255*^9, 3.9967249764863358`*^9}, 
   3.9967250414855843`*^9, 3.996725321776741*^9},
 CellLabel->
  "During evaluation of \
In[6427]:=",ExpressionUUID->"e8301153-cebc-492c-b366-d5d9fb98cdce"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"   dominant sector : \"\>", 
   "\[InvisibleSpace]", "\<\"WS1\"\>"}],
  SequenceForm["   dominant sector : ", "WS1"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9932077124259167`*^9, 3.993207758260234*^9, {3.9932077915015783`*^9, 
   3.993207807768614*^9}, 3.9932836190134583`*^9, 3.993618925125462*^9, {
   3.993619153663341*^9, 3.993619470920476*^9}, {3.99361962125863*^9, 
   3.993619704125465*^9}, 3.993619866625539*^9, 3.9936200845687304`*^9, 
   3.993620157239455*^9, 3.993620197766034*^9, {3.993620245307131*^9, 
   3.993620335606716*^9}, 3.993659244412512*^9, {3.9936592953977327`*^9, 
   3.993659353580454*^9}, {3.993659387973179*^9, 3.993659434019395*^9}, 
   3.993699635439405*^9, 3.9936998952744837`*^9, 3.993699955223505*^9, 
   3.99370005075784*^9, {3.9937001041999083`*^9, 3.993700224506646*^9}, 
   3.9937002787524567`*^9, 3.993700338361603*^9, {3.993701425938876*^9, 
   3.993701519381998*^9}, 3.9937022026987867`*^9, 3.993702234313245*^9, 
   3.9937022659399843`*^9, 3.993702338805987*^9, {3.99370244204755*^9, 
   3.993702481447275*^9}, {3.993702536551402*^9, 3.993702658257975*^9}, {
   3.993702691606492*^9, 3.993702783808926*^9}, 3.993704085841873*^9, {
   3.993704160619588*^9, 3.993704381770018*^9}, {3.993704454302835*^9, 
   3.993704491806038*^9}, {3.9937045412523193`*^9, 3.9937045919318867`*^9}, {
   3.9937046265036697`*^9, 3.993704686702776*^9}, {3.993706070261868*^9, 
   3.993706138196395*^9}, {3.993706217775783*^9, 3.9937062608354*^9}, {
   3.993723789390983*^9, 3.99372382097486*^9}, 3.9937238955556517`*^9, {
   3.9937239580195713`*^9, 3.993723974195413*^9}, 3.993724845769558*^9, 
   3.993725080939803*^9, 3.996721342135*^9, {3.996721785894771*^9, 
   3.9967218335141706`*^9}, {3.996721869918852*^9, 3.996721896428875*^9}, {
   3.99672223495579*^9, 3.996722348588051*^9}, {3.996722434198619*^9, 
   3.9967224480264463`*^9}, 3.996722478907344*^9, {3.996722567413691*^9, 
   3.996722585201666*^9}, {3.996722976615509*^9, 3.996723394434291*^9}, {
   3.9967234495073957`*^9, 3.9967234580419693`*^9}, 3.9967237093120537`*^9, 
   3.99672392736077*^9, 3.9967239658451853`*^9, {3.996724015604726*^9, 
   3.996724044305027*^9}, {3.996724222948234*^9, 3.9967242299013844`*^9}, {
   3.996724298035544*^9, 3.996724309928753*^9}, 3.996724397747113*^9, {
   3.996724474633234*^9, 3.996724564157999*^9}, {3.996724597475499*^9, 
   3.996724662365304*^9}, {3.99672488441255*^9, 3.9967249764863358`*^9}, 
   3.9967250414855843`*^9, 3.996725321779015*^9},
 CellLabel->
  "During evaluation of \
In[6427]:=",ExpressionUUID->"a0868707-6422-4ddc-986c-e72db249cfba"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"   f_physical  = \"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox[
     StyleBox[
      RowBox[{"\<\"5.4077\"\>", "\[Times]", 
       SuperscriptBox["10", "\<\"-2\"\>"]}],
      ShowStringCharacters->False],
     0.0540774580320206067`5.,
     AutoDelete->True],
    ScientificForm], "\[InvisibleSpace]", "\<\" M_Pl\"\>"}],
  SequenceForm["   f_physical  = ", 
   ScientificForm[0.0540774580320206067`5.], " M_Pl"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9932077124259167`*^9, 3.993207758260234*^9, {3.9932077915015783`*^9, 
   3.993207807768614*^9}, 3.9932836190134583`*^9, 3.993618925125462*^9, {
   3.993619153663341*^9, 3.993619470920476*^9}, {3.99361962125863*^9, 
   3.993619704125465*^9}, 3.993619866625539*^9, 3.9936200845687304`*^9, 
   3.993620157239455*^9, 3.993620197766034*^9, {3.993620245307131*^9, 
   3.993620335606716*^9}, 3.993659244412512*^9, {3.9936592953977327`*^9, 
   3.993659353580454*^9}, {3.993659387973179*^9, 3.993659434019395*^9}, 
   3.993699635439405*^9, 3.9936998952744837`*^9, 3.993699955223505*^9, 
   3.99370005075784*^9, {3.9937001041999083`*^9, 3.993700224506646*^9}, 
   3.9937002787524567`*^9, 3.993700338361603*^9, {3.993701425938876*^9, 
   3.993701519381998*^9}, 3.9937022026987867`*^9, 3.993702234313245*^9, 
   3.9937022659399843`*^9, 3.993702338805987*^9, {3.99370244204755*^9, 
   3.993702481447275*^9}, {3.993702536551402*^9, 3.993702658257975*^9}, {
   3.993702691606492*^9, 3.993702783808926*^9}, 3.993704085841873*^9, {
   3.993704160619588*^9, 3.993704381770018*^9}, {3.993704454302835*^9, 
   3.993704491806038*^9}, {3.9937045412523193`*^9, 3.9937045919318867`*^9}, {
   3.9937046265036697`*^9, 3.993704686702776*^9}, {3.993706070261868*^9, 
   3.993706138196395*^9}, {3.993706217775783*^9, 3.9937062608354*^9}, {
   3.993723789390983*^9, 3.99372382097486*^9}, 3.9937238955556517`*^9, {
   3.9937239580195713`*^9, 3.993723974195413*^9}, 3.993724845769558*^9, 
   3.993725080939803*^9, 3.996721342135*^9, {3.996721785894771*^9, 
   3.9967218335141706`*^9}, {3.996721869918852*^9, 3.996721896428875*^9}, {
   3.99672223495579*^9, 3.996722348588051*^9}, {3.996722434198619*^9, 
   3.9967224480264463`*^9}, 3.996722478907344*^9, {3.996722567413691*^9, 
   3.996722585201666*^9}, {3.996722976615509*^9, 3.996723394434291*^9}, {
   3.9967234495073957`*^9, 3.9967234580419693`*^9}, 3.9967237093120537`*^9, 
   3.99672392736077*^9, 3.9967239658451853`*^9, {3.996724015604726*^9, 
   3.996724044305027*^9}, {3.996724222948234*^9, 3.9967242299013844`*^9}, {
   3.996724298035544*^9, 3.996724309928753*^9}, 3.996724397747113*^9, {
   3.996724474633234*^9, 3.996724564157999*^9}, {3.996724597475499*^9, 
   3.996724662365304*^9}, {3.99672488441255*^9, 3.9967249764863358`*^9}, 
   3.9967250414855843`*^9, 3.996725321780209*^9},
 CellLabel->
  "During evaluation of \
In[6427]:=",ExpressionUUID->"85199eaa-fec6-4aa9-8b11-0b7ad92e9f7e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"   f_average = \"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox[
     StyleBox[
      RowBox[{"\<\"5.4077\"\>", "\[Times]", 
       SuperscriptBox["10", "\<\"-2\"\>"]}],
      ShowStringCharacters->False],
     0.0540774580320206067`5.,
     AutoDelete->True],
    ScientificForm], "\[InvisibleSpace]", "\<\" M_Pl\"\>"}],
  SequenceForm["   f_average = ", 
   ScientificForm[0.0540774580320206067`5.], " M_Pl"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9932077124259167`*^9, 3.993207758260234*^9, {3.9932077915015783`*^9, 
   3.993207807768614*^9}, 3.9932836190134583`*^9, 3.993618925125462*^9, {
   3.993619153663341*^9, 3.993619470920476*^9}, {3.99361962125863*^9, 
   3.993619704125465*^9}, 3.993619866625539*^9, 3.9936200845687304`*^9, 
   3.993620157239455*^9, 3.993620197766034*^9, {3.993620245307131*^9, 
   3.993620335606716*^9}, 3.993659244412512*^9, {3.9936592953977327`*^9, 
   3.993659353580454*^9}, {3.993659387973179*^9, 3.993659434019395*^9}, 
   3.993699635439405*^9, 3.9936998952744837`*^9, 3.993699955223505*^9, 
   3.99370005075784*^9, {3.9937001041999083`*^9, 3.993700224506646*^9}, 
   3.9937002787524567`*^9, 3.993700338361603*^9, {3.993701425938876*^9, 
   3.993701519381998*^9}, 3.9937022026987867`*^9, 3.993702234313245*^9, 
   3.9937022659399843`*^9, 3.993702338805987*^9, {3.99370244204755*^9, 
   3.993702481447275*^9}, {3.993702536551402*^9, 3.993702658257975*^9}, {
   3.993702691606492*^9, 3.993702783808926*^9}, 3.993704085841873*^9, {
   3.993704160619588*^9, 3.993704381770018*^9}, {3.993704454302835*^9, 
   3.993704491806038*^9}, {3.9937045412523193`*^9, 3.9937045919318867`*^9}, {
   3.9937046265036697`*^9, 3.993704686702776*^9}, {3.993706070261868*^9, 
   3.993706138196395*^9}, {3.993706217775783*^9, 3.9937062608354*^9}, {
   3.993723789390983*^9, 3.99372382097486*^9}, 3.9937238955556517`*^9, {
   3.9937239580195713`*^9, 3.993723974195413*^9}, 3.993724845769558*^9, 
   3.993725080939803*^9, 3.996721342135*^9, {3.996721785894771*^9, 
   3.9967218335141706`*^9}, {3.996721869918852*^9, 3.996721896428875*^9}, {
   3.99672223495579*^9, 3.996722348588051*^9}, {3.996722434198619*^9, 
   3.9967224480264463`*^9}, 3.996722478907344*^9, {3.996722567413691*^9, 
   3.996722585201666*^9}, {3.996722976615509*^9, 3.996723394434291*^9}, {
   3.9967234495073957`*^9, 3.9967234580419693`*^9}, 3.9967237093120537`*^9, 
   3.99672392736077*^9, 3.9967239658451853`*^9, {3.996724015604726*^9, 
   3.996724044305027*^9}, {3.996724222948234*^9, 3.9967242299013844`*^9}, {
   3.996724298035544*^9, 3.996724309928753*^9}, 3.996724397747113*^9, {
   3.996724474633234*^9, 3.996724564157999*^9}, {3.996724597475499*^9, 
   3.996724662365304*^9}, {3.99672488441255*^9, 3.9967249764863358`*^9}, 
   3.9967250414855843`*^9, 3.996725321781403*^9},
 CellLabel->
  "During evaluation of \
In[6427]:=",ExpressionUUID->"61eab037-fde5-49b5-8a93-aa091e42cf37"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"   f_fis/f_avg = \"\>", "\[InvisibleSpace]", "1.`3."}],
  SequenceForm["   f_fis/f_avg = ", 1.`3.],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9932077124259167`*^9, 3.993207758260234*^9, {3.9932077915015783`*^9, 
   3.993207807768614*^9}, 3.9932836190134583`*^9, 3.993618925125462*^9, {
   3.993619153663341*^9, 3.993619470920476*^9}, {3.99361962125863*^9, 
   3.993619704125465*^9}, 3.993619866625539*^9, 3.9936200845687304`*^9, 
   3.993620157239455*^9, 3.993620197766034*^9, {3.993620245307131*^9, 
   3.993620335606716*^9}, 3.993659244412512*^9, {3.9936592953977327`*^9, 
   3.993659353580454*^9}, {3.993659387973179*^9, 3.993659434019395*^9}, 
   3.993699635439405*^9, 3.9936998952744837`*^9, 3.993699955223505*^9, 
   3.99370005075784*^9, {3.9937001041999083`*^9, 3.993700224506646*^9}, 
   3.9937002787524567`*^9, 3.993700338361603*^9, {3.993701425938876*^9, 
   3.993701519381998*^9}, 3.9937022026987867`*^9, 3.993702234313245*^9, 
   3.9937022659399843`*^9, 3.993702338805987*^9, {3.99370244204755*^9, 
   3.993702481447275*^9}, {3.993702536551402*^9, 3.993702658257975*^9}, {
   3.993702691606492*^9, 3.993702783808926*^9}, 3.993704085841873*^9, {
   3.993704160619588*^9, 3.993704381770018*^9}, {3.993704454302835*^9, 
   3.993704491806038*^9}, {3.9937045412523193`*^9, 3.9937045919318867`*^9}, {
   3.9937046265036697`*^9, 3.993704686702776*^9}, {3.993706070261868*^9, 
   3.993706138196395*^9}, {3.993706217775783*^9, 3.9937062608354*^9}, {
   3.993723789390983*^9, 3.99372382097486*^9}, 3.9937238955556517`*^9, {
   3.9937239580195713`*^9, 3.993723974195413*^9}, 3.993724845769558*^9, 
   3.993725080939803*^9, 3.996721342135*^9, {3.996721785894771*^9, 
   3.9967218335141706`*^9}, {3.996721869918852*^9, 3.996721896428875*^9}, {
   3.99672223495579*^9, 3.996722348588051*^9}, {3.996722434198619*^9, 
   3.9967224480264463`*^9}, 3.996722478907344*^9, {3.996722567413691*^9, 
   3.996722585201666*^9}, {3.996722976615509*^9, 3.996723394434291*^9}, {
   3.9967234495073957`*^9, 3.9967234580419693`*^9}, 3.9967237093120537`*^9, 
   3.99672392736077*^9, 3.9967239658451853`*^9, {3.996724015604726*^9, 
   3.996724044305027*^9}, {3.996724222948234*^9, 3.9967242299013844`*^9}, {
   3.996724298035544*^9, 3.996724309928753*^9}, 3.996724397747113*^9, {
   3.996724474633234*^9, 3.996724564157999*^9}, {3.996724597475499*^9, 
   3.996724662365304*^9}, {3.99672488441255*^9, 3.9967249764863358`*^9}, 
   3.9967250414855843`*^9, 3.996725321782509*^9},
 CellLabel->
  "During evaluation of \
In[6427]:=",ExpressionUUID->"b96019c1-befb-4135-bb8c-02e16e60d770"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\" Energy scale = \"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox[
     StyleBox[
      RowBox[{"\<\"7.42\"\>", "\[Times]", 
       SuperscriptBox["10", "\<\"-121\"\>"]}],
      ShowStringCharacters->False],
     7.416058822137141*^-121,
     AutoDelete->True],
    ScientificForm[#, 3]& ], 
   "\[InvisibleSpace]", "\<\" \\!\\(\\*SuperscriptBox[\\(M_Pl\\), \\(4\\)]\\)\
\"\>"}],
  SequenceForm[" Energy scale = ", 
   ScientificForm[7.416058822137141*^-121, 3], 
   " \!\(\*SuperscriptBox[\(M_Pl\), \(4\)]\)"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9932077124259167`*^9, 3.993207758260234*^9, {3.9932077915015783`*^9, 
   3.993207807768614*^9}, 3.9932836190134583`*^9, 3.993618925125462*^9, {
   3.993619153663341*^9, 3.993619470920476*^9}, {3.99361962125863*^9, 
   3.993619704125465*^9}, 3.993619866625539*^9, 3.9936200845687304`*^9, 
   3.993620157239455*^9, 3.993620197766034*^9, {3.993620245307131*^9, 
   3.993620335606716*^9}, 3.993659244412512*^9, {3.9936592953977327`*^9, 
   3.993659353580454*^9}, {3.993659387973179*^9, 3.993659434019395*^9}, 
   3.993699635439405*^9, 3.9936998952744837`*^9, 3.993699955223505*^9, 
   3.99370005075784*^9, {3.9937001041999083`*^9, 3.993700224506646*^9}, 
   3.9937002787524567`*^9, 3.993700338361603*^9, {3.993701425938876*^9, 
   3.993701519381998*^9}, 3.9937022026987867`*^9, 3.993702234313245*^9, 
   3.9937022659399843`*^9, 3.993702338805987*^9, {3.99370244204755*^9, 
   3.993702481447275*^9}, {3.993702536551402*^9, 3.993702658257975*^9}, {
   3.993702691606492*^9, 3.993702783808926*^9}, 3.993704085841873*^9, {
   3.993704160619588*^9, 3.993704381770018*^9}, {3.993704454302835*^9, 
   3.993704491806038*^9}, {3.9937045412523193`*^9, 3.9937045919318867`*^9}, {
   3.9937046265036697`*^9, 3.993704686702776*^9}, {3.993706070261868*^9, 
   3.993706138196395*^9}, {3.993706217775783*^9, 3.9937062608354*^9}, {
   3.993723789390983*^9, 3.99372382097486*^9}, 3.9937238955556517`*^9, {
   3.9937239580195713`*^9, 3.993723974195413*^9}, 3.993724845769558*^9, 
   3.993725080939803*^9, 3.996721342135*^9, {3.996721785894771*^9, 
   3.9967218335141706`*^9}, {3.996721869918852*^9, 3.996721896428875*^9}, {
   3.99672223495579*^9, 3.996722348588051*^9}, {3.996722434198619*^9, 
   3.9967224480264463`*^9}, 3.996722478907344*^9, {3.996722567413691*^9, 
   3.996722585201666*^9}, {3.996722976615509*^9, 3.996723394434291*^9}, {
   3.9967234495073957`*^9, 3.9967234580419693`*^9}, 3.9967237093120537`*^9, 
   3.99672392736077*^9, 3.9967239658451853`*^9, {3.996724015604726*^9, 
   3.996724044305027*^9}, {3.996724222948234*^9, 3.9967242299013844`*^9}, {
   3.996724298035544*^9, 3.996724309928753*^9}, 3.996724397747113*^9, {
   3.996724474633234*^9, 3.996724564157999*^9}, {3.996724597475499*^9, 
   3.996724662365304*^9}, {3.99672488441255*^9, 3.9967249764863358`*^9}, 
   3.9967250414855843`*^9, 3.9967253217836037`*^9},
 CellLabel->
  "During evaluation of \
In[6427]:=",ExpressionUUID->"a9e8841b-e43e-4be4-8457-b340cf409ca9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"phi^\"\>", "\[InvisibleSpace]", "2", 
   "\[InvisibleSpace]", "\<\"   m^2 = \"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox[
     StyleBox[
      RowBox[{"\<\"9.35\"\>", "\[Times]", 
       SuperscriptBox["10", "\<\"-70\"\>"]}],
      ShowStringCharacters->False],
     9.35083629623478276809188192`3.*^-70,
     AutoDelete->True],
    ScientificForm], 
   "\[InvisibleSpace]", "\<\" \\!\\(\\*SuperscriptBox[\\(M_Pl\\), \\(2\\)]\\)\
\"\>"}],
  SequenceForm["phi^", 2, "   m^2 = ", 
   ScientificForm[9.35083629623478276809188192`3.*^-70], 
   " \!\(\*SuperscriptBox[\(M_Pl\), \(2\)]\)"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9932077124259167`*^9, 3.993207758260234*^9, {3.9932077915015783`*^9, 
   3.993207807768614*^9}, 3.9932836190134583`*^9, 3.993618925125462*^9, {
   3.993619153663341*^9, 3.993619470920476*^9}, {3.99361962125863*^9, 
   3.993619704125465*^9}, 3.993619866625539*^9, 3.9936200845687304`*^9, 
   3.993620157239455*^9, 3.993620197766034*^9, {3.993620245307131*^9, 
   3.993620335606716*^9}, 3.993659244412512*^9, {3.9936592953977327`*^9, 
   3.993659353580454*^9}, {3.993659387973179*^9, 3.993659434019395*^9}, 
   3.993699635439405*^9, 3.9936998952744837`*^9, 3.993699955223505*^9, 
   3.99370005075784*^9, {3.9937001041999083`*^9, 3.993700224506646*^9}, 
   3.9937002787524567`*^9, 3.993700338361603*^9, {3.993701425938876*^9, 
   3.993701519381998*^9}, 3.9937022026987867`*^9, 3.993702234313245*^9, 
   3.9937022659399843`*^9, 3.993702338805987*^9, {3.99370244204755*^9, 
   3.993702481447275*^9}, {3.993702536551402*^9, 3.993702658257975*^9}, {
   3.993702691606492*^9, 3.993702783808926*^9}, 3.993704085841873*^9, {
   3.993704160619588*^9, 3.993704381770018*^9}, {3.993704454302835*^9, 
   3.993704491806038*^9}, {3.9937045412523193`*^9, 3.9937045919318867`*^9}, {
   3.9937046265036697`*^9, 3.993704686702776*^9}, {3.993706070261868*^9, 
   3.993706138196395*^9}, {3.993706217775783*^9, 3.9937062608354*^9}, {
   3.993723789390983*^9, 3.99372382097486*^9}, 3.9937238955556517`*^9, {
   3.9937239580195713`*^9, 3.993723974195413*^9}, 3.993724845769558*^9, 
   3.993725080939803*^9, 3.996721342135*^9, {3.996721785894771*^9, 
   3.9967218335141706`*^9}, {3.996721869918852*^9, 3.996721896428875*^9}, {
   3.99672223495579*^9, 3.996722348588051*^9}, {3.996722434198619*^9, 
   3.9967224480264463`*^9}, 3.996722478907344*^9, {3.996722567413691*^9, 
   3.996722585201666*^9}, {3.996722976615509*^9, 3.996723394434291*^9}, {
   3.9967234495073957`*^9, 3.9967234580419693`*^9}, 3.9967237093120537`*^9, 
   3.99672392736077*^9, 3.9967239658451853`*^9, {3.996724015604726*^9, 
   3.996724044305027*^9}, {3.996724222948234*^9, 3.9967242299013844`*^9}, {
   3.996724298035544*^9, 3.996724309928753*^9}, 3.996724397747113*^9, {
   3.996724474633234*^9, 3.996724564157999*^9}, {3.996724597475499*^9, 
   3.996724662365304*^9}, {3.99672488441255*^9, 3.9967249764863358`*^9}, 
   3.9967250414855843`*^9, 3.996725321784791*^9},
 CellLabel->
  "During evaluation of \
In[6427]:=",ExpressionUUID->"fe61fed3-b136-4e31-a8a8-66e912ce2a57"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"   dominant sector : \"\>", 
   "\[InvisibleSpace]", "\<\"QCD\"\>"}],
  SequenceForm["   dominant sector : ", "QCD"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9932077124259167`*^9, 3.993207758260234*^9, {3.9932077915015783`*^9, 
   3.993207807768614*^9}, 3.9932836190134583`*^9, 3.993618925125462*^9, {
   3.993619153663341*^9, 3.993619470920476*^9}, {3.99361962125863*^9, 
   3.993619704125465*^9}, 3.993619866625539*^9, 3.9936200845687304`*^9, 
   3.993620157239455*^9, 3.993620197766034*^9, {3.993620245307131*^9, 
   3.993620335606716*^9}, 3.993659244412512*^9, {3.9936592953977327`*^9, 
   3.993659353580454*^9}, {3.993659387973179*^9, 3.993659434019395*^9}, 
   3.993699635439405*^9, 3.9936998952744837`*^9, 3.993699955223505*^9, 
   3.99370005075784*^9, {3.9937001041999083`*^9, 3.993700224506646*^9}, 
   3.9937002787524567`*^9, 3.993700338361603*^9, {3.993701425938876*^9, 
   3.993701519381998*^9}, 3.9937022026987867`*^9, 3.993702234313245*^9, 
   3.9937022659399843`*^9, 3.993702338805987*^9, {3.99370244204755*^9, 
   3.993702481447275*^9}, {3.993702536551402*^9, 3.993702658257975*^9}, {
   3.993702691606492*^9, 3.993702783808926*^9}, 3.993704085841873*^9, {
   3.993704160619588*^9, 3.993704381770018*^9}, {3.993704454302835*^9, 
   3.993704491806038*^9}, {3.9937045412523193`*^9, 3.9937045919318867`*^9}, {
   3.9937046265036697`*^9, 3.993704686702776*^9}, {3.993706070261868*^9, 
   3.993706138196395*^9}, {3.993706217775783*^9, 3.9937062608354*^9}, {
   3.993723789390983*^9, 3.99372382097486*^9}, 3.9937238955556517`*^9, {
   3.9937239580195713`*^9, 3.993723974195413*^9}, 3.993724845769558*^9, 
   3.993725080939803*^9, 3.996721342135*^9, {3.996721785894771*^9, 
   3.9967218335141706`*^9}, {3.996721869918852*^9, 3.996721896428875*^9}, {
   3.99672223495579*^9, 3.996722348588051*^9}, {3.996722434198619*^9, 
   3.9967224480264463`*^9}, 3.996722478907344*^9, {3.996722567413691*^9, 
   3.996722585201666*^9}, {3.996722976615509*^9, 3.996723394434291*^9}, {
   3.9967234495073957`*^9, 3.9967234580419693`*^9}, 3.9967237093120537`*^9, 
   3.99672392736077*^9, 3.9967239658451853`*^9, {3.996724015604726*^9, 
   3.996724044305027*^9}, {3.996724222948234*^9, 3.9967242299013844`*^9}, {
   3.996724298035544*^9, 3.996724309928753*^9}, 3.996724397747113*^9, {
   3.996724474633234*^9, 3.996724564157999*^9}, {3.996724597475499*^9, 
   3.996724662365304*^9}, {3.99672488441255*^9, 3.9967249764863358`*^9}, 
   3.9967250414855843`*^9, 3.996725321786055*^9},
 CellLabel->
  "During evaluation of \
In[6427]:=",ExpressionUUID->"ca23484a-5f60-45a7-bc21-aa64974cd806"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"   f_physical  = \"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox[
     StyleBox[
      RowBox[{"\<\"2.0929\"\>", "\[Times]", 
       SuperscriptBox["10", "\<\"-4\"\>"]}],
      ShowStringCharacters->False],
     0.0002092930211182796`5.,
     AutoDelete->True],
    ScientificForm], "\[InvisibleSpace]", "\<\" M_Pl\"\>"}],
  SequenceForm["   f_physical  = ", 
   ScientificForm[0.0002092930211182796`5.], " M_Pl"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9932077124259167`*^9, 3.993207758260234*^9, {3.9932077915015783`*^9, 
   3.993207807768614*^9}, 3.9932836190134583`*^9, 3.993618925125462*^9, {
   3.993619153663341*^9, 3.993619470920476*^9}, {3.99361962125863*^9, 
   3.993619704125465*^9}, 3.993619866625539*^9, 3.9936200845687304`*^9, 
   3.993620157239455*^9, 3.993620197766034*^9, {3.993620245307131*^9, 
   3.993620335606716*^9}, 3.993659244412512*^9, {3.9936592953977327`*^9, 
   3.993659353580454*^9}, {3.993659387973179*^9, 3.993659434019395*^9}, 
   3.993699635439405*^9, 3.9936998952744837`*^9, 3.993699955223505*^9, 
   3.99370005075784*^9, {3.9937001041999083`*^9, 3.993700224506646*^9}, 
   3.9937002787524567`*^9, 3.993700338361603*^9, {3.993701425938876*^9, 
   3.993701519381998*^9}, 3.9937022026987867`*^9, 3.993702234313245*^9, 
   3.9937022659399843`*^9, 3.993702338805987*^9, {3.99370244204755*^9, 
   3.993702481447275*^9}, {3.993702536551402*^9, 3.993702658257975*^9}, {
   3.993702691606492*^9, 3.993702783808926*^9}, 3.993704085841873*^9, {
   3.993704160619588*^9, 3.993704381770018*^9}, {3.993704454302835*^9, 
   3.993704491806038*^9}, {3.9937045412523193`*^9, 3.9937045919318867`*^9}, {
   3.9937046265036697`*^9, 3.993704686702776*^9}, {3.993706070261868*^9, 
   3.993706138196395*^9}, {3.993706217775783*^9, 3.9937062608354*^9}, {
   3.993723789390983*^9, 3.99372382097486*^9}, 3.9937238955556517`*^9, {
   3.9937239580195713`*^9, 3.993723974195413*^9}, 3.993724845769558*^9, 
   3.993725080939803*^9, 3.996721342135*^9, {3.996721785894771*^9, 
   3.9967218335141706`*^9}, {3.996721869918852*^9, 3.996721896428875*^9}, {
   3.99672223495579*^9, 3.996722348588051*^9}, {3.996722434198619*^9, 
   3.9967224480264463`*^9}, 3.996722478907344*^9, {3.996722567413691*^9, 
   3.996722585201666*^9}, {3.996722976615509*^9, 3.996723394434291*^9}, {
   3.9967234495073957`*^9, 3.9967234580419693`*^9}, 3.9967237093120537`*^9, 
   3.99672392736077*^9, 3.9967239658451853`*^9, {3.996724015604726*^9, 
   3.996724044305027*^9}, {3.996724222948234*^9, 3.9967242299013844`*^9}, {
   3.996724298035544*^9, 3.996724309928753*^9}, 3.996724397747113*^9, {
   3.996724474633234*^9, 3.996724564157999*^9}, {3.996724597475499*^9, 
   3.996724662365304*^9}, {3.99672488441255*^9, 3.9967249764863358`*^9}, 
   3.9967250414855843`*^9, 3.9967253217872267`*^9},
 CellLabel->
  "During evaluation of \
In[6427]:=",ExpressionUUID->"2c9019d3-f0ee-479f-9597-5d68e0bc22d8"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"   f_average = \"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox[
     StyleBox[
      RowBox[{"\<\"2.0857\"\>", "\[Times]", 
       SuperscriptBox["10", "\<\"-4\"\>"]}],
      ShowStringCharacters->False],
     0.0002085731784388347`5.,
     AutoDelete->True],
    ScientificForm], "\[InvisibleSpace]", "\<\" M_Pl\"\>"}],
  SequenceForm["   f_average = ", 
   ScientificForm[0.0002085731784388347`5.], " M_Pl"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9932077124259167`*^9, 3.993207758260234*^9, {3.9932077915015783`*^9, 
   3.993207807768614*^9}, 3.9932836190134583`*^9, 3.993618925125462*^9, {
   3.993619153663341*^9, 3.993619470920476*^9}, {3.99361962125863*^9, 
   3.993619704125465*^9}, 3.993619866625539*^9, 3.9936200845687304`*^9, 
   3.993620157239455*^9, 3.993620197766034*^9, {3.993620245307131*^9, 
   3.993620335606716*^9}, 3.993659244412512*^9, {3.9936592953977327`*^9, 
   3.993659353580454*^9}, {3.993659387973179*^9, 3.993659434019395*^9}, 
   3.993699635439405*^9, 3.9936998952744837`*^9, 3.993699955223505*^9, 
   3.99370005075784*^9, {3.9937001041999083`*^9, 3.993700224506646*^9}, 
   3.9937002787524567`*^9, 3.993700338361603*^9, {3.993701425938876*^9, 
   3.993701519381998*^9}, 3.9937022026987867`*^9, 3.993702234313245*^9, 
   3.9937022659399843`*^9, 3.993702338805987*^9, {3.99370244204755*^9, 
   3.993702481447275*^9}, {3.993702536551402*^9, 3.993702658257975*^9}, {
   3.993702691606492*^9, 3.993702783808926*^9}, 3.993704085841873*^9, {
   3.993704160619588*^9, 3.993704381770018*^9}, {3.993704454302835*^9, 
   3.993704491806038*^9}, {3.9937045412523193`*^9, 3.9937045919318867`*^9}, {
   3.9937046265036697`*^9, 3.993704686702776*^9}, {3.993706070261868*^9, 
   3.993706138196395*^9}, {3.993706217775783*^9, 3.9937062608354*^9}, {
   3.993723789390983*^9, 3.99372382097486*^9}, 3.9937238955556517`*^9, {
   3.9937239580195713`*^9, 3.993723974195413*^9}, 3.993724845769558*^9, 
   3.993725080939803*^9, 3.996721342135*^9, {3.996721785894771*^9, 
   3.9967218335141706`*^9}, {3.996721869918852*^9, 3.996721896428875*^9}, {
   3.99672223495579*^9, 3.996722348588051*^9}, {3.996722434198619*^9, 
   3.9967224480264463`*^9}, 3.996722478907344*^9, {3.996722567413691*^9, 
   3.996722585201666*^9}, {3.996722976615509*^9, 3.996723394434291*^9}, {
   3.9967234495073957`*^9, 3.9967234580419693`*^9}, 3.9967237093120537`*^9, 
   3.99672392736077*^9, 3.9967239658451853`*^9, {3.996724015604726*^9, 
   3.996724044305027*^9}, {3.996724222948234*^9, 3.9967242299013844`*^9}, {
   3.996724298035544*^9, 3.996724309928753*^9}, 3.996724397747113*^9, {
   3.996724474633234*^9, 3.996724564157999*^9}, {3.996724597475499*^9, 
   3.996724662365304*^9}, {3.99672488441255*^9, 3.9967249764863358`*^9}, 
   3.9967250414855843`*^9, 3.996725321788611*^9},
 CellLabel->
  "During evaluation of \
In[6427]:=",ExpressionUUID->"176365fd-7b44-44c6-9c9d-8169667dcbf8"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"   f_fis/f_avg = \"\>", "\[InvisibleSpace]", 
   "1.0034512715624939957`3."}],
  SequenceForm["   f_fis/f_avg = ", 1.0034512715624939957`3.],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9932077124259167`*^9, 3.993207758260234*^9, {3.9932077915015783`*^9, 
   3.993207807768614*^9}, 3.9932836190134583`*^9, 3.993618925125462*^9, {
   3.993619153663341*^9, 3.993619470920476*^9}, {3.99361962125863*^9, 
   3.993619704125465*^9}, 3.993619866625539*^9, 3.9936200845687304`*^9, 
   3.993620157239455*^9, 3.993620197766034*^9, {3.993620245307131*^9, 
   3.993620335606716*^9}, 3.993659244412512*^9, {3.9936592953977327`*^9, 
   3.993659353580454*^9}, {3.993659387973179*^9, 3.993659434019395*^9}, 
   3.993699635439405*^9, 3.9936998952744837`*^9, 3.993699955223505*^9, 
   3.99370005075784*^9, {3.9937001041999083`*^9, 3.993700224506646*^9}, 
   3.9937002787524567`*^9, 3.993700338361603*^9, {3.993701425938876*^9, 
   3.993701519381998*^9}, 3.9937022026987867`*^9, 3.993702234313245*^9, 
   3.9937022659399843`*^9, 3.993702338805987*^9, {3.99370244204755*^9, 
   3.993702481447275*^9}, {3.993702536551402*^9, 3.993702658257975*^9}, {
   3.993702691606492*^9, 3.993702783808926*^9}, 3.993704085841873*^9, {
   3.993704160619588*^9, 3.993704381770018*^9}, {3.993704454302835*^9, 
   3.993704491806038*^9}, {3.9937045412523193`*^9, 3.9937045919318867`*^9}, {
   3.9937046265036697`*^9, 3.993704686702776*^9}, {3.993706070261868*^9, 
   3.993706138196395*^9}, {3.993706217775783*^9, 3.9937062608354*^9}, {
   3.993723789390983*^9, 3.99372382097486*^9}, 3.9937238955556517`*^9, {
   3.9937239580195713`*^9, 3.993723974195413*^9}, 3.993724845769558*^9, 
   3.993725080939803*^9, 3.996721342135*^9, {3.996721785894771*^9, 
   3.9967218335141706`*^9}, {3.996721869918852*^9, 3.996721896428875*^9}, {
   3.99672223495579*^9, 3.996722348588051*^9}, {3.996722434198619*^9, 
   3.9967224480264463`*^9}, 3.996722478907344*^9, {3.996722567413691*^9, 
   3.996722585201666*^9}, {3.996722976615509*^9, 3.996723394434291*^9}, {
   3.9967234495073957`*^9, 3.9967234580419693`*^9}, 3.9967237093120537`*^9, 
   3.99672392736077*^9, 3.9967239658451853`*^9, {3.996724015604726*^9, 
   3.996724044305027*^9}, {3.996724222948234*^9, 3.9967242299013844`*^9}, {
   3.996724298035544*^9, 3.996724309928753*^9}, 3.996724397747113*^9, {
   3.996724474633234*^9, 3.996724564157999*^9}, {3.996724597475499*^9, 
   3.996724662365304*^9}, {3.99672488441255*^9, 3.9967249764863358`*^9}, 
   3.9967250414855843`*^9, 3.9967253217894993`*^9},
 CellLabel->
  "During evaluation of \
In[6427]:=",ExpressionUUID->"aea9df75-e808-4677-9700-663fb62f46d2"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\" Energy scale = \"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox[
     StyleBox[
      RowBox[{"\<\"4.1\"\>", "\[Times]", 
       SuperscriptBox["10", "\<\"-77\"\>"]}],
      ShowStringCharacters->False],
     4.096*^-77,
     AutoDelete->True],
    ScientificForm[#, 3]& ], 
   "\[InvisibleSpace]", "\<\" \\!\\(\\*SuperscriptBox[\\(M_Pl\\), \\(4\\)]\\)\
\"\>"}],
  SequenceForm[" Energy scale = ", 
   ScientificForm[4.096*^-77, 3], " \!\(\*SuperscriptBox[\(M_Pl\), \(4\)]\)"],
  
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9932077124259167`*^9, 3.993207758260234*^9, {3.9932077915015783`*^9, 
   3.993207807768614*^9}, 3.9932836190134583`*^9, 3.993618925125462*^9, {
   3.993619153663341*^9, 3.993619470920476*^9}, {3.99361962125863*^9, 
   3.993619704125465*^9}, 3.993619866625539*^9, 3.9936200845687304`*^9, 
   3.993620157239455*^9, 3.993620197766034*^9, {3.993620245307131*^9, 
   3.993620335606716*^9}, 3.993659244412512*^9, {3.9936592953977327`*^9, 
   3.993659353580454*^9}, {3.993659387973179*^9, 3.993659434019395*^9}, 
   3.993699635439405*^9, 3.9936998952744837`*^9, 3.993699955223505*^9, 
   3.99370005075784*^9, {3.9937001041999083`*^9, 3.993700224506646*^9}, 
   3.9937002787524567`*^9, 3.993700338361603*^9, {3.993701425938876*^9, 
   3.993701519381998*^9}, 3.9937022026987867`*^9, 3.993702234313245*^9, 
   3.9937022659399843`*^9, 3.993702338805987*^9, {3.99370244204755*^9, 
   3.993702481447275*^9}, {3.993702536551402*^9, 3.993702658257975*^9}, {
   3.993702691606492*^9, 3.993702783808926*^9}, 3.993704085841873*^9, {
   3.993704160619588*^9, 3.993704381770018*^9}, {3.993704454302835*^9, 
   3.993704491806038*^9}, {3.9937045412523193`*^9, 3.9937045919318867`*^9}, {
   3.9937046265036697`*^9, 3.993704686702776*^9}, {3.993706070261868*^9, 
   3.993706138196395*^9}, {3.993706217775783*^9, 3.9937062608354*^9}, {
   3.993723789390983*^9, 3.99372382097486*^9}, 3.9937238955556517`*^9, {
   3.9937239580195713`*^9, 3.993723974195413*^9}, 3.993724845769558*^9, 
   3.993725080939803*^9, 3.996721342135*^9, {3.996721785894771*^9, 
   3.9967218335141706`*^9}, {3.996721869918852*^9, 3.996721896428875*^9}, {
   3.99672223495579*^9, 3.996722348588051*^9}, {3.996722434198619*^9, 
   3.9967224480264463`*^9}, 3.996722478907344*^9, {3.996722567413691*^9, 
   3.996722585201666*^9}, {3.996722976615509*^9, 3.996723394434291*^9}, {
   3.9967234495073957`*^9, 3.9967234580419693`*^9}, 3.9967237093120537`*^9, 
   3.99672392736077*^9, 3.9967239658451853`*^9, {3.996724015604726*^9, 
   3.996724044305027*^9}, {3.996724222948234*^9, 3.9967242299013844`*^9}, {
   3.996724298035544*^9, 3.996724309928753*^9}, 3.996724397747113*^9, {
   3.996724474633234*^9, 3.996724564157999*^9}, {3.996724597475499*^9, 
   3.996724662365304*^9}, {3.99672488441255*^9, 3.9967249764863358`*^9}, 
   3.9967250414855843`*^9, 3.996725321790429*^9},
 CellLabel->
  "During evaluation of \
In[6427]:=",ExpressionUUID->"56fb264a-c9ea-47ad-b19e-21ba961e9427"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"phi^\"\>", "\[InvisibleSpace]", "3", 
   "\[InvisibleSpace]", "\<\"   m^2 = \"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox[
     StyleBox[
      RowBox[{"\<\"1.36\"\>", "\[Times]", 
       SuperscriptBox["10", "\<\"-3\"\>"]}],
      ShowStringCharacters->False],
     0.0013628160848170902`3.,
     AutoDelete->True],
    ScientificForm], 
   "\[InvisibleSpace]", "\<\" \\!\\(\\*SuperscriptBox[\\(M_Pl\\), \\(2\\)]\\)\
\"\>"}],
  SequenceForm["phi^", 3, "   m^2 = ", 
   ScientificForm[0.0013628160848170902`3.], 
   " \!\(\*SuperscriptBox[\(M_Pl\), \(2\)]\)"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9932077124259167`*^9, 3.993207758260234*^9, {3.9932077915015783`*^9, 
   3.993207807768614*^9}, 3.9932836190134583`*^9, 3.993618925125462*^9, {
   3.993619153663341*^9, 3.993619470920476*^9}, {3.99361962125863*^9, 
   3.993619704125465*^9}, 3.993619866625539*^9, 3.9936200845687304`*^9, 
   3.993620157239455*^9, 3.993620197766034*^9, {3.993620245307131*^9, 
   3.993620335606716*^9}, 3.993659244412512*^9, {3.9936592953977327`*^9, 
   3.993659353580454*^9}, {3.993659387973179*^9, 3.993659434019395*^9}, 
   3.993699635439405*^9, 3.9936998952744837`*^9, 3.993699955223505*^9, 
   3.99370005075784*^9, {3.9937001041999083`*^9, 3.993700224506646*^9}, 
   3.9937002787524567`*^9, 3.993700338361603*^9, {3.993701425938876*^9, 
   3.993701519381998*^9}, 3.9937022026987867`*^9, 3.993702234313245*^9, 
   3.9937022659399843`*^9, 3.993702338805987*^9, {3.99370244204755*^9, 
   3.993702481447275*^9}, {3.993702536551402*^9, 3.993702658257975*^9}, {
   3.993702691606492*^9, 3.993702783808926*^9}, 3.993704085841873*^9, {
   3.993704160619588*^9, 3.993704381770018*^9}, {3.993704454302835*^9, 
   3.993704491806038*^9}, {3.9937045412523193`*^9, 3.9937045919318867`*^9}, {
   3.9937046265036697`*^9, 3.993704686702776*^9}, {3.993706070261868*^9, 
   3.993706138196395*^9}, {3.993706217775783*^9, 3.9937062608354*^9}, {
   3.993723789390983*^9, 3.99372382097486*^9}, 3.9937238955556517`*^9, {
   3.9937239580195713`*^9, 3.993723974195413*^9}, 3.993724845769558*^9, 
   3.993725080939803*^9, 3.996721342135*^9, {3.996721785894771*^9, 
   3.9967218335141706`*^9}, {3.996721869918852*^9, 3.996721896428875*^9}, {
   3.99672223495579*^9, 3.996722348588051*^9}, {3.996722434198619*^9, 
   3.9967224480264463`*^9}, 3.996722478907344*^9, {3.996722567413691*^9, 
   3.996722585201666*^9}, {3.996722976615509*^9, 3.996723394434291*^9}, {
   3.9967234495073957`*^9, 3.9967234580419693`*^9}, 3.9967237093120537`*^9, 
   3.99672392736077*^9, 3.9967239658451853`*^9, {3.996724015604726*^9, 
   3.996724044305027*^9}, {3.996724222948234*^9, 3.9967242299013844`*^9}, {
   3.996724298035544*^9, 3.996724309928753*^9}, 3.996724397747113*^9, {
   3.996724474633234*^9, 3.996724564157999*^9}, {3.996724597475499*^9, 
   3.996724662365304*^9}, {3.99672488441255*^9, 3.9967249764863358`*^9}, 
   3.9967250414855843`*^9, 3.996725321791531*^9},
 CellLabel->
  "During evaluation of \
In[6427]:=",ExpressionUUID->"6cac3482-763a-427f-b230-5e6d9a0966dd"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"   dominant sector : \"\>", 
   "\[InvisibleSpace]", "\<\"WS2\"\>"}],
  SequenceForm["   dominant sector : ", "WS2"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9932077124259167`*^9, 3.993207758260234*^9, {3.9932077915015783`*^9, 
   3.993207807768614*^9}, 3.9932836190134583`*^9, 3.993618925125462*^9, {
   3.993619153663341*^9, 3.993619470920476*^9}, {3.99361962125863*^9, 
   3.993619704125465*^9}, 3.993619866625539*^9, 3.9936200845687304`*^9, 
   3.993620157239455*^9, 3.993620197766034*^9, {3.993620245307131*^9, 
   3.993620335606716*^9}, 3.993659244412512*^9, {3.9936592953977327`*^9, 
   3.993659353580454*^9}, {3.993659387973179*^9, 3.993659434019395*^9}, 
   3.993699635439405*^9, 3.9936998952744837`*^9, 3.993699955223505*^9, 
   3.99370005075784*^9, {3.9937001041999083`*^9, 3.993700224506646*^9}, 
   3.9937002787524567`*^9, 3.993700338361603*^9, {3.993701425938876*^9, 
   3.993701519381998*^9}, 3.9937022026987867`*^9, 3.993702234313245*^9, 
   3.9937022659399843`*^9, 3.993702338805987*^9, {3.99370244204755*^9, 
   3.993702481447275*^9}, {3.993702536551402*^9, 3.993702658257975*^9}, {
   3.993702691606492*^9, 3.993702783808926*^9}, 3.993704085841873*^9, {
   3.993704160619588*^9, 3.993704381770018*^9}, {3.993704454302835*^9, 
   3.993704491806038*^9}, {3.9937045412523193`*^9, 3.9937045919318867`*^9}, {
   3.9937046265036697`*^9, 3.993704686702776*^9}, {3.993706070261868*^9, 
   3.993706138196395*^9}, {3.993706217775783*^9, 3.9937062608354*^9}, {
   3.993723789390983*^9, 3.99372382097486*^9}, 3.9937238955556517`*^9, {
   3.9937239580195713`*^9, 3.993723974195413*^9}, 3.993724845769558*^9, 
   3.993725080939803*^9, 3.996721342135*^9, {3.996721785894771*^9, 
   3.9967218335141706`*^9}, {3.996721869918852*^9, 3.996721896428875*^9}, {
   3.99672223495579*^9, 3.996722348588051*^9}, {3.996722434198619*^9, 
   3.9967224480264463`*^9}, 3.996722478907344*^9, {3.996722567413691*^9, 
   3.996722585201666*^9}, {3.996722976615509*^9, 3.996723394434291*^9}, {
   3.9967234495073957`*^9, 3.9967234580419693`*^9}, 3.9967237093120537`*^9, 
   3.99672392736077*^9, 3.9967239658451853`*^9, {3.996724015604726*^9, 
   3.996724044305027*^9}, {3.996724222948234*^9, 3.9967242299013844`*^9}, {
   3.996724298035544*^9, 3.996724309928753*^9}, 3.996724397747113*^9, {
   3.996724474633234*^9, 3.996724564157999*^9}, {3.996724597475499*^9, 
   3.996724662365304*^9}, {3.99672488441255*^9, 3.9967249764863358`*^9}, 
   3.9967250414855843`*^9, 3.9967253217925777`*^9},
 CellLabel->
  "During evaluation of \
In[6427]:=",ExpressionUUID->"7b2a8380-242a-4b4c-a443-5cbcba74f607"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"   f_physical  = \"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox[
     StyleBox[
      RowBox[{"\<\"1.1032\"\>", "\[Times]", 
       SuperscriptBox["10", "\<\"-1\"\>"]}],
      ShowStringCharacters->False],
     0.110315642655023381`5.,
     AutoDelete->True],
    ScientificForm], "\[InvisibleSpace]", "\<\" M_Pl\"\>"}],
  SequenceForm["   f_physical  = ", 
   ScientificForm[0.110315642655023381`5.], " M_Pl"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9932077124259167`*^9, 3.993207758260234*^9, {3.9932077915015783`*^9, 
   3.993207807768614*^9}, 3.9932836190134583`*^9, 3.993618925125462*^9, {
   3.993619153663341*^9, 3.993619470920476*^9}, {3.99361962125863*^9, 
   3.993619704125465*^9}, 3.993619866625539*^9, 3.9936200845687304`*^9, 
   3.993620157239455*^9, 3.993620197766034*^9, {3.993620245307131*^9, 
   3.993620335606716*^9}, 3.993659244412512*^9, {3.9936592953977327`*^9, 
   3.993659353580454*^9}, {3.993659387973179*^9, 3.993659434019395*^9}, 
   3.993699635439405*^9, 3.9936998952744837`*^9, 3.993699955223505*^9, 
   3.99370005075784*^9, {3.9937001041999083`*^9, 3.993700224506646*^9}, 
   3.9937002787524567`*^9, 3.993700338361603*^9, {3.993701425938876*^9, 
   3.993701519381998*^9}, 3.9937022026987867`*^9, 3.993702234313245*^9, 
   3.9937022659399843`*^9, 3.993702338805987*^9, {3.99370244204755*^9, 
   3.993702481447275*^9}, {3.993702536551402*^9, 3.993702658257975*^9}, {
   3.993702691606492*^9, 3.993702783808926*^9}, 3.993704085841873*^9, {
   3.993704160619588*^9, 3.993704381770018*^9}, {3.993704454302835*^9, 
   3.993704491806038*^9}, {3.9937045412523193`*^9, 3.9937045919318867`*^9}, {
   3.9937046265036697`*^9, 3.993704686702776*^9}, {3.993706070261868*^9, 
   3.993706138196395*^9}, {3.993706217775783*^9, 3.9937062608354*^9}, {
   3.993723789390983*^9, 3.99372382097486*^9}, 3.9937238955556517`*^9, {
   3.9937239580195713`*^9, 3.993723974195413*^9}, 3.993724845769558*^9, 
   3.993725080939803*^9, 3.996721342135*^9, {3.996721785894771*^9, 
   3.9967218335141706`*^9}, {3.996721869918852*^9, 3.996721896428875*^9}, {
   3.99672223495579*^9, 3.996722348588051*^9}, {3.996722434198619*^9, 
   3.9967224480264463`*^9}, 3.996722478907344*^9, {3.996722567413691*^9, 
   3.996722585201666*^9}, {3.996722976615509*^9, 3.996723394434291*^9}, {
   3.9967234495073957`*^9, 3.9967234580419693`*^9}, 3.9967237093120537`*^9, 
   3.99672392736077*^9, 3.9967239658451853`*^9, {3.996724015604726*^9, 
   3.996724044305027*^9}, {3.996724222948234*^9, 3.9967242299013844`*^9}, {
   3.996724298035544*^9, 3.996724309928753*^9}, 3.996724397747113*^9, {
   3.996724474633234*^9, 3.996724564157999*^9}, {3.996724597475499*^9, 
   3.996724662365304*^9}, {3.99672488441255*^9, 3.9967249764863358`*^9}, 
   3.9967250414855843`*^9, 3.9967253217934847`*^9},
 CellLabel->
  "During evaluation of \
In[6427]:=",ExpressionUUID->"cb9ecdeb-76c1-4a90-9cf8-33f5d590eb75"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"   f_average = \"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox[
     StyleBox[
      RowBox[{"\<\"2.5805\"\>", "\[Times]", 
       SuperscriptBox["10", "\<\"-2\"\>"]}],
      ShowStringCharacters->False],
     0.0258045242318258743`5.,
     AutoDelete->True],
    ScientificForm], "\[InvisibleSpace]", "\<\" M_Pl\"\>"}],
  SequenceForm["   f_average = ", 
   ScientificForm[0.0258045242318258743`5.], " M_Pl"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9932077124259167`*^9, 3.993207758260234*^9, {3.9932077915015783`*^9, 
   3.993207807768614*^9}, 3.9932836190134583`*^9, 3.993618925125462*^9, {
   3.993619153663341*^9, 3.993619470920476*^9}, {3.99361962125863*^9, 
   3.993619704125465*^9}, 3.993619866625539*^9, 3.9936200845687304`*^9, 
   3.993620157239455*^9, 3.993620197766034*^9, {3.993620245307131*^9, 
   3.993620335606716*^9}, 3.993659244412512*^9, {3.9936592953977327`*^9, 
   3.993659353580454*^9}, {3.993659387973179*^9, 3.993659434019395*^9}, 
   3.993699635439405*^9, 3.9936998952744837`*^9, 3.993699955223505*^9, 
   3.99370005075784*^9, {3.9937001041999083`*^9, 3.993700224506646*^9}, 
   3.9937002787524567`*^9, 3.993700338361603*^9, {3.993701425938876*^9, 
   3.993701519381998*^9}, 3.9937022026987867`*^9, 3.993702234313245*^9, 
   3.9937022659399843`*^9, 3.993702338805987*^9, {3.99370244204755*^9, 
   3.993702481447275*^9}, {3.993702536551402*^9, 3.993702658257975*^9}, {
   3.993702691606492*^9, 3.993702783808926*^9}, 3.993704085841873*^9, {
   3.993704160619588*^9, 3.993704381770018*^9}, {3.993704454302835*^9, 
   3.993704491806038*^9}, {3.9937045412523193`*^9, 3.9937045919318867`*^9}, {
   3.9937046265036697`*^9, 3.993704686702776*^9}, {3.993706070261868*^9, 
   3.993706138196395*^9}, {3.993706217775783*^9, 3.9937062608354*^9}, {
   3.993723789390983*^9, 3.99372382097486*^9}, 3.9937238955556517`*^9, {
   3.9937239580195713`*^9, 3.993723974195413*^9}, 3.993724845769558*^9, 
   3.993725080939803*^9, 3.996721342135*^9, {3.996721785894771*^9, 
   3.9967218335141706`*^9}, {3.996721869918852*^9, 3.996721896428875*^9}, {
   3.99672223495579*^9, 3.996722348588051*^9}, {3.996722434198619*^9, 
   3.9967224480264463`*^9}, 3.996722478907344*^9, {3.996722567413691*^9, 
   3.996722585201666*^9}, {3.996722976615509*^9, 3.996723394434291*^9}, {
   3.9967234495073957`*^9, 3.9967234580419693`*^9}, 3.9967237093120537`*^9, 
   3.99672392736077*^9, 3.9967239658451853`*^9, {3.996724015604726*^9, 
   3.996724044305027*^9}, {3.996724222948234*^9, 3.9967242299013844`*^9}, {
   3.996724298035544*^9, 3.996724309928753*^9}, 3.996724397747113*^9, {
   3.996724474633234*^9, 3.996724564157999*^9}, {3.996724597475499*^9, 
   3.996724662365304*^9}, {3.99672488441255*^9, 3.9967249764863358`*^9}, 
   3.9967250414855843`*^9, 3.996725321794388*^9},
 CellLabel->
  "During evaluation of \
In[6427]:=",ExpressionUUID->"97773991-f39e-4d8a-9d67-72e7305d33cb"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"   f_fis/f_avg = \"\>", "\[InvisibleSpace]", 
   "4.2750504393708667182`3."}],
  SequenceForm["   f_fis/f_avg = ", 4.2750504393708667182`3.],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9932077124259167`*^9, 3.993207758260234*^9, {3.9932077915015783`*^9, 
   3.993207807768614*^9}, 3.9932836190134583`*^9, 3.993618925125462*^9, {
   3.993619153663341*^9, 3.993619470920476*^9}, {3.99361962125863*^9, 
   3.993619704125465*^9}, 3.993619866625539*^9, 3.9936200845687304`*^9, 
   3.993620157239455*^9, 3.993620197766034*^9, {3.993620245307131*^9, 
   3.993620335606716*^9}, 3.993659244412512*^9, {3.9936592953977327`*^9, 
   3.993659353580454*^9}, {3.993659387973179*^9, 3.993659434019395*^9}, 
   3.993699635439405*^9, 3.9936998952744837`*^9, 3.993699955223505*^9, 
   3.99370005075784*^9, {3.9937001041999083`*^9, 3.993700224506646*^9}, 
   3.9937002787524567`*^9, 3.993700338361603*^9, {3.993701425938876*^9, 
   3.993701519381998*^9}, 3.9937022026987867`*^9, 3.993702234313245*^9, 
   3.9937022659399843`*^9, 3.993702338805987*^9, {3.99370244204755*^9, 
   3.993702481447275*^9}, {3.993702536551402*^9, 3.993702658257975*^9}, {
   3.993702691606492*^9, 3.993702783808926*^9}, 3.993704085841873*^9, {
   3.993704160619588*^9, 3.993704381770018*^9}, {3.993704454302835*^9, 
   3.993704491806038*^9}, {3.9937045412523193`*^9, 3.9937045919318867`*^9}, {
   3.9937046265036697`*^9, 3.993704686702776*^9}, {3.993706070261868*^9, 
   3.993706138196395*^9}, {3.993706217775783*^9, 3.9937062608354*^9}, {
   3.993723789390983*^9, 3.99372382097486*^9}, 3.9937238955556517`*^9, {
   3.9937239580195713`*^9, 3.993723974195413*^9}, 3.993724845769558*^9, 
   3.993725080939803*^9, 3.996721342135*^9, {3.996721785894771*^9, 
   3.9967218335141706`*^9}, {3.996721869918852*^9, 3.996721896428875*^9}, {
   3.99672223495579*^9, 3.996722348588051*^9}, {3.996722434198619*^9, 
   3.9967224480264463`*^9}, 3.996722478907344*^9, {3.996722567413691*^9, 
   3.996722585201666*^9}, {3.996722976615509*^9, 3.996723394434291*^9}, {
   3.9967234495073957`*^9, 3.9967234580419693`*^9}, 3.9967237093120537`*^9, 
   3.99672392736077*^9, 3.9967239658451853`*^9, {3.996724015604726*^9, 
   3.996724044305027*^9}, {3.996724222948234*^9, 3.9967242299013844`*^9}, {
   3.996724298035544*^9, 3.996724309928753*^9}, 3.996724397747113*^9, {
   3.996724474633234*^9, 3.996724564157999*^9}, {3.996724597475499*^9, 
   3.996724662365304*^9}, {3.99672488441255*^9, 3.9967249764863358`*^9}, 
   3.9967250414855843`*^9, 3.996725321795183*^9},
 CellLabel->
  "During evaluation of \
In[6427]:=",ExpressionUUID->"9d945581-41e8-4f3f-8dfd-7888f110f78f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\" Energy scale = \"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox[
     StyleBox[
      RowBox[{"\<\"1.66\"\>", "\[Times]", 
       SuperscriptBox["10", "\<\"-5\"\>"]}],
      ShowStringCharacters->False],
     0.00001658484623925309,
     AutoDelete->True],
    ScientificForm[#, 3]& ], 
   "\[InvisibleSpace]", "\<\" \\!\\(\\*SuperscriptBox[\\(M_Pl\\), \\(4\\)]\\)\
\"\>"}],
  SequenceForm[" Energy scale = ", 
   ScientificForm[0.00001658484623925309, 3], 
   " \!\(\*SuperscriptBox[\(M_Pl\), \(4\)]\)"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9932077124259167`*^9, 3.993207758260234*^9, {3.9932077915015783`*^9, 
   3.993207807768614*^9}, 3.9932836190134583`*^9, 3.993618925125462*^9, {
   3.993619153663341*^9, 3.993619470920476*^9}, {3.99361962125863*^9, 
   3.993619704125465*^9}, 3.993619866625539*^9, 3.9936200845687304`*^9, 
   3.993620157239455*^9, 3.993620197766034*^9, {3.993620245307131*^9, 
   3.993620335606716*^9}, 3.993659244412512*^9, {3.9936592953977327`*^9, 
   3.993659353580454*^9}, {3.993659387973179*^9, 3.993659434019395*^9}, 
   3.993699635439405*^9, 3.9936998952744837`*^9, 3.993699955223505*^9, 
   3.99370005075784*^9, {3.9937001041999083`*^9, 3.993700224506646*^9}, 
   3.9937002787524567`*^9, 3.993700338361603*^9, {3.993701425938876*^9, 
   3.993701519381998*^9}, 3.9937022026987867`*^9, 3.993702234313245*^9, 
   3.9937022659399843`*^9, 3.993702338805987*^9, {3.99370244204755*^9, 
   3.993702481447275*^9}, {3.993702536551402*^9, 3.993702658257975*^9}, {
   3.993702691606492*^9, 3.993702783808926*^9}, 3.993704085841873*^9, {
   3.993704160619588*^9, 3.993704381770018*^9}, {3.993704454302835*^9, 
   3.993704491806038*^9}, {3.9937045412523193`*^9, 3.9937045919318867`*^9}, {
   3.9937046265036697`*^9, 3.993704686702776*^9}, {3.993706070261868*^9, 
   3.993706138196395*^9}, {3.993706217775783*^9, 3.9937062608354*^9}, {
   3.993723789390983*^9, 3.99372382097486*^9}, 3.9937238955556517`*^9, {
   3.9937239580195713`*^9, 3.993723974195413*^9}, 3.993724845769558*^9, 
   3.993725080939803*^9, 3.996721342135*^9, {3.996721785894771*^9, 
   3.9967218335141706`*^9}, {3.996721869918852*^9, 3.996721896428875*^9}, {
   3.99672223495579*^9, 3.996722348588051*^9}, {3.996722434198619*^9, 
   3.9967224480264463`*^9}, 3.996722478907344*^9, {3.996722567413691*^9, 
   3.996722585201666*^9}, {3.996722976615509*^9, 3.996723394434291*^9}, {
   3.9967234495073957`*^9, 3.9967234580419693`*^9}, 3.9967237093120537`*^9, 
   3.99672392736077*^9, 3.9967239658451853`*^9, {3.996724015604726*^9, 
   3.996724044305027*^9}, {3.996724222948234*^9, 3.9967242299013844`*^9}, {
   3.996724298035544*^9, 3.996724309928753*^9}, 3.996724397747113*^9, {
   3.996724474633234*^9, 3.996724564157999*^9}, {3.996724597475499*^9, 
   3.996724662365304*^9}, {3.99672488441255*^9, 3.9967249764863358`*^9}, 
   3.9967250414855843`*^9, 3.996725321796213*^9},
 CellLabel->
  "During evaluation of \
In[6427]:=",ExpressionUUID->"db6c3ce6-d085-48d8-a9ea-85b0e6bd976c"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"phi^\"\>", "\[InvisibleSpace]", "4", 
   "\[InvisibleSpace]", "\<\"   m^2 = \"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox[
     StyleBox[
      RowBox[{"\<\"7.32\"\>", "\[Times]", 
       SuperscriptBox["10", "\<\"-2\"\>"]}],
      ShowStringCharacters->False],
     0.0732265525343094244`3.,
     AutoDelete->True],
    ScientificForm], 
   "\[InvisibleSpace]", "\<\" \\!\\(\\*SuperscriptBox[\\(M_Pl\\), \\(2\\)]\\)\
\"\>"}],
  SequenceForm["phi^", 4, "   m^2 = ", 
   ScientificForm[0.0732265525343094244`3.], 
   " \!\(\*SuperscriptBox[\(M_Pl\), \(2\)]\)"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9932077124259167`*^9, 3.993207758260234*^9, {3.9932077915015783`*^9, 
   3.993207807768614*^9}, 3.9932836190134583`*^9, 3.993618925125462*^9, {
   3.993619153663341*^9, 3.993619470920476*^9}, {3.99361962125863*^9, 
   3.993619704125465*^9}, 3.993619866625539*^9, 3.9936200845687304`*^9, 
   3.993620157239455*^9, 3.993620197766034*^9, {3.993620245307131*^9, 
   3.993620335606716*^9}, 3.993659244412512*^9, {3.9936592953977327`*^9, 
   3.993659353580454*^9}, {3.993659387973179*^9, 3.993659434019395*^9}, 
   3.993699635439405*^9, 3.9936998952744837`*^9, 3.993699955223505*^9, 
   3.99370005075784*^9, {3.9937001041999083`*^9, 3.993700224506646*^9}, 
   3.9937002787524567`*^9, 3.993700338361603*^9, {3.993701425938876*^9, 
   3.993701519381998*^9}, 3.9937022026987867`*^9, 3.993702234313245*^9, 
   3.9937022659399843`*^9, 3.993702338805987*^9, {3.99370244204755*^9, 
   3.993702481447275*^9}, {3.993702536551402*^9, 3.993702658257975*^9}, {
   3.993702691606492*^9, 3.993702783808926*^9}, 3.993704085841873*^9, {
   3.993704160619588*^9, 3.993704381770018*^9}, {3.993704454302835*^9, 
   3.993704491806038*^9}, {3.9937045412523193`*^9, 3.9937045919318867`*^9}, {
   3.9937046265036697`*^9, 3.993704686702776*^9}, {3.993706070261868*^9, 
   3.993706138196395*^9}, {3.993706217775783*^9, 3.9937062608354*^9}, {
   3.993723789390983*^9, 3.99372382097486*^9}, 3.9937238955556517`*^9, {
   3.9937239580195713`*^9, 3.993723974195413*^9}, 3.993724845769558*^9, 
   3.993725080939803*^9, 3.996721342135*^9, {3.996721785894771*^9, 
   3.9967218335141706`*^9}, {3.996721869918852*^9, 3.996721896428875*^9}, {
   3.99672223495579*^9, 3.996722348588051*^9}, {3.996722434198619*^9, 
   3.9967224480264463`*^9}, 3.996722478907344*^9, {3.996722567413691*^9, 
   3.996722585201666*^9}, {3.996722976615509*^9, 3.996723394434291*^9}, {
   3.9967234495073957`*^9, 3.9967234580419693`*^9}, 3.9967237093120537`*^9, 
   3.99672392736077*^9, 3.9967239658451853`*^9, {3.996724015604726*^9, 
   3.996724044305027*^9}, {3.996724222948234*^9, 3.9967242299013844`*^9}, {
   3.996724298035544*^9, 3.996724309928753*^9}, 3.996724397747113*^9, {
   3.996724474633234*^9, 3.996724564157999*^9}, {3.996724597475499*^9, 
   3.996724662365304*^9}, {3.99672488441255*^9, 3.9967249764863358`*^9}, 
   3.9967250414855843`*^9, 3.996725321797566*^9},
 CellLabel->
  "During evaluation of \
In[6427]:=",ExpressionUUID->"21209091-e41a-4a73-83ad-d095a3ffcb78"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"   dominant sector : \"\>", 
   "\[InvisibleSpace]", "\<\"WS3\"\>"}],
  SequenceForm["   dominant sector : ", "WS3"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9932077124259167`*^9, 3.993207758260234*^9, {3.9932077915015783`*^9, 
   3.993207807768614*^9}, 3.9932836190134583`*^9, 3.993618925125462*^9, {
   3.993619153663341*^9, 3.993619470920476*^9}, {3.99361962125863*^9, 
   3.993619704125465*^9}, 3.993619866625539*^9, 3.9936200845687304`*^9, 
   3.993620157239455*^9, 3.993620197766034*^9, {3.993620245307131*^9, 
   3.993620335606716*^9}, 3.993659244412512*^9, {3.9936592953977327`*^9, 
   3.993659353580454*^9}, {3.993659387973179*^9, 3.993659434019395*^9}, 
   3.993699635439405*^9, 3.9936998952744837`*^9, 3.993699955223505*^9, 
   3.99370005075784*^9, {3.9937001041999083`*^9, 3.993700224506646*^9}, 
   3.9937002787524567`*^9, 3.993700338361603*^9, {3.993701425938876*^9, 
   3.993701519381998*^9}, 3.9937022026987867`*^9, 3.993702234313245*^9, 
   3.9937022659399843`*^9, 3.993702338805987*^9, {3.99370244204755*^9, 
   3.993702481447275*^9}, {3.993702536551402*^9, 3.993702658257975*^9}, {
   3.993702691606492*^9, 3.993702783808926*^9}, 3.993704085841873*^9, {
   3.993704160619588*^9, 3.993704381770018*^9}, {3.993704454302835*^9, 
   3.993704491806038*^9}, {3.9937045412523193`*^9, 3.9937045919318867`*^9}, {
   3.9937046265036697`*^9, 3.993704686702776*^9}, {3.993706070261868*^9, 
   3.993706138196395*^9}, {3.993706217775783*^9, 3.9937062608354*^9}, {
   3.993723789390983*^9, 3.99372382097486*^9}, 3.9937238955556517`*^9, {
   3.9937239580195713`*^9, 3.993723974195413*^9}, 3.993724845769558*^9, 
   3.993725080939803*^9, 3.996721342135*^9, {3.996721785894771*^9, 
   3.9967218335141706`*^9}, {3.996721869918852*^9, 3.996721896428875*^9}, {
   3.99672223495579*^9, 3.996722348588051*^9}, {3.996722434198619*^9, 
   3.9967224480264463`*^9}, 3.996722478907344*^9, {3.996722567413691*^9, 
   3.996722585201666*^9}, {3.996722976615509*^9, 3.996723394434291*^9}, {
   3.9967234495073957`*^9, 3.9967234580419693`*^9}, 3.9967237093120537`*^9, 
   3.99672392736077*^9, 3.9967239658451853`*^9, {3.996724015604726*^9, 
   3.996724044305027*^9}, {3.996724222948234*^9, 3.9967242299013844`*^9}, {
   3.996724298035544*^9, 3.996724309928753*^9}, 3.996724397747113*^9, {
   3.996724474633234*^9, 3.996724564157999*^9}, {3.996724597475499*^9, 
   3.996724662365304*^9}, {3.99672488441255*^9, 3.9967249764863358`*^9}, 
   3.9967250414855843`*^9, 3.996725321798492*^9},
 CellLabel->
  "During evaluation of \
In[6427]:=",ExpressionUUID->"a20d2cb6-963f-4e34-9be6-fad5b2cf48fb"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"   f_physical  = \"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox[
     StyleBox[
      RowBox[{"\<\"1.3249\"\>", "\[Times]", 
       SuperscriptBox["10", "\<\"-2\"\>"]}],
      ShowStringCharacters->False],
     0.0132490977533535601`5.,
     AutoDelete->True],
    ScientificForm], "\[InvisibleSpace]", "\<\" M_Pl\"\>"}],
  SequenceForm["   f_physical  = ", 
   ScientificForm[0.0132490977533535601`5.], " M_Pl"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9932077124259167`*^9, 3.993207758260234*^9, {3.9932077915015783`*^9, 
   3.993207807768614*^9}, 3.9932836190134583`*^9, 3.993618925125462*^9, {
   3.993619153663341*^9, 3.993619470920476*^9}, {3.99361962125863*^9, 
   3.993619704125465*^9}, 3.993619866625539*^9, 3.9936200845687304`*^9, 
   3.993620157239455*^9, 3.993620197766034*^9, {3.993620245307131*^9, 
   3.993620335606716*^9}, 3.993659244412512*^9, {3.9936592953977327`*^9, 
   3.993659353580454*^9}, {3.993659387973179*^9, 3.993659434019395*^9}, 
   3.993699635439405*^9, 3.9936998952744837`*^9, 3.993699955223505*^9, 
   3.99370005075784*^9, {3.9937001041999083`*^9, 3.993700224506646*^9}, 
   3.9937002787524567`*^9, 3.993700338361603*^9, {3.993701425938876*^9, 
   3.993701519381998*^9}, 3.9937022026987867`*^9, 3.993702234313245*^9, 
   3.9937022659399843`*^9, 3.993702338805987*^9, {3.99370244204755*^9, 
   3.993702481447275*^9}, {3.993702536551402*^9, 3.993702658257975*^9}, {
   3.993702691606492*^9, 3.993702783808926*^9}, 3.993704085841873*^9, {
   3.993704160619588*^9, 3.993704381770018*^9}, {3.993704454302835*^9, 
   3.993704491806038*^9}, {3.9937045412523193`*^9, 3.9937045919318867`*^9}, {
   3.9937046265036697`*^9, 3.993704686702776*^9}, {3.993706070261868*^9, 
   3.993706138196395*^9}, {3.993706217775783*^9, 3.9937062608354*^9}, {
   3.993723789390983*^9, 3.99372382097486*^9}, 3.9937238955556517`*^9, {
   3.9937239580195713`*^9, 3.993723974195413*^9}, 3.993724845769558*^9, 
   3.993725080939803*^9, 3.996721342135*^9, {3.996721785894771*^9, 
   3.9967218335141706`*^9}, {3.996721869918852*^9, 3.996721896428875*^9}, {
   3.99672223495579*^9, 3.996722348588051*^9}, {3.996722434198619*^9, 
   3.9967224480264463`*^9}, 3.996722478907344*^9, {3.996722567413691*^9, 
   3.996722585201666*^9}, {3.996722976615509*^9, 3.996723394434291*^9}, {
   3.9967234495073957`*^9, 3.9967234580419693`*^9}, 3.9967237093120537`*^9, 
   3.99672392736077*^9, 3.9967239658451853`*^9, {3.996724015604726*^9, 
   3.996724044305027*^9}, {3.996724222948234*^9, 3.9967242299013844`*^9}, {
   3.996724298035544*^9, 3.996724309928753*^9}, 3.996724397747113*^9, {
   3.996724474633234*^9, 3.996724564157999*^9}, {3.996724597475499*^9, 
   3.996724662365304*^9}, {3.99672488441255*^9, 3.9967249764863358`*^9}, 
   3.9967250414855843`*^9, 3.996725321799402*^9},
 CellLabel->
  "During evaluation of \
In[6427]:=",ExpressionUUID->"41ef2200-77bd-4006-aa17-7e05d2ae52e6"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"   f_average = \"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox[
     StyleBox[
      RowBox[{"\<\"1.5261\"\>", "\[Times]", 
       SuperscriptBox["10", "\<\"-3\"\>"]}],
      ShowStringCharacters->False],
     0.0015260651374097247`5.,
     AutoDelete->True],
    ScientificForm], "\[InvisibleSpace]", "\<\" M_Pl\"\>"}],
  SequenceForm["   f_average = ", 
   ScientificForm[0.0015260651374097247`5.], " M_Pl"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9932077124259167`*^9, 3.993207758260234*^9, {3.9932077915015783`*^9, 
   3.993207807768614*^9}, 3.9932836190134583`*^9, 3.993618925125462*^9, {
   3.993619153663341*^9, 3.993619470920476*^9}, {3.99361962125863*^9, 
   3.993619704125465*^9}, 3.993619866625539*^9, 3.9936200845687304`*^9, 
   3.993620157239455*^9, 3.993620197766034*^9, {3.993620245307131*^9, 
   3.993620335606716*^9}, 3.993659244412512*^9, {3.9936592953977327`*^9, 
   3.993659353580454*^9}, {3.993659387973179*^9, 3.993659434019395*^9}, 
   3.993699635439405*^9, 3.9936998952744837`*^9, 3.993699955223505*^9, 
   3.99370005075784*^9, {3.9937001041999083`*^9, 3.993700224506646*^9}, 
   3.9937002787524567`*^9, 3.993700338361603*^9, {3.993701425938876*^9, 
   3.993701519381998*^9}, 3.9937022026987867`*^9, 3.993702234313245*^9, 
   3.9937022659399843`*^9, 3.993702338805987*^9, {3.99370244204755*^9, 
   3.993702481447275*^9}, {3.993702536551402*^9, 3.993702658257975*^9}, {
   3.993702691606492*^9, 3.993702783808926*^9}, 3.993704085841873*^9, {
   3.993704160619588*^9, 3.993704381770018*^9}, {3.993704454302835*^9, 
   3.993704491806038*^9}, {3.9937045412523193`*^9, 3.9937045919318867`*^9}, {
   3.9937046265036697`*^9, 3.993704686702776*^9}, {3.993706070261868*^9, 
   3.993706138196395*^9}, {3.993706217775783*^9, 3.9937062608354*^9}, {
   3.993723789390983*^9, 3.99372382097486*^9}, 3.9937238955556517`*^9, {
   3.9937239580195713`*^9, 3.993723974195413*^9}, 3.993724845769558*^9, 
   3.993725080939803*^9, 3.996721342135*^9, {3.996721785894771*^9, 
   3.9967218335141706`*^9}, {3.996721869918852*^9, 3.996721896428875*^9}, {
   3.99672223495579*^9, 3.996722348588051*^9}, {3.996722434198619*^9, 
   3.9967224480264463`*^9}, 3.996722478907344*^9, {3.996722567413691*^9, 
   3.996722585201666*^9}, {3.996722976615509*^9, 3.996723394434291*^9}, {
   3.9967234495073957`*^9, 3.9967234580419693`*^9}, 3.9967237093120537`*^9, 
   3.99672392736077*^9, 3.9967239658451853`*^9, {3.996724015604726*^9, 
   3.996724044305027*^9}, {3.996724222948234*^9, 3.9967242299013844`*^9}, {
   3.996724298035544*^9, 3.996724309928753*^9}, 3.996724397747113*^9, {
   3.996724474633234*^9, 3.996724564157999*^9}, {3.996724597475499*^9, 
   3.996724662365304*^9}, {3.99672488441255*^9, 3.9967249764863358`*^9}, 
   3.9967250414855843`*^9, 3.996725321800371*^9},
 CellLabel->
  "During evaluation of \
In[6427]:=",ExpressionUUID->"919a933a-82e1-4ad9-bcf5-7fee216660e9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"   f_fis/f_avg = \"\>", "\[InvisibleSpace]", 
   "8.6818690949470157803`3."}],
  SequenceForm["   f_fis/f_avg = ", 8.6818690949470157803`3.],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9932077124259167`*^9, 3.993207758260234*^9, {3.9932077915015783`*^9, 
   3.993207807768614*^9}, 3.9932836190134583`*^9, 3.993618925125462*^9, {
   3.993619153663341*^9, 3.993619470920476*^9}, {3.99361962125863*^9, 
   3.993619704125465*^9}, 3.993619866625539*^9, 3.9936200845687304`*^9, 
   3.993620157239455*^9, 3.993620197766034*^9, {3.993620245307131*^9, 
   3.993620335606716*^9}, 3.993659244412512*^9, {3.9936592953977327`*^9, 
   3.993659353580454*^9}, {3.993659387973179*^9, 3.993659434019395*^9}, 
   3.993699635439405*^9, 3.9936998952744837`*^9, 3.993699955223505*^9, 
   3.99370005075784*^9, {3.9937001041999083`*^9, 3.993700224506646*^9}, 
   3.9937002787524567`*^9, 3.993700338361603*^9, {3.993701425938876*^9, 
   3.993701519381998*^9}, 3.9937022026987867`*^9, 3.993702234313245*^9, 
   3.9937022659399843`*^9, 3.993702338805987*^9, {3.99370244204755*^9, 
   3.993702481447275*^9}, {3.993702536551402*^9, 3.993702658257975*^9}, {
   3.993702691606492*^9, 3.993702783808926*^9}, 3.993704085841873*^9, {
   3.993704160619588*^9, 3.993704381770018*^9}, {3.993704454302835*^9, 
   3.993704491806038*^9}, {3.9937045412523193`*^9, 3.9937045919318867`*^9}, {
   3.9937046265036697`*^9, 3.993704686702776*^9}, {3.993706070261868*^9, 
   3.993706138196395*^9}, {3.993706217775783*^9, 3.9937062608354*^9}, {
   3.993723789390983*^9, 3.99372382097486*^9}, 3.9937238955556517`*^9, {
   3.9937239580195713`*^9, 3.993723974195413*^9}, 3.993724845769558*^9, 
   3.993725080939803*^9, 3.996721342135*^9, {3.996721785894771*^9, 
   3.9967218335141706`*^9}, {3.996721869918852*^9, 3.996721896428875*^9}, {
   3.99672223495579*^9, 3.996722348588051*^9}, {3.996722434198619*^9, 
   3.9967224480264463`*^9}, 3.996722478907344*^9, {3.996722567413691*^9, 
   3.996722585201666*^9}, {3.996722976615509*^9, 3.996723394434291*^9}, {
   3.9967234495073957`*^9, 3.9967234580419693`*^9}, 3.9967237093120537`*^9, 
   3.99672392736077*^9, 3.9967239658451853`*^9, {3.996724015604726*^9, 
   3.996724044305027*^9}, {3.996724222948234*^9, 3.9967242299013844`*^9}, {
   3.996724298035544*^9, 3.996724309928753*^9}, 3.996724397747113*^9, {
   3.996724474633234*^9, 3.996724564157999*^9}, {3.996724597475499*^9, 
   3.996724662365304*^9}, {3.99672488441255*^9, 3.9967249764863358`*^9}, 
   3.9967250414855843`*^9, 3.996725321801258*^9},
 CellLabel->
  "During evaluation of \
In[6427]:=",ExpressionUUID->"81561f12-9e5f-4da4-acc8-0bb700ad4548"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\" Energy scale = \"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox[
     StyleBox[
      RowBox[{"\<\"1.29\"\>", "\[Times]", 
       SuperscriptBox["10", "\<\"-5\"\>"]}],
      ShowStringCharacters->False],
     0.000012854085876011159`,
     AutoDelete->True],
    ScientificForm[#, 3]& ], 
   "\[InvisibleSpace]", "\<\" \\!\\(\\*SuperscriptBox[\\(M_Pl\\), \\(4\\)]\\)\
\"\>"}],
  SequenceForm[" Energy scale = ", 
   ScientificForm[0.000012854085876011159`, 3], 
   " \!\(\*SuperscriptBox[\(M_Pl\), \(4\)]\)"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9932077124259167`*^9, 3.993207758260234*^9, {3.9932077915015783`*^9, 
   3.993207807768614*^9}, 3.9932836190134583`*^9, 3.993618925125462*^9, {
   3.993619153663341*^9, 3.993619470920476*^9}, {3.99361962125863*^9, 
   3.993619704125465*^9}, 3.993619866625539*^9, 3.9936200845687304`*^9, 
   3.993620157239455*^9, 3.993620197766034*^9, {3.993620245307131*^9, 
   3.993620335606716*^9}, 3.993659244412512*^9, {3.9936592953977327`*^9, 
   3.993659353580454*^9}, {3.993659387973179*^9, 3.993659434019395*^9}, 
   3.993699635439405*^9, 3.9936998952744837`*^9, 3.993699955223505*^9, 
   3.99370005075784*^9, {3.9937001041999083`*^9, 3.993700224506646*^9}, 
   3.9937002787524567`*^9, 3.993700338361603*^9, {3.993701425938876*^9, 
   3.993701519381998*^9}, 3.9937022026987867`*^9, 3.993702234313245*^9, 
   3.9937022659399843`*^9, 3.993702338805987*^9, {3.99370244204755*^9, 
   3.993702481447275*^9}, {3.993702536551402*^9, 3.993702658257975*^9}, {
   3.993702691606492*^9, 3.993702783808926*^9}, 3.993704085841873*^9, {
   3.993704160619588*^9, 3.993704381770018*^9}, {3.993704454302835*^9, 
   3.993704491806038*^9}, {3.9937045412523193`*^9, 3.9937045919318867`*^9}, {
   3.9937046265036697`*^9, 3.993704686702776*^9}, {3.993706070261868*^9, 
   3.993706138196395*^9}, {3.993706217775783*^9, 3.9937062608354*^9}, {
   3.993723789390983*^9, 3.99372382097486*^9}, 3.9937238955556517`*^9, {
   3.9937239580195713`*^9, 3.993723974195413*^9}, 3.993724845769558*^9, 
   3.993725080939803*^9, 3.996721342135*^9, {3.996721785894771*^9, 
   3.9967218335141706`*^9}, {3.996721869918852*^9, 3.996721896428875*^9}, {
   3.99672223495579*^9, 3.996722348588051*^9}, {3.996722434198619*^9, 
   3.9967224480264463`*^9}, 3.996722478907344*^9, {3.996722567413691*^9, 
   3.996722585201666*^9}, {3.996722976615509*^9, 3.996723394434291*^9}, {
   3.9967234495073957`*^9, 3.9967234580419693`*^9}, 3.9967237093120537`*^9, 
   3.99672392736077*^9, 3.9967239658451853`*^9, {3.996724015604726*^9, 
   3.996724044305027*^9}, {3.996724222948234*^9, 3.9967242299013844`*^9}, {
   3.996724298035544*^9, 3.996724309928753*^9}, 3.996724397747113*^9, {
   3.996724474633234*^9, 3.996724564157999*^9}, {3.996724597475499*^9, 
   3.996724662365304*^9}, {3.99672488441255*^9, 3.9967249764863358`*^9}, 
   3.9967250414855843`*^9, 3.996725321802187*^9},
 CellLabel->
  "During evaluation of \
In[6427]:=",ExpressionUUID->"85caa291-1471-4be2-b303-c9183bbe427f"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "===", "===", "===", "===", "===", "===", "===", "===", "===", "===", "===",
      "===", "===", "===", "===", "===", "===", "===", "===", "===", "==="}], 
    "=", "\n", "   ", 
    RowBox[{
     RowBox[{
      RowBox[{"LIGHT", "-", 
       RowBox[{"AXION", " ", "EFFECTIVE", " ", "LAGRANGIAN"}]}], "\n", "   ", 
      "===", "===", "===", "===", "===", "===", "===", "===", "===", "===", "===",
       "===", "===", "===", "===", "===", "===", "===", "===", "===", "==="}],
      "="}]}], " ", "*)"}], "\n", "\n", 
  RowBox[{
   RowBox[{
    RowBox[{"lightIndex", " ", "=", " ", "1"}], ";"}], "\n", "\n", 
   RowBox[{"(*", " ", 
    RowBox[{"Potential", "-", 
     RowBox[{"sector", " ", "charge", " ", "vectors"}]}], " ", "*)"}], "\n", 
   RowBox[{
    RowBox[{"chargeVectors", " ", "=", " ", 
     RowBox[{
      RowBox[{"{", "\n", "    ", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"qA", ",", " ", "q1", ",", " ", "q2", ",", " ", "q3"}], 
         "}"}], ",", "   ", 
        RowBox[{"(*", " ", 
         RowBox[{
          RowBox[{
           RowBox[{"QCD", " ", "/", " ", "visible"}], " ", "E8"}], "+", " ", 
          "direction"}], " ", "*)"}], "\n", "    ", 
        RowBox[{"{", 
         RowBox[{"0", ",", "  ", "p1", ",", " ", "0", ",", " ", "0"}], "}"}], 
        ",", "\n", "    ", 
        RowBox[{"{", 
         RowBox[{"0", ",", "  ", "0", ",", " ", "p2", ",", " ", "0"}], "}"}], 
        ",", "\n", "    ", 
        RowBox[{"{", 
         RowBox[{"0", ",", "  ", "0", ",", " ", "0", ",", " ", "p3"}], 
         "}"}]}], "\n", "}"}], " ", "/.", " ", "parsAll"}]}], ";"}], "\n", 
   "\n", 
   RowBox[{
    RowBox[{"ampl", " ", "=", " ", 
     RowBox[{
      RowBox[{"{", "\n", "    ", 
       RowBox[{
       "LQCD4", ",", "\n", "    ", "LWS14", ",", "\n", "    ", "LWS24", ",", 
        "\n", "    ", "LWS34"}], "\n", "}"}], " ", "/.", " ", "parsAll"}]}], 
    ";"}], "\n", "\n", 
   RowBox[{
    RowBox[{"labs", " ", "=", " ", 
     RowBox[{"{", 
      RowBox[{
      "\"\<QCD\>\"", ",", " ", "\"\<WS1\>\"", ",", " ", "\"\<WS2\>\"", ",", 
       " ", "\"\<WS3\>\""}], "}"}]}], ";"}], "\n", "\n", 
   RowBox[{
    RowBox[{"nSect", "  ", "=", " ", 
     RowBox[{"Length", "[", "chargeVectors", "]"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"nEigen", " ", "=", " ", 
     RowBox[{"Length", "[", "uvecs", "]"}]}], ";"}], "\n", "\n", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{
      RowBox[{"Since", " ", "fields"}], " ", "=", " ", 
      RowBox[{
       RowBox[{
        RowBox[{"Tinv", ".", "phi"}], " ", "and", " ", "Tinv"}], " ", "=", 
       " ", 
       RowBox[{"Linv", ".", 
        RowBox[{"Transpose", "[", "uvecs", "]"}]}]}]}], ",", "\n", "   ", 
     RowBox[{
      RowBox[{
       RowBox[{"Tinv", "[", 
        RowBox[{"[", 
         RowBox[{"All", ",", "A"}], "]"}], "]"}], " ", "is", " ", "the", " ", 
       "original"}], "-", 
      RowBox[{"field", " ", "composition", " ", "of", " ", 
       RowBox[{
        RowBox[{"phi", "^", "A"}], "."}]}]}]}], " ", "*)"}], "\n", 
   RowBox[{
    RowBox[{"Tinv", " ", "=", " ", 
     RowBox[{"Linv", " ", ".", " ", 
      RowBox[{"Transpose", "[", "uvecs", "]"}]}]}], ";"}], "\n", "\n", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{"betaMat", "[", 
      RowBox[{"[", 
       RowBox[{"I", ",", "A"}], "]"}], "]"}], " ", "is", " ", "the", " ", 
     "coefficient", " ", "of", " ", 
     RowBox[{"phi", "^", "A"}], "\n", "   ", "in", " ", "the", " ", 
     "argument", " ", "of", " ", "potential", " ", "sector", " ", 
     RowBox[{"I", "."}]}], " ", "*)"}], "\n", 
   RowBox[{
    RowBox[{"betaMat", " ", "=", " ", 
     RowBox[{"Table", "[", "\n", "    ", 
      RowBox[{
       RowBox[{"N", "[", "\n", "        ", 
        RowBox[{
         RowBox[{
          RowBox[{"chargeVectors", "[", 
           RowBox[{"[", "I", "]"}], "]"}], " ", ".", " ", 
          RowBox[{"Tinv", "[", 
           RowBox[{"[", 
            RowBox[{"All", ",", " ", "A"}], "]"}], "]"}]}], ",", "\n", 
         "        ", "prec"}], "\n", "    ", "]"}], ",", "\n", "    ", 
       RowBox[{"{", 
        RowBox[{"I", ",", " ", "1", ",", " ", "nSect"}], "}"}], ",", "\n", 
       "    ", 
       RowBox[{"{", 
        RowBox[{"A", ",", " ", "1", ",", " ", "nEigen"}], "}"}]}], "\n", 
      "]"}]}], ";"}], "\n", "\n", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{"--", 
      RowBox[{"--", 
       RowBox[{"--", 
        RowBox[{"--", 
         RowBox[{"--", 
          RowBox[{"--", 
           RowBox[{"--", 
            RowBox[{"--", 
             RowBox[{"--", 
              RowBox[{"--", 
               RowBox[{"--", 
                RowBox[{"--", 
                 RowBox[{"--", 
                  RowBox[{"--", 
                   RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{
                    "--", "\n", "   ", 
                    "1."}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}], " ",
      "Identify", " ", "the", " ", "potential", " ", "sector", " ", 
     "controlling", " ", 
     RowBox[{"phi", "^", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{
                  RowBox[{
                   RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"1", "\n", "   ", "--"}], "--"}], "--"}], "--"}], 
                    "--"}], "--"}], "--"}], "--"}], "--"}], "--"}], "--"}], 
                   "--"}], "--"}], "--"}], "--"}], "--"}], "--"}], "--"}], 
            "--"}], "--"}], "--"}], "--"}], "--"}], "--"}]}]}], " ", "*)"}], 
   "\n", "\n", 
   RowBox[{
    RowBox[{"lightPotentialContribs", " ", "=", " ", 
     RowBox[{"Table", "[", "\n", "    ", 
      RowBox[{
       RowBox[{
        RowBox[{"ampl", "[", 
         RowBox[{"[", "I", "]"}], "]"}], " ", 
        RowBox[{
         RowBox[{"betaMat", "[", 
          RowBox[{"[", 
           RowBox[{"I", ",", " ", "lightIndex"}], "]"}], "]"}], "^", "2"}]}], 
       ",", "\n", "    ", 
       RowBox[{"{", 
        RowBox[{"I", ",", " ", "1", ",", " ", "nSect"}], "}"}]}], "\n", 
      "]"}]}], ";"}], "\n", "\n", 
   RowBox[{
    RowBox[{"iDom", " ", "=", " ", 
     RowBox[{"First", " ", "@", " ", 
      RowBox[{"Ordering", "[", 
       RowBox[{"lightPotentialContribs", ",", " ", 
        RowBox[{"-", "1"}]}], "]"}]}]}], ";"}], "\n", "\n", 
   RowBox[{
    RowBox[{"betaPotentialLight", " ", "=", " ", 
     RowBox[{"betaMat", "[", 
      RowBox[{"[", 
       RowBox[{"iDom", ",", " ", "lightIndex"}], "]"}], "]"}]}], ";"}], "\n", 
   "\n", 
   RowBox[{"(*", " ", 
    RowBox[{"Positive", " ", "decay", " ", "constant"}], " ", "*)"}], "\n", 
   RowBox[{
    RowBox[{"fLight", " ", "=", " ", 
     RowBox[{"1", "/", 
      RowBox[{"Abs", "[", "betaPotentialLight", "]"}]}]}], ";"}], "\n", "\n", 
   
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{
     "The", " ", "sign", " ", "can", " ", "be", " ", "absorbed", " ", "into", 
      " ", "phi"}], " ", "->", " ", 
     RowBox[{
      RowBox[{"-", "phi"}], " ", "for", " ", "a", " ", "single", " ", 
      "cosine"}]}], " ", "*)"}], "\n", 
   RowBox[{
    RowBox[{"LambdaEff4", " ", "=", " ", 
     RowBox[{"ampl", "[", 
      RowBox[{"[", "iDom", "]"}], "]"}]}], ";"}], "\n", "\n", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{"--", 
      RowBox[{"--", 
       RowBox[{"--", 
        RowBox[{"--", 
         RowBox[{"--", 
          RowBox[{"--", 
           RowBox[{"--", 
            RowBox[{"--", 
             RowBox[{"--", 
              RowBox[{"--", 
               RowBox[{"--", 
                RowBox[{"--", 
                 RowBox[{"--", 
                  RowBox[{"--", 
                   RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{
                    "--", "\n", "   ", 
                    "2."}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}], " ",
      "Gauge", " ", "coupling", " ", "in", " ", "the", " ", "mass", " ", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{
                  RowBox[{
                   RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"basis", "\n", "   ", "--"}], "--"}], "--"}], 
                    "--"}], "--"}], "--"}], "--"}], "--"}], "--"}], "--"}], 
                   "--"}], "--"}], "--"}], "--"}], "--"}], "--"}], "--"}], 
            "--"}], "--"}], "--"}], "--"}], "--"}], "--"}], "--"}]}], " ", 
    "*)"}], "\n", "\n", 
   RowBox[{
    RowBox[{"chargeE8plus", " ", "=", " ", 
     RowBox[{
      RowBox[{"{", "\n", "    ", 
       RowBox[{"qA", ",", " ", "n1", ",", " ", "n2", ",", " ", "n3"}], "\n", 
       "}"}], " ", "/.", " ", "parsAll"}]}], ";"}], "\n", "\n", 
   RowBox[{
    RowBox[{"chargeE8minus", " ", "=", " ", 
     RowBox[{
      RowBox[{"{", "\n", "    ", 
       RowBox[{"qA", ",", " ", 
        RowBox[{"-", "n1"}], ",", " ", 
        RowBox[{"-", "n2"}], ",", " ", 
        RowBox[{"-", "n3"}]}], "\n", "}"}], " ", "/.", " ", "parsAll"}]}], 
    ";"}], "\n", "\n", 
   RowBox[{
    RowBox[{"alphaGaugePlusLight", " ", "=", " ", 
     RowBox[{"N", "[", "\n", "    ", 
      RowBox[{
       RowBox[{"chargeE8plus", " ", ".", " ", 
        RowBox[{"Tinv", "[", 
         RowBox[{"[", 
          RowBox[{"All", ",", " ", "lightIndex"}], "]"}], "]"}]}], ",", "\n", 
       "    ", "prec"}], "\n", "]"}]}], ";"}], "\n", "\n", 
   RowBox[{
    RowBox[{"alphaGaugeMinusLight", " ", "=", " ", 
     RowBox[{"N", "[", "\n", "    ", 
      RowBox[{
       RowBox[{"chargeE8minus", " ", ".", " ", 
        RowBox[{"Tinv", "[", 
         RowBox[{"[", 
          RowBox[{"All", ",", " ", "lightIndex"}], "]"}], "]"}]}], ",", "\n", 
       "    ", "prec"}], "\n", "]"}]}], ";"}], "\n", "\n", 
   RowBox[{
    RowBox[{"lambdaE8plusLight", " ", "=", "\n", "    ", 
     RowBox[{"N", "[", 
      RowBox[{
       RowBox[{"4", " ", "fLight", " ", "alphaGaugePlusLight"}], ",", " ", 
       "prec"}], "]"}]}], ";"}], "\n", "\n", 
   RowBox[{
    RowBox[{"lambdaE8minusLight", " ", "=", "\n", "    ", 
     RowBox[{"N", "[", 
      RowBox[{
       RowBox[{"4", " ", "fLight", " ", "alphaGaugeMinusLight"}], ",", " ", 
       "prec"}], "]"}]}], ";"}], "\n", "\n", 
   RowBox[{
    RowBox[{
    "Print", "[", "\"\<=== Effective theory for the lightest axion ===\>\"", 
     "]"}], ";"}], "\n", "\n", 
   RowBox[{
    RowBox[{"Print", "[", "\n", "    ", 
     RowBox[{"\"\<Dominant potential sector: \>\"", ",", "\n", "    ", 
      RowBox[{"labs", "[", 
       RowBox[{"[", "iDom", "]"}], "]"}]}], "\n", "]"}], ";"}], "\n", "\n", 
   RowBox[{
    RowBox[{"Print", "[", "\n", "    ", 
     RowBox[{"\"\<Lambda_eff^4 = \>\"", ",", "\n", "    ", 
      RowBox[{"ScientificForm", "[", 
       RowBox[{"N", "[", 
        RowBox[{"LambdaEff4", ",", " ", "5"}], "]"}], "]"}]}], "\n", "]"}], 
    ";"}], "\n", "\n", 
   RowBox[{
    RowBox[{"Print", "[", "\n", "    ", 
     RowBox[{"\"\<f_light = \>\"", ",", "\n", "    ", 
      RowBox[{"ScientificForm", "[", 
       RowBox[{"N", "[", 
        RowBox[{"fLight", ",", " ", "5"}], "]"}], "]"}], ",", "\n", "    ", 
      "\"\< M_Pl\>\""}], "\n", "]"}], ";"}], "\n", "\n", 
   RowBox[{
    RowBox[{"Print", "[", "\n", "    ", 
     RowBox[{"\"\<m_light^2 = \>\"", ",", "\n", "    ", 
      RowBox[{"ScientificForm", "[", 
       RowBox[{"N", "[", 
        RowBox[{
         RowBox[{"m2sort", "[", 
          RowBox[{"[", "lightIndex", "]"}], "]"}], ",", " ", "5"}], "]"}], 
       "]"}], ",", "\n", "    ", "\"\< M_Pl^2\>\""}], "\n", "]"}], ";"}], 
   "\n", "\n", 
   RowBox[{
    RowBox[{"Print", "[", "\n", "    ", 
     RowBox[{"\"\<Lambda_eff^4/f_light^2 = \>\"", ",", "\n", "    ", 
      RowBox[{"ScientificForm", "[", 
       RowBox[{"N", "[", 
        RowBox[{
         RowBox[{"LambdaEff4", "/", 
          RowBox[{"fLight", "^", "2"}]}], ",", " ", "5"}], "]"}], "]"}], ",", 
      "\n", "    ", "\"\< M_Pl^2\>\""}], "\n", "]"}], ";"}], "\n", "\n", 
   RowBox[{
    RowBox[{"Print", "[", "\n", "    ", 
     RowBox[{"\"\<lambda_E8+ = \>\"", ",", "\n", "    ", 
      RowBox[{"ScientificForm", "[", 
       RowBox[{"N", "[", 
        RowBox[{"lambdaE8plusLight", ",", " ", "5"}], "]"}], "]"}]}], "\n", 
     "]"}], ";"}], "\n", "\n", 
   RowBox[{
    RowBox[{"Print", "[", "\n", "    ", 
     RowBox[{"\"\<lambda_E8- = \>\"", ",", "\n", "    ", 
      RowBox[{"ScientificForm", "[", 
       RowBox[{"N", "[", 
        RowBox[{"lambdaE8minusLight", ",", " ", "5"}], "]"}], "]"}]}], "\n", 
     "]"}], ";"}], "\n", "\n", 
   RowBox[{
    RowBox[{"Print", "[", "\"\<\>\"", "]"}], ";"}], "\n", 
   RowBox[{
    RowBox[{"Print", "[", "\"\<Effective Lagrangian:\>\"", "]"}], ";"}], "\n",
    "\n", 
   RowBox[{
    RowBox[{"Print", "[", "\n", "    ", 
     RowBox[{
     "\"\<L_eff = -1/2 (d phi)^2 \>\"", ",", "\n", "    ", 
      "\"\<- Lambda_eff^4 Cos[phi/f_light] \>\"", ",", "\n", "    ", 
      "\"\<+ lambda_E8+ (phi/f_light) F_+ Fdual_+ \>\"", ",", "\n", "    ", 
      "\"\<+ lambda_E8- (phi/f_light) F_- Fdual_-\>\""}], "\n", "]"}], 
    ";"}]}]}]], "Input",
 CellChangeTimes->{{3.993208086980443*^9, 3.993208087353615*^9}},
 CellLabel->
  "In[6435]:=",ExpressionUUID->"04ac1ed2-5be4-4111-981c-90c18c5a89c5"],

Cell[CellGroupData[{

Cell[BoxData["\<\"=== Effective theory for the lightest axion ===\"\>"], \
"Print",
 CellChangeTimes->{
  3.993207834038588*^9, 3.993283621996571*^9, 3.993619870383292*^9, 
   3.993620091402334*^9, 3.993724734026531*^9, 3.993724847289959*^9, 
   3.993725084259749*^9, {3.996721803125489*^9, 3.9967218365018673`*^9}, {
   3.996721872120386*^9, 3.9967218991955557`*^9}, {3.996723928995596*^9, 
   3.996723946851364*^9}, 3.996724020657729*^9, 3.996724065924814*^9, 
   3.996724478269348*^9, 3.9967245230252037`*^9, 3.996724950785016*^9, 
   3.996725402219781*^9},
 CellLabel->
  "During evaluation of \
In[6435]:=",ExpressionUUID->"1f8d5e15-acae-435a-9d73-061046cbd9d1"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Dominant potential sector: \"\>", 
   "\[InvisibleSpace]", "\<\"WS1\"\>"}],
  SequenceForm["Dominant potential sector: ", "WS1"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.993207834038588*^9, 3.993283621996571*^9, 3.993619870383292*^9, 
   3.993620091402334*^9, 3.993724734026531*^9, 3.993724847289959*^9, 
   3.993725084259749*^9, {3.996721803125489*^9, 3.9967218365018673`*^9}, {
   3.996721872120386*^9, 3.9967218991955557`*^9}, {3.996723928995596*^9, 
   3.996723946851364*^9}, 3.996724020657729*^9, 3.996724065924814*^9, 
   3.996724478269348*^9, 3.9967245230252037`*^9, 3.996724950785016*^9, 
   3.99672540222136*^9},
 CellLabel->
  "During evaluation of \
In[6435]:=",ExpressionUUID->"83c5dcee-0403-423e-88e5-34a05cb1f354"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Lambda_eff^4 = \"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox[
     StyleBox[
      RowBox[{"\<\"7.4161\"\>", "\[Times]", 
       SuperscriptBox["10", "\<\"-121\"\>"]}],
      ShowStringCharacters->False],
     7.416058822137140166264943212159584`5.*^-121,
     AutoDelete->True],
    ScientificForm]}],
  SequenceForm["Lambda_eff^4 = ", 
   ScientificForm[7.416058822137140166264943212159584`5.*^-121]],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.993207834038588*^9, 3.993283621996571*^9, 3.993619870383292*^9, 
   3.993620091402334*^9, 3.993724734026531*^9, 3.993724847289959*^9, 
   3.993725084259749*^9, {3.996721803125489*^9, 3.9967218365018673`*^9}, {
   3.996721872120386*^9, 3.9967218991955557`*^9}, {3.996723928995596*^9, 
   3.996723946851364*^9}, 3.996724020657729*^9, 3.996724065924814*^9, 
   3.996724478269348*^9, 3.9967245230252037`*^9, 3.996724950785016*^9, 
   3.99672540222289*^9},
 CellLabel->
  "During evaluation of \
In[6435]:=",ExpressionUUID->"c412793f-555b-4649-b19f-767a1eb75c22"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"f_light = \"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox[
     StyleBox[
      RowBox[{"\<\"5.4077\"\>", "\[Times]", 
       SuperscriptBox["10", "\<\"-2\"\>"]}],
      ShowStringCharacters->False],
     0.0540774580320206067`5.,
     AutoDelete->True],
    ScientificForm], "\[InvisibleSpace]", "\<\" M_Pl\"\>"}],
  SequenceForm["f_light = ", 
   ScientificForm[0.0540774580320206067`5.], " M_Pl"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.993207834038588*^9, 3.993283621996571*^9, 3.993619870383292*^9, 
   3.993620091402334*^9, 3.993724734026531*^9, 3.993724847289959*^9, 
   3.993725084259749*^9, {3.996721803125489*^9, 3.9967218365018673`*^9}, {
   3.996721872120386*^9, 3.9967218991955557`*^9}, {3.996723928995596*^9, 
   3.996723946851364*^9}, 3.996724020657729*^9, 3.996724065924814*^9, 
   3.996724478269348*^9, 3.9967245230252037`*^9, 3.996724950785016*^9, 
   3.996725402223937*^9},
 CellLabel->
  "During evaluation of \
In[6435]:=",ExpressionUUID->"4275f53c-7230-4e18-887b-8cecb78e3423"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"m_light^2 = \"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox[
     StyleBox[
      RowBox[{"\<\"2.5359\"\>", "\[Times]", 
       SuperscriptBox["10", "\<\"-118\"\>"]}],
      ShowStringCharacters->False],
     2.5359496580047155`5.*^-118,
     AutoDelete->True],
    ScientificForm], "\[InvisibleSpace]", "\<\" M_Pl^2\"\>"}],
  SequenceForm["m_light^2 = ", 
   ScientificForm[2.5359496580047155`5.*^-118], " M_Pl^2"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.993207834038588*^9, 3.993283621996571*^9, 3.993619870383292*^9, 
   3.993620091402334*^9, 3.993724734026531*^9, 3.993724847289959*^9, 
   3.993725084259749*^9, {3.996721803125489*^9, 3.9967218365018673`*^9}, {
   3.996721872120386*^9, 3.9967218991955557`*^9}, {3.996723928995596*^9, 
   3.996723946851364*^9}, 3.996724020657729*^9, 3.996724065924814*^9, 
   3.996724478269348*^9, 3.9967245230252037`*^9, 3.996724950785016*^9, 
   3.996725402224846*^9},
 CellLabel->
  "During evaluation of \
In[6435]:=",ExpressionUUID->"47cd6c90-1098-4eda-a252-f1b60ed62af9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Lambda_eff^4/f_light^2 = \"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox[
     StyleBox[
      RowBox[{"\<\"2.5359\"\>", "\[Times]", 
       SuperscriptBox["10", "\<\"-118\"\>"]}],
      ShowStringCharacters->False],
     2.5359496580047155`5.*^-118,
     AutoDelete->True],
    ScientificForm], "\[InvisibleSpace]", "\<\" M_Pl^2\"\>"}],
  SequenceForm["Lambda_eff^4/f_light^2 = ", 
   ScientificForm[2.5359496580047155`5.*^-118], " M_Pl^2"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.993207834038588*^9, 3.993283621996571*^9, 3.993619870383292*^9, 
   3.993620091402334*^9, 3.993724734026531*^9, 3.993724847289959*^9, 
   3.993725084259749*^9, {3.996721803125489*^9, 3.9967218365018673`*^9}, {
   3.996721872120386*^9, 3.9967218991955557`*^9}, {3.996723928995596*^9, 
   3.996723946851364*^9}, 3.996724020657729*^9, 3.996724065924814*^9, 
   3.996724478269348*^9, 3.9967245230252037`*^9, 3.996724950785016*^9, 
   3.996725402225696*^9},
 CellLabel->
  "During evaluation of \
In[6435]:=",ExpressionUUID->"bd5136e4-abe3-4f67-a7d2-d6823752cf97"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"lambda_E8+ = \"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox[
     StyleBox[
      RowBox[{"\<\"-6.0222\"\>", "\[Times]", 
       SuperscriptBox["10", "\<\"-45\"\>"]}],
      ShowStringCharacters->False],
     -6.02215830483795576811057662223907`5.*^-45,
     AutoDelete->True],
    ScientificForm]}],
  SequenceForm["lambda_E8+ = ", 
   ScientificForm[-6.02215830483795576811057662223907`5.*^-45]],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.993207834038588*^9, 3.993283621996571*^9, 3.993619870383292*^9, 
   3.993620091402334*^9, 3.993724734026531*^9, 3.993724847289959*^9, 
   3.993725084259749*^9, {3.996721803125489*^9, 3.9967218365018673`*^9}, {
   3.996721872120386*^9, 3.9967218991955557`*^9}, {3.996723928995596*^9, 
   3.996723946851364*^9}, 3.996724020657729*^9, 3.996724065924814*^9, 
   3.996724478269348*^9, 3.9967245230252037`*^9, 3.996724950785016*^9, 
   3.996725402226591*^9},
 CellLabel->
  "During evaluation of \
In[6435]:=",ExpressionUUID->"4a9f2b81-47a9-4172-91d5-79287e017c47"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"lambda_E8- = \"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox[
     StyleBox[
      RowBox[{"\<\"-9.6000\"\>", "\[Times]", 
       SuperscriptBox["10", "\<\"1\"\>"]}],
      ShowStringCharacters->False],
     -96.`5.,
     AutoDelete->True],
    ScientificForm]}],
  SequenceForm["lambda_E8- = ", 
   ScientificForm[-96.`5.]],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.993207834038588*^9, 3.993283621996571*^9, 3.993619870383292*^9, 
   3.993620091402334*^9, 3.993724734026531*^9, 3.993724847289959*^9, 
   3.993725084259749*^9, {3.996721803125489*^9, 3.9967218365018673`*^9}, {
   3.996721872120386*^9, 3.9967218991955557`*^9}, {3.996723928995596*^9, 
   3.996723946851364*^9}, 3.996724020657729*^9, 3.996724065924814*^9, 
   3.996724478269348*^9, 3.9967245230252037`*^9, 3.996724950785016*^9, 
   3.996725402227457*^9},
 CellLabel->
  "During evaluation of \
In[6435]:=",ExpressionUUID->"29552b1f-95db-4740-bc88-5ec88269bb38"],

Cell[BoxData["\<\"\"\>"], "Print",
 CellChangeTimes->{
  3.993207834038588*^9, 3.993283621996571*^9, 3.993619870383292*^9, 
   3.993620091402334*^9, 3.993724734026531*^9, 3.993724847289959*^9, 
   3.993725084259749*^9, {3.996721803125489*^9, 3.9967218365018673`*^9}, {
   3.996721872120386*^9, 3.9967218991955557`*^9}, {3.996723928995596*^9, 
   3.996723946851364*^9}, 3.996724020657729*^9, 3.996724065924814*^9, 
   3.996724478269348*^9, 3.9967245230252037`*^9, 3.996724950785016*^9, 
   3.996725402228383*^9},
 CellLabel->
  "During evaluation of \
In[6435]:=",ExpressionUUID->"bd21ca72-dbeb-4ee1-a2cf-63d280934a70"],

Cell[BoxData["\<\"Effective Lagrangian:\"\>"], "Print",
 CellChangeTimes->{
  3.993207834038588*^9, 3.993283621996571*^9, 3.993619870383292*^9, 
   3.993620091402334*^9, 3.993724734026531*^9, 3.993724847289959*^9, 
   3.993725084259749*^9, {3.996721803125489*^9, 3.9967218365018673`*^9}, {
   3.996721872120386*^9, 3.9967218991955557`*^9}, {3.996723928995596*^9, 
   3.996723946851364*^9}, 3.996724020657729*^9, 3.996724065924814*^9, 
   3.996724478269348*^9, 3.9967245230252037`*^9, 3.996724950785016*^9, 
   3.996725402229656*^9},
 CellLabel->
  "During evaluation of \
In[6435]:=",ExpressionUUID->"b63f1ad2-f9ab-48d5-be13-6656f151ee3d"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"L_eff = -1/2 (d phi)^2 \"\>", 
   "\[InvisibleSpace]", "\<\"- Lambda_eff^4 Cos[phi/f_light] \"\>", 
   "\[InvisibleSpace]", "\<\"+ lambda_E8+ (phi/f_light) F_+ Fdual_+ \"\>", 
   "\[InvisibleSpace]", "\<\"+ lambda_E8- (phi/f_light) F_- Fdual_-\"\>"}],
  SequenceForm[
  "L_eff = -1/2 (d phi)^2 ", "- Lambda_eff^4 Cos[phi/f_light] ", 
   "+ lambda_E8+ (phi/f_light) F_+ Fdual_+ ", 
   "+ lambda_E8- (phi/f_light) F_- Fdual_-"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.993207834038588*^9, 3.993283621996571*^9, 3.993619870383292*^9, 
   3.993620091402334*^9, 3.993724734026531*^9, 3.993724847289959*^9, 
   3.993725084259749*^9, {3.996721803125489*^9, 3.9967218365018673`*^9}, {
   3.996721872120386*^9, 3.9967218991955557`*^9}, {3.996723928995596*^9, 
   3.996723946851364*^9}, 3.996724020657729*^9, 3.996724065924814*^9, 
   3.996724478269348*^9, 3.9967245230252037`*^9, 3.996724950785016*^9, 
   3.99672540223068*^9},
 CellLabel->
  "During evaluation of \
In[6435]:=",ExpressionUUID->"98204d07-bfcb-4048-9478-df30fad9b2f1"]
}, Open  ]]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.996724952583226*^9, 
  3.996724953648034*^9}},ExpressionUUID->"c8af4f66-e8fd-4a14-b16c-\
7e613ca3b223"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Normalized", " ", "gauge", " ", "field"}], " ", "*)"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"correctionpi", "[", 
      RowBox[{"ni_", ",", "vi_"}], "]"}], " ", ":=", "  ", 
     RowBox[{"ni", " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "/", 
         RowBox[{"s", "^", "2"}]}], ")"}], " ", "/", " ", 
       RowBox[{"(", 
        RowBox[{"2", "Pi", 
         RowBox[{"(", 
          RowBox[{"Vol", "  ", "+", " ", 
           RowBox[{
            RowBox[{"1", "/", 
             RowBox[{"s", "^", "2"}]}], " ", "vi", " ", "ni"}]}], ")"}]}], 
        ")"}]}]}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"correctionme", "[", 
      RowBox[{"ni_", ",", "vi_"}], "]"}], " ", ":=", "  ", 
     RowBox[{"ni", " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "/", 
         RowBox[{"s", "^", "2"}]}], ")"}], " ", "/", " ", 
       RowBox[{"(", 
        RowBox[{"2", "Pi", 
         RowBox[{"(", 
          RowBox[{"Vol", "  ", "-", " ", 
           RowBox[{
            RowBox[{"1", "/", 
             RowBox[{"s", "^", "2"}]}], " ", "vi", " ", "ni"}]}], ")"}]}], 
        ")"}]}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"correctionPlus", " ", "=", "\n", "    ", 
     RowBox[{
      RowBox[{"(", "\n", "        ", 
       RowBox[{
        RowBox[{"correctionpi", "[", 
         RowBox[{"n1", ",", " ", "v1"}], "]"}], " ", "+", "\n", "        ", 
        RowBox[{"correctionpi", "[", 
         RowBox[{"n2", ",", " ", "v2"}], "]"}], " ", "+", "\n", "        ", 
        RowBox[{"correctionpi", "[", 
         RowBox[{"n3", ",", " ", "v3"}], "]"}]}], "\n", "    ", ")"}], " ", "/.",
       " ", "parsAll"}]}], ";"}], "\n", "\n", 
   RowBox[{
    RowBox[{"correctionMinus", " ", "=", "\n", "    ", 
     RowBox[{
      RowBox[{"(", "\n", "        ", 
       RowBox[{
        RowBox[{"correctionme", "[", 
         RowBox[{"n1", ",", " ", "v1"}], "]"}], " ", "+", "\n", "        ", 
        RowBox[{"correctionme", "[", 
         RowBox[{"n2", ",", " ", "v2"}], "]"}], " ", "+", "\n", "        ", 
        RowBox[{"correctionme", "[", 
         RowBox[{"n3", ",", " ", "v3"}], "]"}]}], "\n", "    ", ")"}], " ", "/.",
       " ", "parsAll"}]}], ";"}], "\n", "\n", 
   RowBox[{
    RowBox[{"lambdaE8plusLightPhys", " ", "=", "\n", "    ", 
     RowBox[{"N", "[", 
      RowBox[{
       RowBox[{"lambdaE8plusLight", " ", "correctionPlus"}], ",", " ", 
       "prec"}], "]"}]}], ";"}], "\n", "\n", 
   RowBox[{
    RowBox[{"lambdaE8minusLightPhys", " ", "=", "\n", "    ", 
     RowBox[{"N", "[", 
      RowBox[{
       RowBox[{"lambdaE8minusLight", " ", "correctionMinus"}], ",", " ", 
       "prec"}], "]"}]}], ";"}], "\n", "\n", 
   RowBox[{
    RowBox[{"Print", "[", "\n", "    ", 
     RowBox[{"\"\<lambda_E8+ physical = \>\"", ",", "\n", "    ", 
      RowBox[{"ScientificForm", "[", 
       RowBox[{"N", "[", 
        RowBox[{"lambdaE8plusLightPhys", ",", " ", "5"}], "]"}], "]"}]}], 
     "\n", "]"}], ";"}], "\n", "\n", 
   RowBox[{
    RowBox[{"Print", "[", "\n", "    ", 
     RowBox[{"\"\<lambda_E8- physical = \>\"", ",", "\n", "    ", 
      RowBox[{"ScientificForm", "[", 
       RowBox[{"N", "[", 
        RowBox[{"lambdaE8minusLightPhys", ",", " ", "5"}], "]"}], "]"}]}], 
     "\n", "]"}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.993207867808161*^9, 3.993207868998167*^9}, {
  3.993208131401888*^9, 3.993208142800193*^9}},
 CellLabel->
  "In[6465]:=",ExpressionUUID->"1e7b37fe-5ea6-4318-b91d-fada652aaf80"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"lambda_E8+ physical = \"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox[
     StyleBox[
      RowBox[{"\<\"-1.3330\"\>", "\[Times]", 
       SuperscriptBox["10", "\<\"-48\"\>"]}],
      ShowStringCharacters->False],
     -1.33301990659837915216966820014`5.*^-48,
     AutoDelete->True],
    ScientificForm]}],
  SequenceForm["lambda_E8+ physical = ", 
   ScientificForm[-1.33301990659837915216966820014`5.*^-48]],
  Editable->False]], "Print",
 CellChangeTimes->{{3.993207852811742*^9, 3.993207869586049*^9}, 
   3.9932836242256413`*^9, 3.993619898025743*^9, 3.993620093266242*^9, 
   3.9937247369383783`*^9, 3.9937248486034927`*^9, 3.9937250860979757`*^9, 
   3.996725414917598*^9},
 CellLabel->
  "During evaluation of \
In[6465]:=",ExpressionUUID->"da68e4ed-563c-4277-b1bd-34d77b74eb21"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"lambda_E8- physical = \"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox[
     StyleBox[
      RowBox[{"\<\"-2.2150\"\>", "\[Times]", 
       SuperscriptBox["10", "\<\"-2\"\>"]}],
      ShowStringCharacters->False],
     -0.0221498864302984716`5.,
     AutoDelete->True],
    ScientificForm]}],
  SequenceForm["lambda_E8- physical = ", 
   ScientificForm[-0.0221498864302984716`5.]],
  Editable->False]], "Print",
 CellChangeTimes->{{3.993207852811742*^9, 3.993207869586049*^9}, 
   3.9932836242256413`*^9, 3.993619898025743*^9, 3.993620093266242*^9, 
   3.9937247369383783`*^9, 3.9937248486034927`*^9, 3.9937250860979757`*^9, 
   3.9967254149202957`*^9},
 CellLabel->
  "During evaluation of \
In[6465]:=",ExpressionUUID->"c49ac2c5-a2aa-43e0-9ed4-b8e7052d8672"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "Check", " ", "other", " ", "contributions", " ", "are", " ", 
    "subdominant"}], " ", "*)"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
    "Print", "[", "\"\<\\nPotential contributions to m_light^2:\>\"", "]"}], 
    ";"}], "\n", "\n", 
   RowBox[{
    RowBox[{"Do", "[", "\n", "    ", 
     RowBox[{
      RowBox[{"Print", "[", "\n", "        ", 
       RowBox[{
        RowBox[{"labs", "[", 
         RowBox[{"[", "I", "]"}], "]"}], ",", "\n", "        ", "\"\<: \>\"", 
        ",", "\n", "        ", 
        RowBox[{"ScientificForm", "[", "\n", "            ", 
         RowBox[{"N", "[", 
          RowBox[{
           RowBox[{"lightPotentialContribs", "[", 
            RowBox[{"[", "I", "]"}], "]"}], ",", " ", "5"}], "]"}], "\n", 
         "        ", "]"}]}], "\n", "    ", "]"}], ",", "\n", "    ", 
      RowBox[{"{", 
       RowBox[{"I", ",", " ", "1", ",", " ", "nSect"}], "}"}]}], "\n", "]"}], 
    ";"}], "\n", "\n", 
   RowBox[{
    RowBox[{"dominanceRatio", " ", "=", "\n", "    ", 
     RowBox[{
      RowBox[{"lightPotentialContribs", "[", 
       RowBox[{"[", "iDom", "]"}], "]"}], "/", "\n", "    ", 
      RowBox[{"Total", "[", 
       RowBox[{"Delete", "[", 
        RowBox[{"lightPotentialContribs", ",", " ", "iDom"}], "]"}], 
       "]"}]}]}], ";"}], "\n", "\n", 
   RowBox[{
    RowBox[{"Print", "[", "\n", "    ", 
     RowBox[{"\"\<Dominant/rest ratio = \>\"", ",", "\n", "    ", 
      RowBox[{"ScientificForm", "[", 
       RowBox[{"N", "[", 
        RowBox[{"dominanceRatio", ",", " ", "5"}], "]"}], "]"}]}], "\n", 
     "]"}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.993208154532975*^9, 3.9932081711793337`*^9}},
 CellLabel->
  "In[6473]:=",ExpressionUUID->"a513fb4c-048f-42f6-a178-1fb416e1342e"],

Cell[CellGroupData[{

Cell[BoxData["\<\"\\nPotential contributions to m_light^2:\"\>"], "Print",
 CellChangeTimes->{3.993207895691062*^9, 3.993208149472801*^9, 
  3.993283626173068*^9, 3.993619909143773*^9, 3.993620096064209*^9, 
  3.993724738982106*^9, 3.99372485106833*^9, 3.993725190148683*^9, 
  3.9967239307135963`*^9, 3.996725419772562*^9},
 CellLabel->
  "During evaluation of \
In[6473]:=",ExpressionUUID->"4435f52f-789c-45ac-9dce-d7d193122b2c"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"QCD\"\>", "\[InvisibleSpace]", "\<\": \"\>", 
   "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox[
     StyleBox[
      RowBox[{"\<\"3.1748\"\>", "\[Times]", 
       SuperscriptBox["10", "\<\"-164\"\>"]}],
      ShowStringCharacters->False],
     3.1747663079536859620355568131`5.*^-164,
     AutoDelete->True],
    ScientificForm]}],
  SequenceForm["QCD", ": ", 
   ScientificForm[3.1747663079536859620355568131`5.*^-164]],
  Editable->False]], "Print",
 CellChangeTimes->{3.993207895691062*^9, 3.993208149472801*^9, 
  3.993283626173068*^9, 3.993619909143773*^9, 3.993620096064209*^9, 
  3.993724738982106*^9, 3.99372485106833*^9, 3.993725190148683*^9, 
  3.9967239307135963`*^9, 3.996725419775301*^9},
 CellLabel->
  "During evaluation of \
In[6473]:=",ExpressionUUID->"810365e9-e42e-4a92-8b66-0bf0f8129423"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"WS1\"\>", "\[InvisibleSpace]", "\<\": \"\>", 
   "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox[
     StyleBox[
      RowBox[{"\<\"2.5359\"\>", "\[Times]", 
       SuperscriptBox["10", "\<\"-118\"\>"]}],
      ShowStringCharacters->False],
     2.5359496580047155`5.*^-118,
     AutoDelete->True],
    ScientificForm]}],
  SequenceForm["WS1", ": ", 
   ScientificForm[2.5359496580047155`5.*^-118]],
  Editable->False]], "Print",
 CellChangeTimes->{3.993207895691062*^9, 3.993208149472801*^9, 
  3.993283626173068*^9, 3.993619909143773*^9, 3.993620096064209*^9, 
  3.993724738982106*^9, 3.99372485106833*^9, 3.993725190148683*^9, 
  3.9967239307135963`*^9, 3.9967254197773123`*^9},
 CellLabel->
  "During evaluation of \
In[6473]:=",ExpressionUUID->"931c19d3-1014-48cd-ba5f-733b23cfca7e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"WS2\"\>", "\[InvisibleSpace]", "\<\": \"\>", 
   "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox[
     StyleBox[
      RowBox[{"\<\"2.8438\"\>", "\[Times]", 
       SuperscriptBox["10", "\<\"-234\"\>"]}],
      ShowStringCharacters->False],
     2.8437716022913177`5.*^-234,
     AutoDelete->True],
    ScientificForm]}],
  SequenceForm["WS2", ": ", 
   ScientificForm[2.8437716022913177`5.*^-234]],
  Editable->False]], "Print",
 CellChangeTimes->{3.993207895691062*^9, 3.993208149472801*^9, 
  3.993283626173068*^9, 3.993619909143773*^9, 3.993620096064209*^9, 
  3.993724738982106*^9, 3.99372485106833*^9, 3.993725190148683*^9, 
  3.9967239307135963`*^9, 3.996725419778768*^9},
 CellLabel->
  "During evaluation of \
In[6473]:=",ExpressionUUID->"d096fbcb-fb43-4230-b796-73b7a21fb868"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"WS3\"\>", "\[InvisibleSpace]", "\<\": \"\>", 
   "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox[
     StyleBox[
      RowBox[{"\<\"9.0332\"\>", "\[Times]", 
       SuperscriptBox["10", "\<\"-235\"\>"]}],
      ShowStringCharacters->False],
     9.03319228775982`5.*^-235,
     AutoDelete->True],
    ScientificForm]}],
  SequenceForm["WS3", ": ", 
   ScientificForm[9.03319228775982`5.*^-235]],
  Editable->False]], "Print",
 CellChangeTimes->{3.993207895691062*^9, 3.993208149472801*^9, 
  3.993283626173068*^9, 3.993619909143773*^9, 3.993620096064209*^9, 
  3.993724738982106*^9, 3.99372485106833*^9, 3.993725190148683*^9, 
  3.9967239307135963`*^9, 3.9967254197799997`*^9},
 CellLabel->
  "During evaluation of \
In[6473]:=",ExpressionUUID->"5aeea805-6125-4dc2-afb9-5abab5445991"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Dominant/rest ratio = \"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox[
     StyleBox[
      RowBox[{"\<\"7.9878\"\>", "\[Times]", 
       SuperscriptBox["10", "\<\"45\"\>"]}],
      ShowStringCharacters->False],
     7.98783095200250050364874349`5.*^45,
     AutoDelete->True],
    ScientificForm]}],
  SequenceForm["Dominant/rest ratio = ", 
   ScientificForm[7.98783095200250050364874349`5.*^45]],
  Editable->False]], "Print",
 CellChangeTimes->{3.993207895691062*^9, 3.993208149472801*^9, 
  3.993283626173068*^9, 3.993619909143773*^9, 3.993620096064209*^9, 
  3.993724738982106*^9, 3.99372485106833*^9, 3.993725190148683*^9, 
  3.9967239307135963`*^9, 3.9967254197810383`*^9},
 CellLabel->
  "During evaluation of \
In[6473]:=",ExpressionUUID->"39ae1104-d94f-4029-83a8-dc37bc262591"]
}, Open  ]]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "===", "===", "===", "===", "===", "===", "===", "===", "===", "===", "===",
      "===", "===", "===", "===", "===", "===", "===", "===", "===", "==="}], 
    "=", "\n", "   ", 
    RowBox[{
     RowBox[{
      RowBox[{
      "EFFECTIVE", " ", "PARAMETERS", " ", "FOR", " ", "ALL", " ", "MASS", 
       " ", "EIGENSTATES"}], "\n", "   ", "===", "===", "===", "===", "===", "===",
       "===", "===", "===", "===", "===", "===", "===", "===", "===", "===", "===",
       "===", "===", "===", "==="}], "="}]}], " ", "*)"}], "\n", "\n", 
  RowBox[{
   RowBox[{
    RowBox[{"nEigen", " ", "=", " ", 
     RowBox[{"Length", "[", "uvecs", "]"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"nSect", "  ", "=", " ", 
     RowBox[{"Length", "[", "chargeVectors", "]"}]}], ";"}], "\n", "\n", 
   RowBox[{
    RowBox[{"Tinv", " ", "=", " ", 
     RowBox[{"Linv", " ", ".", " ", 
      RowBox[{"Transpose", "[", "uvecs", "]"}]}]}], ";"}], "\n", "\n", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{"betaMat", "[", 
      RowBox[{"[", 
       RowBox[{"I", ",", "A"}], "]"}], "]"}], " ", "=", "\n", "   ", 
     RowBox[{
      RowBox[{"coefficient", " ", "of", " ", 
       RowBox[{"phi", "^", "A"}], " ", "in", " ", "potential"}], "-", 
      RowBox[{"sector", " ", "argument", " ", "I"}]}]}], " ", "*)"}], "\n", 
   RowBox[{
    RowBox[{"betaMat", " ", "=", " ", 
     RowBox[{"Table", "[", "\n", "    ", 
      RowBox[{
       RowBox[{"N", "[", "\n", "        ", 
        RowBox[{
         RowBox[{
          RowBox[{"chargeVectors", "[", 
           RowBox[{"[", "I", "]"}], "]"}], " ", ".", " ", 
          RowBox[{"Tinv", "[", 
           RowBox[{"[", 
            RowBox[{"All", ",", " ", "A"}], "]"}], "]"}]}], ",", "\n", 
         "        ", "prec"}], "\n", "    ", "]"}], ",", "\n", "    ", 
       RowBox[{"{", 
        RowBox[{"I", ",", " ", "1", ",", " ", "nSect"}], "}"}], ",", "\n", 
       "    ", 
       RowBox[{"{", 
        RowBox[{"A", ",", " ", "1", ",", " ", "nEigen"}], "}"}]}], "\n", 
      "]"}]}], ";"}], "\n", "\n", 
   RowBox[{"(*", " ", 
    RowBox[{"Gauge", "-", 
     RowBox[{
     "sector", " ", "coefficients", " ", "in", " ", "the", " ", "mass", " ", 
      "basis"}]}], " ", "*)"}], "\n", 
   RowBox[{
    RowBox[{"alphaE8plus", " ", "=", " ", 
     RowBox[{"Table", "[", "\n", "    ", 
      RowBox[{
       RowBox[{"N", "[", "\n", "        ", 
        RowBox[{
         RowBox[{"chargeE8plus", " ", ".", " ", 
          RowBox[{"Tinv", "[", 
           RowBox[{"[", 
            RowBox[{"All", ",", " ", "A"}], "]"}], "]"}]}], ",", "\n", 
         "        ", "prec"}], "\n", "    ", "]"}], ",", "\n", "    ", 
       RowBox[{"{", 
        RowBox[{"A", ",", " ", "1", ",", " ", "nEigen"}], "}"}]}], "\n", 
      "]"}]}], ";"}], "\n", "\n", 
   RowBox[{
    RowBox[{"alphaE8minus", " ", "=", " ", 
     RowBox[{"Table", "[", "\n", "    ", 
      RowBox[{
       RowBox[{"N", "[", "\n", "        ", 
        RowBox[{
         RowBox[{"chargeE8minus", " ", ".", " ", 
          RowBox[{"Tinv", "[", 
           RowBox[{"[", 
            RowBox[{"All", ",", " ", "A"}], "]"}], "]"}]}], ",", "\n", 
         "        ", "prec"}], "\n", "    ", "]"}], ",", "\n", "    ", 
       RowBox[{"{", 
        RowBox[{"A", ",", " ", "1", ",", " ", "nEigen"}], "}"}]}], "\n", 
      "]"}]}], ";"}], "\n", "\n", 
   RowBox[{"(*", " ", 
    RowBox[{
    "Dominant", " ", "contribution", " ", "to", " ", "each", " ", 
     "eigenstate", " ", "mass"}], " ", "*)"}], "\n", 
   RowBox[{
    RowBox[{"potentialContributions", " ", "=", " ", 
     RowBox[{"Table", "[", "\n", "    ", 
      RowBox[{
       RowBox[{
        RowBox[{"ampl", "[", 
         RowBox[{"[", "I", "]"}], "]"}], " ", 
        RowBox[{
         RowBox[{"betaMat", "[", 
          RowBox[{"[", 
           RowBox[{"I", ",", " ", "A"}], "]"}], "]"}], "^", "2"}]}], ",", 
       "\n", "    ", 
       RowBox[{"{", 
        RowBox[{"A", ",", " ", "1", ",", " ", "nEigen"}], "}"}], ",", "\n", 
       "    ", 
       RowBox[{"{", 
        RowBox[{"I", ",", " ", "1", ",", " ", "nSect"}], "}"}]}], "\n", 
      "]"}]}], ";"}], "\n", "\n", 
   RowBox[{
    RowBox[{"dominantSector", " ", "=", " ", 
     RowBox[{"Table", "[", "\n", "    ", 
      RowBox[{
       RowBox[{"First", " ", "@", " ", 
        RowBox[{"Ordering", "[", 
         RowBox[{
          RowBox[{"potentialContributions", "[", 
           RowBox[{"[", "A", "]"}], "]"}], ",", " ", 
          RowBox[{"-", "1"}]}], "]"}]}], ",", "\n", "    ", 
       RowBox[{"{", 
        RowBox[{"A", ",", " ", "1", ",", " ", "nEigen"}], "}"}]}], "\n", 
      "]"}]}], ";"}], "\n", "\n", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{"Effective", " ", "single"}], "-", 
     RowBox[{
     "cosine", " ", "parameters", " ", "for", " ", "each", " ", 
      "eigenstate"}]}], " ", "*)"}], "\n", 
   RowBox[{
    RowBox[{"fEigen", " ", "=", " ", 
     RowBox[{"Table", "[", "\n", "    ", 
      RowBox[{
       RowBox[{"1", "/", 
        RowBox[{"Abs", "[", "\n", "        ", 
         RowBox[{"betaMat", "[", 
          RowBox[{"[", 
           RowBox[{
            RowBox[{"dominantSector", "[", 
             RowBox[{"[", "A", "]"}], "]"}], ",", " ", "A"}], "]"}], "]"}], 
         "\n", "    ", "]"}]}], ",", "\n", "    ", 
       RowBox[{"{", 
        RowBox[{"A", ",", " ", "1", ",", " ", "nEigen"}], "}"}]}], "\n", 
      "]"}]}], ";"}], "\n", "\n", 
   RowBox[{
    RowBox[{"LambdaEigen4", " ", "=", " ", 
     RowBox[{"Table", "[", "\n", "    ", 
      RowBox[{
       RowBox[{"ampl", "[", 
        RowBox[{"[", 
         RowBox[{"dominantSector", "[", 
          RowBox[{"[", "A", "]"}], "]"}], "]"}], "]"}], ",", "\n", "    ", 
       RowBox[{"{", 
        RowBox[{"A", ",", " ", "1", ",", " ", "nEigen"}], "}"}]}], "\n", 
      "]"}]}], ";"}], "\n", "\n", 
   RowBox[{
    RowBox[{"lambdaE8plus", " ", "=", " ", 
     RowBox[{"Table", "[", "\n", "    ", 
      RowBox[{
       RowBox[{"4", " ", 
        RowBox[{"fEigen", "[", 
         RowBox[{"[", "A", "]"}], "]"}], " ", 
        RowBox[{"alphaE8plus", "[", 
         RowBox[{"[", "A", "]"}], "]"}]}], ",", "\n", "    ", 
       RowBox[{"{", 
        RowBox[{"A", ",", " ", "1", ",", " ", "nEigen"}], "}"}]}], "\n", 
      "]"}]}], ";"}], "\n", "\n", 
   RowBox[{
    RowBox[{"lambdaE8minus", " ", "=", " ", 
     RowBox[{"Table", "[", "\n", "    ", 
      RowBox[{
       RowBox[{"4", " ", 
        RowBox[{"fEigen", "[", 
         RowBox[{"[", "A", "]"}], "]"}], " ", 
        RowBox[{"alphaE8minus", "[", 
         RowBox[{"[", "A", "]"}], "]"}]}], ",", "\n", "    ", 
       RowBox[{"{", 
        RowBox[{"A", ",", " ", "1", ",", " ", "nEigen"}], "}"}]}], "\n", 
      "]"}]}], ";"}], "\n", "\n", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{"Check", " ", "whether", " ", "the", " ", "single"}], "-", 
     RowBox[{"cosine", " ", "approximation", " ", "is", " ", "valid"}]}], " ",
     "*)"}], "\n", 
   RowBox[{
    RowBox[{"dominanceRatio", " ", "=", " ", 
     RowBox[{"Table", "[", "\n", "    ", 
      RowBox[{
       RowBox[{"Module", "[", "\n", "        ", 
        RowBox[{
         RowBox[{"{", "\n", "            ", 
          RowBox[{
           RowBox[{"dom", " ", "=", " ", 
            RowBox[{"dominantSector", "[", 
             RowBox[{"[", "A", "]"}], "]"}]}], ",", "\n", "            ", 
           "dominant", ",", "\n", "            ", "remaining"}], "\n", 
          "        ", "}"}], ",", "\n", "\n", "        ", 
         RowBox[{
          RowBox[{"dominant", " ", "=", " ", 
           RowBox[{"potentialContributions", "[", 
            RowBox[{"[", 
             RowBox[{"A", ",", " ", "dom"}], "]"}], "]"}]}], ";", "\n", "\n", 
          "        ", 
          RowBox[{"remaining", " ", "=", " ", 
           RowBox[{"Total", "[", "\n", "            ", 
            RowBox[{"Delete", "[", 
             RowBox[{
              RowBox[{"potentialContributions", "[", 
               RowBox[{"[", "A", "]"}], "]"}], ",", " ", "dom"}], "]"}], "\n",
             "        ", "]"}]}], ";", "\n", "\n", "        ", 
          RowBox[{"If", "[", "\n", "            ", 
           RowBox[{
            RowBox[{
             RowBox[{"Chop", "[", "remaining", "]"}], " ", "==", " ", "0"}], 
            ",", "\n", "            ", "Infinity", ",", "\n", "            ", 
            
            RowBox[{"dominant", "/", "remaining"}]}], "\n", "        ", 
           "]"}]}]}], "\n", "    ", "]"}], ",", "\n", "    ", 
       RowBox[{"{", 
        RowBox[{"A", ",", " ", "1", ",", " ", "nEigen"}], "}"}]}], "\n", 
      "]"}]}], ";"}]}]}]], "Input",
 CellLabel->
  "In[6477]:=",ExpressionUUID->"26a93453-1a09-4a0d-890b-962485e3bef0"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
   "Print", "[", "\n", "    ", 
    "\"\<=== Effective parameters for all mass eigenstates ===\\n\>\"", "\n", 
    "]"}], ";"}], "\n"}], "\n", 
 RowBox[{
  RowBox[{"Do", "[", "\n", "    ", 
   RowBox[{
    RowBox[{
     RowBox[{"Print", "[", "\n", "        ", 
      RowBox[{
      "\"\<phi^\>\"", ",", " ", "A", ",", "\n", "        ", 
       "\"\<   m^2 = \>\"", ",", "\n", "        ", 
       RowBox[{"ScientificForm", "[", 
        RowBox[{"N", "[", 
         RowBox[{
          RowBox[{"m2sort", "[", 
           RowBox[{"[", "A", "]"}], "]"}], ",", " ", "5"}], "]"}], "]"}]}], 
      "\n", "    ", "]"}], ";", "\n", "\n", "    ", 
     RowBox[{"Print", "[", "\n", "        ", 
      RowBox[{
      "\"\<   dominant potential sector = \>\"", ",", "\n", "        ", 
       RowBox[{"labs", "[", 
        RowBox[{"[", 
         RowBox[{"dominantSector", "[", 
          RowBox[{"[", "A", "]"}], "]"}], "]"}], "]"}]}], "\n", "    ", "]"}],
      ";", "\n", "\n", "    ", 
     RowBox[{"Print", "[", "\n", "        ", 
      RowBox[{"\"\<   Lambda_A^4 = \>\"", ",", "\n", "        ", 
       RowBox[{"ScientificForm", "[", 
        RowBox[{"N", "[", 
         RowBox[{
          RowBox[{"LambdaEigen4", "[", 
           RowBox[{"[", "A", "]"}], "]"}], ",", " ", "5"}], "]"}], "]"}]}], 
      "\n", "    ", "]"}], ";", "\n", "\n", "    ", 
     RowBox[{"Print", "[", "\n", "        ", 
      RowBox[{"\"\<   f_A = \>\"", ",", "\n", "        ", 
       RowBox[{"ScientificForm", "[", 
        RowBox[{"N", "[", 
         RowBox[{
          RowBox[{"fEigen", "[", 
           RowBox[{"[", "A", "]"}], "]"}], ",", " ", "5"}], "]"}], "]"}], ",",
        "\n", "        ", "\"\< M_Pl\>\""}], "\n", "    ", "]"}], ";", "\n", 
     "\n", "    ", 
     RowBox[{"Print", "[", "\n", "        ", 
      RowBox[{"\"\<   lambda_A^(E8+) = \>\"", ",", "\n", "        ", 
       RowBox[{"ScientificForm", "[", 
        RowBox[{"N", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"lambdaE8plus", "[", 
            RowBox[{"[", "A", "]"}], "]"}], "correctionPlus"}], ",", " ", 
          "5"}], "]"}], "]"}]}], "\n", "    ", "]"}], ";", "\n", "\n", "    ", 
     RowBox[{"Print", "[", "\n", "        ", 
      RowBox[{"\"\<   lambda_A^(E8-) = \>\"", ",", "\n", "        ", 
       RowBox[{"ScientificForm", "[", 
        RowBox[{"N", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"lambdaE8minus", "[", 
            RowBox[{"[", "A", "]"}], "]"}], "correctionMinus"}], ",", " ", 
          "5"}], "]"}], "]"}]}], "\n", "    ", "]"}], ";", "\n", "\n", "    ", 
     RowBox[{"Print", "[", "\n", "        ", 
      RowBox[{"\"\<   dominance ratio = \>\"", ",", "\n", "        ", 
       RowBox[{"ScientificForm", "[", 
        RowBox[{"N", "[", 
         RowBox[{
          RowBox[{"dominanceRatio", "[", 
           RowBox[{"[", "A", "]"}], "]"}], ",", " ", "5"}], "]"}], "]"}]}], 
      "\n", "    ", "]"}], ";", "\n", "\n", "    ", 
     RowBox[{"Print", "[", "\"\<\>\"", "]"}]}], ",", "\n", "\n", "    ", 
    RowBox[{"{", 
     RowBox[{"A", ",", " ", "1", ",", " ", "nEigen"}], "}"}]}], "\n", "]"}], 
  ";"}]}], "Input",
 CellLabel->
  "In[6490]:=",ExpressionUUID->"9bd43ab8-8bc3-4867-9852-68da9a3c3c29"],

Cell[CellGroupData[{

Cell[BoxData["\<\"=== Effective parameters for all mass eigenstates \
===\\n\"\>"], "Print",
 CellChangeTimes->{3.9932079160328817`*^9, 3.993283634281261*^9, 
  3.993619916437521*^9, 3.993620101988517*^9, 3.993724746388892*^9, 
  3.993724855816202*^9, 3.9937251943141613`*^9, 3.996725425040341*^9},
 CellLabel->
  "During evaluation of \
In[6490]:=",ExpressionUUID->"1fae3fdc-620f-4a3e-b0f8-376eff2654d2"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"phi^\"\>", "\[InvisibleSpace]", "1", 
   "\[InvisibleSpace]", "\<\"   m^2 = \"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox[
     StyleBox[
      RowBox[{"\<\"2.5359\"\>", "\[Times]", 
       SuperscriptBox["10", "\<\"-118\"\>"]}],
      ShowStringCharacters->False],
     2.5359496580047155`5.*^-118,
     AutoDelete->True],
    ScientificForm]}],
  SequenceForm["phi^", 1, "   m^2 = ", 
   ScientificForm[2.5359496580047155`5.*^-118]],
  Editable->False]], "Print",
 CellChangeTimes->{3.9932079160328817`*^9, 3.993283634281261*^9, 
  3.993619916437521*^9, 3.993620101988517*^9, 3.993724746388892*^9, 
  3.993724855816202*^9, 3.9937251943141613`*^9, 3.996725425041976*^9},
 CellLabel->
  "During evaluation of \
In[6490]:=",ExpressionUUID->"1cbbfda0-89cb-42bc-a679-8f2ee1a36d48"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"   dominant potential sector = \"\>", 
   "\[InvisibleSpace]", "\<\"WS1\"\>"}],
  SequenceForm["   dominant potential sector = ", "WS1"],
  Editable->False]], "Print",
 CellChangeTimes->{3.9932079160328817`*^9, 3.993283634281261*^9, 
  3.993619916437521*^9, 3.993620101988517*^9, 3.993724746388892*^9, 
  3.993724855816202*^9, 3.9937251943141613`*^9, 3.996725425043358*^9},
 CellLabel->
  "During evaluation of \
In[6490]:=",ExpressionUUID->"0a09d4f3-e342-4aff-8de6-e7cdeb71e442"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"   Lambda_A^4 = \"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox[
     StyleBox[
      RowBox[{"\<\"7.4161\"\>", "\[Times]", 
       SuperscriptBox["10", "\<\"-121\"\>"]}],
      ShowStringCharacters->False],
     7.416058822137140166264943212159584`5.*^-121,
     AutoDelete->True],
    ScientificForm]}],
  SequenceForm["   Lambda_A^4 = ", 
   ScientificForm[7.416058822137140166264943212159584`5.*^-121]],
  Editable->False]], "Print",
 CellChangeTimes->{3.9932079160328817`*^9, 3.993283634281261*^9, 
  3.993619916437521*^9, 3.993620101988517*^9, 3.993724746388892*^9, 
  3.993724855816202*^9, 3.9937251943141613`*^9, 3.996725425044203*^9},
 CellLabel->
  "During evaluation of \
In[6490]:=",ExpressionUUID->"de874561-79a9-401a-b506-1099852fa9da"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"   f_A = \"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox[
     StyleBox[
      RowBox[{"\<\"5.4077\"\>", "\[Times]", 
       SuperscriptBox["10", "\<\"-2\"\>"]}],
      ShowStringCharacters->False],
     0.0540774580320206067`5.,
     AutoDelete->True],
    ScientificForm], "\[InvisibleSpace]", "\<\" M_Pl\"\>"}],
  SequenceForm["   f_A = ", 
   ScientificForm[0.0540774580320206067`5.], " M_Pl"],
  Editable->False]], "Print",
 CellChangeTimes->{3.9932079160328817`*^9, 3.993283634281261*^9, 
  3.993619916437521*^9, 3.993620101988517*^9, 3.993724746388892*^9, 
  3.993724855816202*^9, 3.9937251943141613`*^9, 3.9967254250450363`*^9},
 CellLabel->
  "During evaluation of \
In[6490]:=",ExpressionUUID->"b16deaf8-ef3a-4839-ab99-309aea5e4137"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"   lambda_A^(E8+) = \"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox[
     StyleBox[
      RowBox[{"\<\"-1.3330\"\>", "\[Times]", 
       SuperscriptBox["10", "\<\"-48\"\>"]}],
      ShowStringCharacters->False],
     -1.33301990659837915216966820014`5.*^-48,
     AutoDelete->True],
    ScientificForm]}],
  SequenceForm["   lambda_A^(E8+) = ", 
   ScientificForm[-1.33301990659837915216966820014`5.*^-48]],
  Editable->False]], "Print",
 CellChangeTimes->{3.9932079160328817`*^9, 3.993283634281261*^9, 
  3.993619916437521*^9, 3.993620101988517*^9, 3.993724746388892*^9, 
  3.993724855816202*^9, 3.9937251943141613`*^9, 3.996725425045932*^9},
 CellLabel->
  "During evaluation of \
In[6490]:=",ExpressionUUID->"7c5269ec-ab3a-4440-b586-8b63f6b666b7"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"   lambda_A^(E8-) = \"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox[
     StyleBox[
      RowBox[{"\<\"-2.2150\"\>", "\[Times]", 
       SuperscriptBox["10", "\<\"-2\"\>"]}],
      ShowStringCharacters->False],
     -0.0221498864302984716`5.,
     AutoDelete->True],
    ScientificForm]}],
  SequenceForm["   lambda_A^(E8-) = ", 
   ScientificForm[-0.0221498864302984716`5.]],
  Editable->False]], "Print",
 CellChangeTimes->{3.9932079160328817`*^9, 3.993283634281261*^9, 
  3.993619916437521*^9, 3.993620101988517*^9, 3.993724746388892*^9, 
  3.993724855816202*^9, 3.9937251943141613`*^9, 3.9967254250468693`*^9},
 CellLabel->
  "During evaluation of \
In[6490]:=",ExpressionUUID->"d45fcb3b-0378-4183-b390-2f2886008439"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"   dominance ratio = \"\>", "\[InvisibleSpace]", 
   TagBox["\[Infinity]",
    ScientificForm]}],
  SequenceForm["   dominance ratio = ", 
   ScientificForm[
    DirectedInfinity[1]]],
  Editable->False]], "Print",
 CellChangeTimes->{3.9932079160328817`*^9, 3.993283634281261*^9, 
  3.993619916437521*^9, 3.993620101988517*^9, 3.993724746388892*^9, 
  3.993724855816202*^9, 3.9937251943141613`*^9, 3.996725425047847*^9},
 CellLabel->
  "During evaluation of \
In[6490]:=",ExpressionUUID->"c21a8239-10ad-4446-a038-34f078e01f2f"],

Cell[BoxData["\<\"\"\>"], "Print",
 CellChangeTimes->{3.9932079160328817`*^9, 3.993283634281261*^9, 
  3.993619916437521*^9, 3.993620101988517*^9, 3.993724746388892*^9, 
  3.993724855816202*^9, 3.9937251943141613`*^9, 3.9967254250486727`*^9},
 CellLabel->
  "During evaluation of \
In[6490]:=",ExpressionUUID->"eed505c0-62d3-4bc5-ab22-8d519bc50939"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"phi^\"\>", "\[InvisibleSpace]", "2", 
   "\[InvisibleSpace]", "\<\"   m^2 = \"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox[
     StyleBox[
      RowBox[{"\<\"9.3508\"\>", "\[Times]", 
       SuperscriptBox["10", "\<\"-70\"\>"]}],
      ShowStringCharacters->False],
     9.35083629623478276809188192`5.*^-70,
     AutoDelete->True],
    ScientificForm]}],
  SequenceForm["phi^", 2, "   m^2 = ", 
   ScientificForm[9.35083629623478276809188192`5.*^-70]],
  Editable->False]], "Print",
 CellChangeTimes->{3.9932079160328817`*^9, 3.993283634281261*^9, 
  3.993619916437521*^9, 3.993620101988517*^9, 3.993724746388892*^9, 
  3.993724855816202*^9, 3.9937251943141613`*^9, 3.99672542504959*^9},
 CellLabel->
  "During evaluation of \
In[6490]:=",ExpressionUUID->"41af02b6-c40b-460a-acd3-a3df613560ba"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"   dominant potential sector = \"\>", 
   "\[InvisibleSpace]", "\<\"QCD\"\>"}],
  SequenceForm["   dominant potential sector = ", "QCD"],
  Editable->False]], "Print",
 CellChangeTimes->{3.9932079160328817`*^9, 3.993283634281261*^9, 
  3.993619916437521*^9, 3.993620101988517*^9, 3.993724746388892*^9, 
  3.993724855816202*^9, 3.9937251943141613`*^9, 3.996725425050538*^9},
 CellLabel->
  "During evaluation of \
In[6490]:=",ExpressionUUID->"75524ea7-0f9c-4a90-864b-d0b508296286"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"   Lambda_A^4 = \"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox[
     StyleBox[
      RowBox[{"\<\"4.0960\"\>", "\[Times]", 
       SuperscriptBox["10", "\<\"-77\"\>"]}],
      ShowStringCharacters->False],
     4.096`5.*^-77,
     AutoDelete->True],
    ScientificForm]}],
  SequenceForm["   Lambda_A^4 = ", 
   ScientificForm[4.096`5.*^-77]],
  Editable->False]], "Print",
 CellChangeTimes->{3.9932079160328817`*^9, 3.993283634281261*^9, 
  3.993619916437521*^9, 3.993620101988517*^9, 3.993724746388892*^9, 
  3.993724855816202*^9, 3.9937251943141613`*^9, 3.9967254250513277`*^9},
 CellLabel->
  "During evaluation of \
In[6490]:=",ExpressionUUID->"d179ef7b-8b4e-4459-8752-53565071d451"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"   f_A = \"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox[
     StyleBox[
      RowBox[{"\<\"2.0929\"\>", "\[Times]", 
       SuperscriptBox["10", "\<\"-4\"\>"]}],
      ShowStringCharacters->False],
     0.0002092930211182796`5.,
     AutoDelete->True],
    ScientificForm], "\[InvisibleSpace]", "\<\" M_Pl\"\>"}],
  SequenceForm["   f_A = ", 
   ScientificForm[0.0002092930211182796`5.], " M_Pl"],
  Editable->False]], "Print",
 CellChangeTimes->{3.9932079160328817`*^9, 3.993283634281261*^9, 
  3.993619916437521*^9, 3.993620101988517*^9, 3.993724746388892*^9, 
  3.993724855816202*^9, 3.9937251943141613`*^9, 3.996725425052085*^9},
 CellLabel->
  "During evaluation of \
In[6490]:=",ExpressionUUID->"ffa00495-b842-4d87-8652-5cfab2061879"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"   lambda_A^(E8+) = \"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox[
     StyleBox[
      RowBox[{"\<\"8.8541\"\>", "\[Times]", 
       SuperscriptBox["10", "\<\"-4\"\>"]}],
      ShowStringCharacters->False],
     0.0008854100733469497`5.,
     AutoDelete->True],
    ScientificForm]}],
  SequenceForm["   lambda_A^(E8+) = ", 
   ScientificForm[0.0008854100733469497`5.]],
  Editable->False]], "Print",
 CellChangeTimes->{3.9932079160328817`*^9, 3.993283634281261*^9, 
  3.993619916437521*^9, 3.993620101988517*^9, 3.993724746388892*^9, 
  3.993724855816202*^9, 3.9937251943141613`*^9, 3.996725425052981*^9},
 CellLabel->
  "During evaluation of \
In[6490]:=",ExpressionUUID->"a8532796-a739-4441-a623-383b9b90d8b9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"   lambda_A^(E8-) = \"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox[
     StyleBox[
      RowBox[{"\<\"-9.1892\"\>", "\[Times]", 
       SuperscriptBox["10", "\<\"-4\"\>"]}],
      ShowStringCharacters->False],
     -0.0009189219657790314`5.,
     AutoDelete->True],
    ScientificForm]}],
  SequenceForm["   lambda_A^(E8-) = ", 
   ScientificForm[-0.0009189219657790314`5.]],
  Editable->False]], "Print",
 CellChangeTimes->{3.9932079160328817`*^9, 3.993283634281261*^9, 
  3.993619916437521*^9, 3.993620101988517*^9, 3.993724746388892*^9, 
  3.993724855816202*^9, 3.9937251943141613`*^9, 3.9967254250539093`*^9},
 CellLabel->
  "During evaluation of \
In[6490]:=",ExpressionUUID->"f10ac7ff-0185-45d3-9aa9-8b55b9551d3a"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"   dominance ratio = \"\>", "\[InvisibleSpace]", 
   TagBox["\[Infinity]",
    ScientificForm]}],
  SequenceForm["   dominance ratio = ", 
   ScientificForm[
    DirectedInfinity[1]]],
  Editable->False]], "Print",
 CellChangeTimes->{3.9932079160328817`*^9, 3.993283634281261*^9, 
  3.993619916437521*^9, 3.993620101988517*^9, 3.993724746388892*^9, 
  3.993724855816202*^9, 3.9937251943141613`*^9, 3.9967254250546923`*^9},
 CellLabel->
  "During evaluation of \
In[6490]:=",ExpressionUUID->"865384e6-62b0-4753-ac94-57ca5422518d"],

Cell[BoxData["\<\"\"\>"], "Print",
 CellChangeTimes->{3.9932079160328817`*^9, 3.993283634281261*^9, 
  3.993619916437521*^9, 3.993620101988517*^9, 3.993724746388892*^9, 
  3.993724855816202*^9, 3.9937251943141613`*^9, 3.9967254250554132`*^9},
 CellLabel->
  "During evaluation of \
In[6490]:=",ExpressionUUID->"f06b3acb-0c18-4e67-a5c8-c758c3c5bc02"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"phi^\"\>", "\[InvisibleSpace]", "3", 
   "\[InvisibleSpace]", "\<\"   m^2 = \"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox[
     StyleBox[
      RowBox[{"\<\"1.3628\"\>", "\[Times]", 
       SuperscriptBox["10", "\<\"-3\"\>"]}],
      ShowStringCharacters->False],
     0.0013628160848170902`5.,
     AutoDelete->True],
    ScientificForm]}],
  SequenceForm["phi^", 3, "   m^2 = ", 
   ScientificForm[0.0013628160848170902`5.]],
  Editable->False]], "Print",
 CellChangeTimes->{3.9932079160328817`*^9, 3.993283634281261*^9, 
  3.993619916437521*^9, 3.993620101988517*^9, 3.993724746388892*^9, 
  3.993724855816202*^9, 3.9937251943141613`*^9, 3.9967254250561543`*^9},
 CellLabel->
  "During evaluation of \
In[6490]:=",ExpressionUUID->"60155527-4d0f-4449-a6ec-222201699cac"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"   dominant potential sector = \"\>", 
   "\[InvisibleSpace]", "\<\"WS2\"\>"}],
  SequenceForm["   dominant potential sector = ", "WS2"],
  Editable->False]], "Print",
 CellChangeTimes->{3.9932079160328817`*^9, 3.993283634281261*^9, 
  3.993619916437521*^9, 3.993620101988517*^9, 3.993724746388892*^9, 
  3.993724855816202*^9, 3.9937251943141613`*^9, 3.99672542505688*^9},
 CellLabel->
  "During evaluation of \
In[6490]:=",ExpressionUUID->"e10a3226-d10d-413f-9a2a-060a13639d18"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"   Lambda_A^4 = \"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox[
     StyleBox[
      RowBox[{"\<\"1.6580\"\>", "\[Times]", 
       SuperscriptBox["10", "\<\"-5\"\>"]}],
      ShowStringCharacters->False],
     0.00001657976852674587952642431090561044`5.,
     AutoDelete->True],
    ScientificForm]}],
  SequenceForm["   Lambda_A^4 = ", 
   ScientificForm[0.00001657976852674587952642431090561044`5.]],
  Editable->False]], "Print",
 CellChangeTimes->{3.9932079160328817`*^9, 3.993283634281261*^9, 
  3.993619916437521*^9, 3.993620101988517*^9, 3.993724746388892*^9, 
  3.993724855816202*^9, 3.9937251943141613`*^9, 3.996725425057639*^9},
 CellLabel->
  "During evaluation of \
In[6490]:=",ExpressionUUID->"44c578fb-147b-4e63-bb53-a89429f5a334"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"   f_A = \"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox[
     StyleBox[
      RowBox[{"\<\"1.1032\"\>", "\[Times]", 
       SuperscriptBox["10", "\<\"-1\"\>"]}],
      ShowStringCharacters->False],
     0.110315642655023381`5.,
     AutoDelete->True],
    ScientificForm], "\[InvisibleSpace]", "\<\" M_Pl\"\>"}],
  SequenceForm["   f_A = ", 
   ScientificForm[0.110315642655023381`5.], " M_Pl"],
  Editable->False]], "Print",
 CellChangeTimes->{3.9932079160328817`*^9, 3.993283634281261*^9, 
  3.993619916437521*^9, 3.993620101988517*^9, 3.993724746388892*^9, 
  3.993724855816202*^9, 3.9937251943141613`*^9, 3.996725425058391*^9},
 CellLabel->
  "During evaluation of \
In[6490]:=",ExpressionUUID->"409a4218-5421-48f5-b0f3-619b8cc3aa19"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"   lambda_A^(E8+) = \"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox[
     StyleBox[
      RowBox[{"\<\"3.6052\"\>", "\[Times]", 
       SuperscriptBox["10", "\<\"-3\"\>"]}],
      ShowStringCharacters->False],
     0.0036052096168205629`5.,
     AutoDelete->True],
    ScientificForm]}],
  SequenceForm["   lambda_A^(E8+) = ", 
   ScientificForm[0.0036052096168205629`5.]],
  Editable->False]], "Print",
 CellChangeTimes->{3.9932079160328817`*^9, 3.993283634281261*^9, 
  3.993619916437521*^9, 3.993620101988517*^9, 3.993724746388892*^9, 
  3.993724855816202*^9, 3.9937251943141613`*^9, 3.996725425059108*^9},
 CellLabel->
  "During evaluation of \
In[6490]:=",ExpressionUUID->"5f093edd-786b-41cc-baed-3c4a38d98799"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"   lambda_A^(E8-) = \"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox[
     StyleBox[
      RowBox[{"\<\"-3.7579\"\>", "\[Times]", 
       SuperscriptBox["10", "\<\"-3\"\>"]}],
      ShowStringCharacters->False],
     -0.003757909563311839`5.,
     AutoDelete->True],
    ScientificForm]}],
  SequenceForm["   lambda_A^(E8-) = ", 
   ScientificForm[-0.003757909563311839`5.]],
  Editable->False]], "Print",
 CellChangeTimes->{3.9932079160328817`*^9, 3.993283634281261*^9, 
  3.993619916437521*^9, 3.993620101988517*^9, 3.993724746388892*^9, 
  3.993724855816202*^9, 3.9937251943141613`*^9, 3.9967254250598183`*^9},
 CellLabel->
  "During evaluation of \
In[6490]:=",ExpressionUUID->"ff365664-4352-4b3e-a95c-60d33fe4d428"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"   dominance ratio = \"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox[
     StyleBox[
      RowBox[{"\<\"3.2652\"\>", "\[Times]", 
       SuperscriptBox["10", "\<\"3\"\>"]}],
      ShowStringCharacters->False],
     3265.2042633772666306588`5.,
     AutoDelete->True],
    ScientificForm]}],
  SequenceForm["   dominance ratio = ", 
   ScientificForm[3265.2042633772666306588`5.]],
  Editable->False]], "Print",
 CellChangeTimes->{3.9932079160328817`*^9, 3.993283634281261*^9, 
  3.993619916437521*^9, 3.993620101988517*^9, 3.993724746388892*^9, 
  3.993724855816202*^9, 3.9937251943141613`*^9, 3.996725425060542*^9},
 CellLabel->
  "During evaluation of \
In[6490]:=",ExpressionUUID->"e9176b9c-56c2-4d4d-9dcc-5472cc4743cb"],

Cell[BoxData["\<\"\"\>"], "Print",
 CellChangeTimes->{3.9932079160328817`*^9, 3.993283634281261*^9, 
  3.993619916437521*^9, 3.993620101988517*^9, 3.993724746388892*^9, 
  3.993724855816202*^9, 3.9937251943141613`*^9, 3.9967254250612097`*^9},
 CellLabel->
  "During evaluation of \
In[6490]:=",ExpressionUUID->"e118ec00-42cd-4d27-97a1-c0ce4786ef39"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"phi^\"\>", "\[InvisibleSpace]", "4", 
   "\[InvisibleSpace]", "\<\"   m^2 = \"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox[
     StyleBox[
      RowBox[{"\<\"7.3227\"\>", "\[Times]", 
       SuperscriptBox["10", "\<\"-2\"\>"]}],
      ShowStringCharacters->False],
     0.0732265525343094244`5.,
     AutoDelete->True],
    ScientificForm]}],
  SequenceForm["phi^", 4, "   m^2 = ", 
   ScientificForm[0.0732265525343094244`5.]],
  Editable->False]], "Print",
 CellChangeTimes->{3.9932079160328817`*^9, 3.993283634281261*^9, 
  3.993619916437521*^9, 3.993620101988517*^9, 3.993724746388892*^9, 
  3.993724855816202*^9, 3.9937251943141613`*^9, 3.996725425061903*^9},
 CellLabel->
  "During evaluation of \
In[6490]:=",ExpressionUUID->"602d3988-a911-4aec-9109-83451d0747d0"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"   dominant potential sector = \"\>", 
   "\[InvisibleSpace]", "\<\"WS3\"\>"}],
  SequenceForm["   dominant potential sector = ", "WS3"],
  Editable->False]], "Print",
 CellChangeTimes->{3.9932079160328817`*^9, 3.993283634281261*^9, 
  3.993619916437521*^9, 3.993620101988517*^9, 3.993724746388892*^9, 
  3.993724855816202*^9, 3.9937251943141613`*^9, 3.996725425062587*^9},
 CellLabel->
  "During evaluation of \
In[6490]:=",ExpressionUUID->"bffbb61c-ed6d-4c7c-b60c-162b102af3c4"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"   Lambda_A^4 = \"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox[
     StyleBox[
      RowBox[{"\<\"1.2850\"\>", "\[Times]", 
       SuperscriptBox["10", "\<\"-5\"\>"]}],
      ShowStringCharacters->False],
     0.0000128501503946880400590240400483218`5.,
     AutoDelete->True],
    ScientificForm]}],
  SequenceForm["   Lambda_A^4 = ", 
   ScientificForm[0.0000128501503946880400590240400483218`5.]],
  Editable->False]], "Print",
 CellChangeTimes->{3.9932079160328817`*^9, 3.993283634281261*^9, 
  3.993619916437521*^9, 3.993620101988517*^9, 3.993724746388892*^9, 
  3.993724855816202*^9, 3.9937251943141613`*^9, 3.996725425063366*^9},
 CellLabel->
  "During evaluation of \
In[6490]:=",ExpressionUUID->"48df001a-b868-4fa4-8e85-d1e3458366c4"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"   f_A = \"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox[
     StyleBox[
      RowBox[{"\<\"1.3249\"\>", "\[Times]", 
       SuperscriptBox["10", "\<\"-2\"\>"]}],
      ShowStringCharacters->False],
     0.0132490977533535601`5.,
     AutoDelete->True],
    ScientificForm], "\[InvisibleSpace]", "\<\" M_Pl\"\>"}],
  SequenceForm["   f_A = ", 
   ScientificForm[0.0132490977533535601`5.], " M_Pl"],
  Editable->False]], "Print",
 CellChangeTimes->{3.9932079160328817`*^9, 3.993283634281261*^9, 
  3.993619916437521*^9, 3.993620101988517*^9, 3.993724746388892*^9, 
  3.993724855816202*^9, 3.9937251943141613`*^9, 3.9967254250641108`*^9},
 CellLabel->
  "During evaluation of \
In[6490]:=",ExpressionUUID->"49c7f400-c12b-4d60-8268-632f785f2fc0"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"   lambda_A^(E8+) = \"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox[
     StyleBox[
      RowBox[{"\<\"-7.6250\"\>", "\[Times]", 
       SuperscriptBox["10", "\<\"-3\"\>"]}],
      ShowStringCharacters->False],
     -0.0076249725993435781`5.,
     AutoDelete->True],
    ScientificForm]}],
  SequenceForm["   lambda_A^(E8+) = ", 
   ScientificForm[-0.0076249725993435781`5.]],
  Editable->False]], "Print",
 CellChangeTimes->{3.9932079160328817`*^9, 3.993283634281261*^9, 
  3.993619916437521*^9, 3.993620101988517*^9, 3.993724746388892*^9, 
  3.993724855816202*^9, 3.9937251943141613`*^9, 3.996725425064842*^9},
 CellLabel->
  "During evaluation of \
In[6490]:=",ExpressionUUID->"e4c5022a-879c-4310-9e6c-1fda1d984801"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"   lambda_A^(E8-) = \"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox[
     StyleBox[
      RowBox[{"\<\"7.9479\"\>", "\[Times]", 
       SuperscriptBox["10", "\<\"-3\"\>"]}],
      ShowStringCharacters->False],
     0.0079479310488286978`5.,
     AutoDelete->True],
    ScientificForm]}],
  SequenceForm["   lambda_A^(E8-) = ", 
   ScientificForm[0.0079479310488286978`5.]],
  Editable->False]], "Print",
 CellChangeTimes->{3.9932079160328817`*^9, 3.993283634281261*^9, 
  3.993619916437521*^9, 3.993620101988517*^9, 3.993724746388892*^9, 
  3.993724855816202*^9, 3.9937251943141613`*^9, 3.996725425065557*^9},
 CellLabel->
  "During evaluation of \
In[6490]:=",ExpressionUUID->"f1974b21-8447-4129-bc76-eab54bdec5c3"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"   dominance ratio = \"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox[
     StyleBox[
      RowBox[{"\<\"3.2652\"\>", "\[Times]", 
       SuperscriptBox["10", "\<\"3\"\>"]}],
      ShowStringCharacters->False],
     3265.2042633772666306588`5.,
     AutoDelete->True],
    ScientificForm]}],
  SequenceForm["   dominance ratio = ", 
   ScientificForm[3265.2042633772666306588`5.]],
  Editable->False]], "Print",
 CellChangeTimes->{3.9932079160328817`*^9, 3.993283634281261*^9, 
  3.993619916437521*^9, 3.993620101988517*^9, 3.993724746388892*^9, 
  3.993724855816202*^9, 3.9937251943141613`*^9, 3.996725425066267*^9},
 CellLabel->
  "During evaluation of \
In[6490]:=",ExpressionUUID->"b5110ba8-272f-4f26-880f-d53f5a7e5b2a"],

Cell[BoxData["\<\"\"\>"], "Print",
 CellChangeTimes->{3.9932079160328817`*^9, 3.993283634281261*^9, 
  3.993619916437521*^9, 3.993620101988517*^9, 3.993724746388892*^9, 
  3.993724855816202*^9, 3.9937251943141613`*^9, 3.996725425066901*^9},
 CellLabel->
  "During evaluation of \
In[6490]:=",ExpressionUUID->"60d08380-69c1-4aa6-a27e-ba70a66a4a8d"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"GthetaCorrectedplus", "/.", "parsAll"}], "//", "MatrixForm"}], "//",
   "N"}]], "Input",
 CellChangeTimes->{{3.996728878758892*^9, 3.99672890280401*^9}, {
  3.9967295235299053`*^9, 3.996729533392067*^9}},
 CellLabel->
  "In[6728]:=",ExpressionUUID->"e8ecc0f5-b0a3-4f4d-8c8e-7ea2c0178cc4"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"8.522853684772659`*^-6", "7.030938134972366`*^-6", 
      RowBox[{"-", "4.028380061943327`*^-6"}]},
     {"7.030938134972366`*^-6", "0.016403538529897232`", 
      RowBox[{"-", "0.00025125509993848276`"}]},
     {
      RowBox[{"-", "4.028380061943327`*^-6"}], 
      RowBox[{"-", "0.00025125509993848276`"}], "0.00024232283473304652`"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.996728883826475*^9, 3.9967289030893497`*^9}, {
  3.9967295249069757`*^9, 3.996729534142057*^9}},
 CellLabel->
  "Out[6728]//MatrixForm=",ExpressionUUID->"734c96fa-0148-4b64-8b07-\
565316bfd809"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "===", "===", "===", "===", "===", "===", "===", "===", "===", "===", "===",
      "===", "===", "===", "===", "===", "===", "===", "===", "===", "==="}], 
    "=", "\n", "   ", 
    RowBox[{
     RowBox[{
      RowBox[{
      "KINETIC", " ", "METRIC", " ", "INCLUDING", " ", "CURVATURE", " ", 
       "CORRECTION"}], " ", "\n", "   ", "===", "===", "===", "===", "===", "===",
       "===", "===", "===", "===", "===", "===", "===", "===", "===", "===", "===",
       "===", "===", "===", "==="}], "="}]}], " ", "*)"}], "\n", "\n", 
  RowBox[{
   RowBox[{
    RowBox[{"epsilonCurv", " ", "=", " ", 
     RowBox[{"Vol", "^", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "/", "3"}], ")"}]}]}], ";"}], "\n", "\n", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{"Original", " ", "model"}], "-", 
     RowBox[{"dependent", " ", "axion", " ", "metric"}]}], " ", "*)"}], "\n", 
   
   RowBox[{
    RowBox[{"GthetaOriginal", " ", "=", " ", "Gtheta"}], ";"}], "\n", "\n", 
   RowBox[{"(*", " ", 
    RowBox[{"Curvature", "-", 
     RowBox[{"corrected", " ", 
      RowBox[{"metric", ":"}]}]}], "\n", "   ", "*)"}], "\n", 
   RowBox[{
    RowBox[{"GthetaCorrectedplus", "=", " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "+", "epsilonCurv"}], ")"}], "GthetaOriginal"}]}], " ", 
    ";", 
    RowBox[{"(*", 
     RowBox[{
      RowBox[{
       RowBox[{"+", " ", "epsilonCurv"}], " ", 
       RowBox[{"IdentityMatrix", "[", "3", "]"}]}], ";"}], "*)"}], "\n", 
    "\[IndentingNewLine]", 
    RowBox[{"GthetaCorrectedminus", "=", " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "-", "epsilonCurv"}], ")"}], "GthetaOriginal"}]}], ";", 
    RowBox[{"(*", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"-", " ", "1"}], "/", "epsilonCurv"}], " ", 
       RowBox[{"IdentityMatrix", "[", "3", "]"}]}], ";"}], "*)"}], "\n", 
    "\[IndentingNewLine]", 
    RowBox[{"(*", " ", 
     RowBox[{"Full", " ", "original", " ", "4", "x4", " ", "metric"}], " ", 
     "*)"}], "\n", 
    RowBox[{"GaxionOriginal", " ", "=", " ", 
     RowBox[{
      RowBox[{"Join", "[", "\n", "    ", 
       RowBox[{
        RowBox[{"Join", "[", "\n", "        ", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"{", 
            RowBox[{"1", "/", 
             RowBox[{"(", 
              RowBox[{"8", 
               SuperscriptBox["\[Pi]", "2"], " ", 
               RowBox[{"s", "^", "2"}]}], ")"}]}], "}"}], "}"}], ",", "\n", 
          "        ", 
          RowBox[{"ConstantArray", "[", 
           RowBox[{"0", ",", " ", 
            RowBox[{"{", 
             RowBox[{"1", ",", " ", "3"}], "}"}]}], "]"}], ",", "\n", 
          "        ", "2"}], "\n", "    ", "]"}], ",", "\n", "    ", 
        RowBox[{"Join", "[", "\n", "        ", 
         RowBox[{
          RowBox[{"ConstantArray", "[", 
           RowBox[{"0", ",", " ", 
            RowBox[{"{", 
             RowBox[{"3", ",", " ", "1"}], "}"}]}], "]"}], ",", "\n", 
          "        ", "GthetaOriginal", ",", "\n", "        ", "2"}], "\n", 
         "    ", "]"}]}], "\n", "]"}], " ", "//", " ", "FullSimplify"}]}], 
    ";"}], "\n", "\n", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{"Full", " ", "curvature"}], "-", 
     RowBox[{"corrected", " ", "4", "x4", " ", "metric"}]}], " ", "*)"}], 
   "\n", 
   RowBox[{
    RowBox[{"GaxionCorrectedplus", " ", "=", " ", 
     RowBox[{
      RowBox[{"Join", "[", "\n", "    ", 
       RowBox[{
        RowBox[{"Join", "[", "\n", "        ", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"{", 
            RowBox[{"1", "/", 
             RowBox[{"(", 
              RowBox[{"8", 
               SuperscriptBox["\[Pi]", "2"], " ", 
               RowBox[{"s", "^", "2"}]}], ")"}]}], "}"}], "}"}], ",", "\n", 
          "        ", 
          RowBox[{"ConstantArray", "[", 
           RowBox[{"0", ",", " ", 
            RowBox[{"{", 
             RowBox[{"1", ",", " ", "3"}], "}"}]}], "]"}], ",", "\n", 
          "        ", "2"}], "\n", "    ", "]"}], ",", "\n", "    ", 
        RowBox[{"Join", "[", "\n", "        ", 
         RowBox[{
          RowBox[{"ConstantArray", "[", 
           RowBox[{"0", ",", " ", 
            RowBox[{"{", 
             RowBox[{"3", ",", " ", "1"}], "}"}]}], "]"}], ",", "\n", 
          "        ", "GthetaCorrectedplus", ",", "\n", "        ", "2"}], 
         "\n", "    ", "]"}]}], "\n", "]"}], " ", "//", " ", 
      "FullSimplify"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{"Full", " ", "curvature"}], "-", 
     RowBox[{"corrected", " ", "4", "x4", " ", "metric"}]}], " ", "*)"}], 
   "\n", 
   RowBox[{
    RowBox[{"GaxionCorrectedminus", " ", "=", " ", 
     RowBox[{
      RowBox[{"Join", "[", "\n", "    ", 
       RowBox[{
        RowBox[{"Join", "[", "\n", "        ", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"{", 
            RowBox[{"1", "/", 
             RowBox[{"(", 
              RowBox[{"8", 
               SuperscriptBox["\[Pi]", "2"], " ", 
               RowBox[{"s", "^", "2"}]}], ")"}]}], "}"}], "}"}], ",", "\n", 
          "        ", 
          RowBox[{"ConstantArray", "[", 
           RowBox[{"0", ",", " ", 
            RowBox[{"{", 
             RowBox[{"1", ",", " ", "3"}], "}"}]}], "]"}], ",", "\n", 
          "        ", "2"}], "\n", "    ", "]"}], ",", "\n", "    ", 
        RowBox[{"Join", "[", "\n", "        ", 
         RowBox[{
          RowBox[{"ConstantArray", "[", 
           RowBox[{"0", ",", " ", 
            RowBox[{"{", 
             RowBox[{"3", ",", " ", "1"}], "}"}]}], "]"}], ",", "\n", 
          "        ", "GthetaCorrectedminus", ",", "\n", "        ", "2"}], 
         "\n", "    ", "]"}]}], "\n", "]"}], " ", "//", " ", 
      "FullSimplify"}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.993725699053586*^9, 3.993725702467504*^9}, {
  3.99672765280507*^9, 3.996727653069668*^9}, {3.9967279399962997`*^9, 
  3.9967279727674913`*^9}, {3.996728172416456*^9, 3.996728177483086*^9}, {
  3.996728277276422*^9, 3.996728280731282*^9}, {3.996728787851727*^9, 
  3.99672885629501*^9}, {3.9967289198398333`*^9, 3.996728920786968*^9}, {
  3.996729495798463*^9, 3.9967295198894787`*^9}},
 CellLabel->
  "In[6729]:=",ExpressionUUID->"5456d12d-12fb-478b-8742-0a99063d0182"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"ClearAll", "[", "AnalyzeMetric", "]"}], ";"}], "\n"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"AnalyzeMetric", "[", "Gmetric_", "]"}], " ", ":=", " ", 
   RowBox[{"Module", "[", "\n", "    ", 
    RowBox[{
     RowBox[{"{", "\n", "        ", 
      RowBox[{
      "GnumLocal", ",", "\n", "        ", "HnumLocal", ",", "\n", "        ", 
       "Llocal", ",", "\n", "        ", "LinvLocal", ",", "\n", "        ", 
       "HcanonLocal", ",", "\n", "        ", "m2Local", ",", "\n", "        ",
        "uvecsLocal", ",", "\n", "        ", "orderLocal", ",", "\n", 
       "        ", "TinvLocal", ",", "\n", "        ", "betaLocal", ",", "\n",
        "        ", "contributionsLocal", ",", "\n", "        ", 
       "dominantLocal", ",", "\n", "        ", "fLocal", ",", "\n", 
       "        ", "alphaPlusLocal", ",", "\n", "        ", "alphaMinusLocal",
        ",", "\n", "        ", "lambdaPlusLocal", ",", "\n", "        ", 
       "lambdaMinusLocal"}], "\n", "    ", "}"}], ",", "\n", "\n", "    ", 
     RowBox[{
      RowBox[{"GnumLocal", " ", "=", " ", 
       RowBox[{"N", "[", 
        RowBox[{
         RowBox[{"Gmetric", " ", "/.", " ", "parsAll"}], ",", " ", "prec"}], 
        "]"}]}], ";", "\n", "    ", 
      RowBox[{"HnumLocal", " ", "=", " ", 
       RowBox[{"N", "[", 
        RowBox[{
         RowBox[{"Htheta", " ", "/.", " ", "parsAll"}], ",", " ", "prec"}], 
        "]"}]}], ";", "\n", "\n", "    ", 
      RowBox[{"(*", " ", 
       RowBox[{
        RowBox[{"Cholesky", " ", 
         RowBox[{"decomposition", ":", " ", "G"}]}], " ", "=", " ", 
        RowBox[{
         RowBox[{"L", "^", "T"}], " ", "L"}]}], " ", "*)"}], "\n", "    ", 
      RowBox[{"Llocal", " ", "=", " ", 
       RowBox[{"CholeskyDecomposition", "[", "GnumLocal", "]"}]}], ";", "\n", 
      "    ", 
      RowBox[{"LinvLocal", " ", "=", " ", 
       RowBox[{"Inverse", "[", "Llocal", "]"}]}], ";", "\n", "\n", "    ", 
      RowBox[{"(*", " ", 
       RowBox[{"Canonically", " ", "normalized", " ", "Hessian"}], " ", 
       "*)"}], "\n", "    ", 
      RowBox[{"HcanonLocal", " ", "=", "\n", "        ", 
       RowBox[{
        RowBox[{"Transpose", "[", "LinvLocal", "]"}], " ", ".", " ", 
        "HnumLocal", " ", ".", " ", "LinvLocal"}]}], ";", "\n", "\n", "    ", 
      
      RowBox[{
       RowBox[{"{", 
        RowBox[{"m2Local", ",", " ", "uvecsLocal"}], "}"}], " ", "=", "\n", 
       "        ", 
       RowBox[{"Eigensystem", "[", "HcanonLocal", "]"}]}], ";", "\n", "\n", 
      "    ", 
      RowBox[{"orderLocal", " ", "=", " ", 
       RowBox[{"Ordering", "[", "m2Local", "]"}]}], ";", "\n", "\n", "    ", 
      RowBox[{"m2Local", " ", "=", "\n", "        ", 
       RowBox[{"m2Local", "[", 
        RowBox[{"[", "orderLocal", "]"}], "]"}]}], ";", "\n", "\n", "    ", 
      RowBox[{"uvecsLocal", " ", "=", "\n", "        ", 
       RowBox[{"uvecsLocal", "[", 
        RowBox[{"[", "orderLocal", "]"}], "]"}]}], ";", "\n", "\n", "    ", 
      RowBox[{"(*", " ", 
       RowBox[{
        RowBox[{
        "Original", " ", "fields", " ", "in", " ", "terms", " ", "of", " ", 
         "mass", " ", 
         RowBox[{"eigenstates", ":", "\n", "         ", "fields"}]}], " ", 
        "=", " ", 
        RowBox[{"TinvLocal", " ", ".", " ", "phi"}]}], " ", "*)"}], "\n", 
      "    ", 
      RowBox[{"TinvLocal", " ", "=", "\n", "        ", 
       RowBox[{"LinvLocal", " ", ".", " ", 
        RowBox[{"Transpose", "[", "uvecsLocal", "]"}]}]}], ";", "\n", "\n", 
      "    ", 
      RowBox[{"(*", " ", 
       RowBox[{
        RowBox[{"betaLocal", "[", 
         RowBox[{"[", 
          RowBox[{"I", ",", "A"}], "]"}], "]"}], " ", "is", " ", "the", " ", 
        "coefficient", " ", "of", " ", 
        RowBox[{"phi", "^", "A"}], "\n", "       ", "in", " ", "the", " ", 
        "cosine", " ", "argument", " ", "of", " ", "sector", " ", "I"}], " ", 
       "*)"}], "\n", "    ", 
      RowBox[{"betaLocal", " ", "=", " ", 
       RowBox[{"Table", "[", "\n", "        ", 
        RowBox[{
         RowBox[{"N", "[", "\n", "            ", 
          RowBox[{
           RowBox[{
            RowBox[{"chargeVectors", "[", 
             RowBox[{"[", "I", "]"}], "]"}], " ", ".", "\n", 
            "                ", 
            RowBox[{"TinvLocal", "[", 
             RowBox[{"[", 
              RowBox[{"All", ",", " ", "A"}], "]"}], "]"}]}], ",", "\n", 
           "            ", "prec"}], "\n", "        ", "]"}], ",", "\n", 
         "        ", 
         RowBox[{"{", 
          RowBox[{"I", ",", " ", "1", ",", " ", 
           RowBox[{"Length", "[", "chargeVectors", "]"}]}], "}"}], ",", "\n", 
         "        ", 
         RowBox[{"{", 
          RowBox[{"A", ",", " ", "1", ",", " ", 
           RowBox[{"Length", "[", "uvecsLocal", "]"}]}], "}"}]}], "\n", 
        "    ", "]"}]}], ";", "\n", "\n", "    ", 
      RowBox[{"(*", " ", 
       RowBox[{
       "Contribution", " ", "of", " ", "each", " ", "potential", " ", 
        "sector", " ", "to", " ", "each", " ", "mass", " ", "direction"}], 
       " ", "*)"}], "\n", "    ", 
      RowBox[{"contributionsLocal", " ", "=", " ", 
       RowBox[{"Table", "[", "\n", "        ", 
        RowBox[{
         RowBox[{
          RowBox[{"ampl", "[", 
           RowBox[{"[", "I", "]"}], "]"}], " ", 
          RowBox[{
           RowBox[{"betaLocal", "[", 
            RowBox[{"[", 
             RowBox[{"I", ",", " ", "A"}], "]"}], "]"}], "^", "2"}]}], ",", 
         "\n", "        ", 
         RowBox[{"{", 
          RowBox[{"A", ",", " ", "1", ",", " ", 
           RowBox[{"Length", "[", "uvecsLocal", "]"}]}], "}"}], ",", "\n", 
         "        ", 
         RowBox[{"{", 
          RowBox[{"I", ",", " ", "1", ",", " ", 
           RowBox[{"Length", "[", "chargeVectors", "]"}]}], "}"}]}], "\n", 
        "    ", "]"}]}], ";", "\n", "\n", "    ", 
      RowBox[{"dominantLocal", " ", "=", " ", 
       RowBox[{"Table", "[", "\n", "        ", 
        RowBox[{
         RowBox[{"First", " ", "@", " ", 
          RowBox[{"Ordering", "[", "\n", "            ", 
           RowBox[{
            RowBox[{"contributionsLocal", "[", 
             RowBox[{"[", "A", "]"}], "]"}], ",", "\n", "            ", 
            RowBox[{"-", "1"}]}], "\n", "        ", "]"}]}], ",", "\n", 
         "        ", 
         RowBox[{"{", 
          RowBox[{"A", ",", " ", "1", ",", " ", 
           RowBox[{"Length", "[", "uvecsLocal", "]"}]}], "}"}]}], "\n", 
        "    ", "]"}]}], ";", "\n", "\n", "    ", 
      RowBox[{"(*", " ", 
       RowBox[{"Single", "-", 
        RowBox[{"cosine", " ", "effective", " ", "decay", " ", "constant"}]}],
        " ", "*)"}], "\n", "    ", 
      RowBox[{"fLocal", " ", "=", " ", 
       RowBox[{"Table", "[", "\n", "        ", 
        RowBox[{
         RowBox[{"1", "/", 
          RowBox[{"Abs", "[", "\n", "            ", 
           RowBox[{"betaLocal", "[", 
            RowBox[{"[", 
             RowBox[{
              RowBox[{"dominantLocal", "[", 
               RowBox[{"[", "A", "]"}], "]"}], ",", " ", "A"}], "]"}], "]"}], 
           "\n", "        ", "]"}]}], ",", "\n", "        ", 
         RowBox[{"{", 
          RowBox[{"A", ",", " ", "1", ",", " ", 
           RowBox[{"Length", "[", "uvecsLocal", "]"}]}], "}"}]}], "\n", 
        "    ", "]"}]}], ";", "\n", "\n", "    ", 
      RowBox[{"(*", " ", 
       RowBox[{
       "Gauge", " ", "coefficients", " ", "in", " ", "the", " ", "mass", " ", 
        "basis"}], " ", "*)"}], "\n", "    ", 
      RowBox[{"alphaPlusLocal", " ", "=", " ", 
       RowBox[{"Table", "[", "\n", "        ", 
        RowBox[{
         RowBox[{"N", "[", "\n", "            ", 
          RowBox[{
           RowBox[{"chargeE8plus", " ", ".", "\n", "                ", 
            RowBox[{"TinvLocal", "[", 
             RowBox[{"[", 
              RowBox[{"All", ",", " ", "A"}], "]"}], "]"}]}], ",", "\n", 
           "            ", "prec"}], "\n", "        ", "]"}], ",", "\n", 
         "        ", 
         RowBox[{"{", 
          RowBox[{"A", ",", " ", "1", ",", " ", 
           RowBox[{"Length", "[", "uvecsLocal", "]"}]}], "}"}]}], "\n", 
        "    ", "]"}]}], ";", "\n", "\n", "    ", 
      RowBox[{"alphaMinusLocal", " ", "=", " ", 
       RowBox[{"Table", "[", "\n", "        ", 
        RowBox[{
         RowBox[{"N", "[", "\n", "            ", 
          RowBox[{
           RowBox[{"chargeE8minus", " ", ".", "\n", "                ", 
            RowBox[{"TinvLocal", "[", 
             RowBox[{"[", 
              RowBox[{"All", ",", " ", "A"}], "]"}], "]"}]}], ",", "\n", 
           "            ", "prec"}], "\n", "        ", "]"}], ",", "\n", 
         "        ", 
         RowBox[{"{", 
          RowBox[{"A", ",", " ", "1", ",", " ", 
           RowBox[{"Length", "[", "uvecsLocal", "]"}]}], "}"}]}], "\n", 
        "    ", "]"}]}], ";", "\n", "\n", "    ", 
      RowBox[{"(*", " ", 
       RowBox[{"Convention", ":", "\n", "         ", 
        RowBox[{"L", " ", "\[Superset]", " ", 
         RowBox[{"lambda_A", " ", 
          RowBox[{
           RowBox[{"phi", "^", "A"}], "/", "f_A"}], " ", "F", " ", 
          "Fdual"}]}]}], " ", "*)"}], "\n", "    ", 
      RowBox[{"lambdaPlusLocal", " ", "=", "\n", "        ", 
       RowBox[{"4", " ", "fLocal", " ", "alphaPlusLocal"}]}], ";", "\n", "\n",
       "    ", 
      RowBox[{"lambdaMinusLocal", " ", "=", "\n", "        ", 
       RowBox[{"4", " ", "fLocal", " ", "alphaMinusLocal"}]}], ";", "\n", 
      "\n", "    ", 
      RowBox[{"<|", "\n", "        ", 
       RowBox[{
        RowBox[{"\"\<Metric\>\"", " ", "->", " ", "GnumLocal"}], ",", "\n", 
        "        ", 
        RowBox[{"\"\<L\>\"", " ", "->", " ", "Llocal"}], ",", "\n", 
        "        ", 
        RowBox[{"\"\<Linv\>\"", " ", "->", " ", "LinvLocal"}], ",", "\n", 
        "        ", 
        RowBox[{"\"\<MassSquared\>\"", " ", "->", " ", "m2Local"}], ",", "\n",
         "        ", 
        RowBox[{"\"\<Eigenvectors\>\"", " ", "->", " ", "uvecsLocal"}], ",", 
        "\n", "        ", 
        RowBox[{"\"\<Tinv\>\"", " ", "->", " ", "TinvLocal"}], ",", "\n", 
        "        ", 
        RowBox[{"\"\<BetaMatrix\>\"", " ", "->", " ", "betaLocal"}], ",", 
        "\n", "        ", 
        RowBox[{
        "\"\<MassContributions\>\"", " ", "->", " ", "contributionsLocal"}], 
        ",", "\n", "        ", 
        RowBox[{"\"\<DominantSector\>\"", " ", "->", " ", "dominantLocal"}], 
        ",", "\n", "        ", 
        RowBox[{"\"\<DecayConstants\>\"", " ", "->", " ", "fLocal"}], ",", 
        "\n", "        ", 
        RowBox[{"\"\<AlphaE8Plus\>\"", " ", "->", " ", "alphaPlusLocal"}], 
        ",", "\n", "        ", 
        RowBox[{"\"\<AlphaE8Minus\>\"", " ", "->", " ", "alphaMinusLocal"}], 
        ",", "\n", "        ", 
        RowBox[{"\"\<LambdaE8Plus\>\"", " ", "->", " ", "lambdaPlusLocal"}], 
        ",", "\n", "        ", 
        RowBox[{
        "\"\<LambdaE8Minus\>\"", " ", "->", " ", "lambdaMinusLocal"}]}], "\n",
        "    ", "|>"}]}]}], "\n", "]"}]}], ";"}]}], "Input",
 CellLabel->
  "In[6734]:=",ExpressionUUID->"05005a92-0e04-4385-935f-27a6db6cc2e4"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"chargeVectors", " ", "=", " ", 
    RowBox[{
     RowBox[{"{", "\n", "    ", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"qA", ",", " ", "q1", ",", " ", "q2", ",", " ", "q3"}], "}"}],
        ",", "\n", "    ", 
       RowBox[{"{", 
        RowBox[{"0", ",", " ", "p1", ",", " ", "0", ",", " ", "0"}], "}"}], 
       ",", "\n", "    ", 
       RowBox[{"{", 
        RowBox[{"0", ",", " ", "0", ",", " ", "p2", ",", " ", "0"}], "}"}], 
       ",", "\n", "    ", 
       RowBox[{"{", 
        RowBox[{"0", ",", " ", "0", ",", " ", "0", ",", " ", "p3"}], "}"}]}], 
      "\n", "}"}], " ", "/.", " ", "parsAll"}]}], ";"}], "\n"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"ampl", " ", "=", " ", 
    RowBox[{
     RowBox[{"{", "\n", "    ", 
      RowBox[{
      "LQCD4", ",", "\n", "    ", "LWS14", ",", "\n", "    ", "LWS24", ",", 
       "\n", "    ", "LWS34"}], "\n", "}"}], " ", "/.", " ", "parsAll"}]}], 
   ";"}], "\n"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"labs", " ", "=", " ", 
    RowBox[{"{", 
     RowBox[{
     "\"\<QCD\>\"", ",", " ", "\"\<WS1\>\"", ",", " ", "\"\<WS2\>\"", ",", 
      " ", "\"\<WS3\>\""}], "}"}]}], ";"}], "\n"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"chargeE8plus", " ", "=", " ", 
    RowBox[{
     RowBox[{"{", "\n", "    ", 
      RowBox[{"qA", ",", " ", "n1", ",", " ", "n2", ",", " ", "n3"}], "\n", 
      "}"}], " ", "/.", " ", "parsAll"}]}], ";"}], "\n"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"chargeE8minus", " ", "=", " ", 
    RowBox[{
     RowBox[{"{", "\n", "    ", 
      RowBox[{"qA", ",", " ", 
       RowBox[{"-", "n1"}], ",", " ", 
       RowBox[{"-", "n2"}], ",", " ", 
       RowBox[{"-", "n3"}]}], "\n", "}"}], " ", "/.", " ", "parsAll"}]}], 
   ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"resultOriginal", " ", "=", "\n", "    ", 
    RowBox[{"AnalyzeMetric", "[", "GaxionOriginal", "]"}]}], ";"}], 
  "\n"}], "\n", 
 RowBox[{
  RowBox[{"resultCorrectedplus", " ", "=", "\n", "    ", 
   RowBox[{"AnalyzeMetric", "[", "GaxionCorrectedplus", "]"}]}], 
  ";"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.993207954773156*^9, 3.993207955970014*^9}, {
  3.996728011284542*^9, 3.996728021818508*^9}, {3.9967281398624067`*^9, 
  3.996728144912045*^9}},
 CellLabel->
  "In[6736]:=",ExpressionUUID->"6234bb95-b454-4974-aa92-26e96ec7c7a5"],

Cell[BoxData[
 RowBox[{
  RowBox[{"resultCorrectedminus", " ", "=", "\n", "    ", 
   RowBox[{"AnalyzeMetric", "[", "GaxionCorrectedminus", "]"}]}], 
  ";"}]], "Input",
 CellLabel->
  "In[6743]:=",ExpressionUUID->"9f112b2f-e957-4e2d-8e35-a418d453538d"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"comparisonTableplus", " ", "=", " ", 
    RowBox[{"Table", "[", "\n", "    ", 
     RowBox[{
      RowBox[{"With", "[", "\n", "        ", 
       RowBox[{
        RowBox[{"{", "\n", "            ", 
         RowBox[{
          RowBox[{"m2Old", " ", "=", " ", 
           RowBox[{
            RowBox[{"resultOriginal", "[", "\"\<MassSquared\>\"", "]"}], "[", 
            
            RowBox[{"[", "A", "]"}], "]"}]}], ",", "\n", "            ", 
          RowBox[{"m2New", " ", "=", " ", 
           RowBox[{
            RowBox[{"resultCorrectedplus", "[", "\"\<MassSquared\>\"", "]"}], 
            "[", 
            RowBox[{"[", "A", "]"}], "]"}]}], ",", "\n", "\n", "            ", 
          RowBox[{"fOld", " ", "=", " ", 
           RowBox[{
            RowBox[{"resultOriginal", "[", "\"\<DecayConstants\>\"", "]"}], 
            "[", 
            RowBox[{"[", "A", "]"}], "]"}]}], ",", "\n", "            ", 
          RowBox[{"fNew", " ", "=", " ", 
           RowBox[{
            RowBox[{
            "resultCorrectedplus", "[", "\"\<DecayConstants\>\"", "]"}], "[", 
            
            RowBox[{"[", "A", "]"}], "]"}]}], ",", "\n", "\n", "            ", 
          RowBox[{"lpOld", " ", "=", " ", 
           RowBox[{
            RowBox[{
             RowBox[{"resultOriginal", "[", "\"\<LambdaE8Plus\>\"", "]"}], 
             "[", 
             RowBox[{"[", "A", "]"}], "]"}], "correctionPlus"}]}], ",", "\n", 
          "            ", 
          RowBox[{"lpNew", " ", "=", " ", 
           RowBox[{
            RowBox[{
             RowBox[{
             "resultCorrectedplus", "[", "\"\<LambdaE8Plus\>\"", "]"}], "[", 
             RowBox[{"[", "A", "]"}], "]"}], "correctionPlus"}]}], ",", "\n", 
          "\n", "            ", 
          RowBox[{"lmOld", " ", "=", " ", 
           RowBox[{
            RowBox[{
             RowBox[{"resultOriginal", "[", "\"\<LambdaE8Minus\>\"", "]"}], 
             "[", 
             RowBox[{"[", "A", "]"}], "]"}], "correctionMinus"}]}], ",", "\n",
           "            ", 
          RowBox[{"lmNew", " ", "=", " ", 
           RowBox[{
            RowBox[{
             RowBox[{
             "resultCorrectedplus", "[", "\"\<LambdaE8Minus\>\"", "]"}], "[", 
             
             RowBox[{"[", "A", "]"}], "]"}], "correctionMinus"}]}], ",", "\n",
           "\n", "            ", 
          RowBox[{"domOld", " ", "=", "\n", "                ", 
           RowBox[{
            RowBox[{"resultOriginal", "[", "\"\<DominantSector\>\"", "]"}], 
            "[", 
            RowBox[{"[", "A", "]"}], "]"}]}], ",", "\n", "\n", "            ", 
          RowBox[{"domNew", " ", "=", "\n", "                ", 
           RowBox[{
            RowBox[{
            "resultCorrectedplus", "[", "\"\<DominantSector\>\"", "]"}], "[", 
            
            RowBox[{"[", "A", "]"}], "]"}]}]}], "\n", "        ", "}"}], ",", 
        "\n", "\n", "        ", 
        RowBox[{"{", "\n", "            ", 
         RowBox[{"A", ",", "\n", "            ", 
          RowBox[{"labs", "[", 
           RowBox[{"[", "domOld", "]"}], "]"}], ",", "\n", "            ", 
          RowBox[{"labs", "[", 
           RowBox[{"[", "domNew", "]"}], "]"}], ",", "\n", "\n", 
          "            ", "m2Old", ",", "\n", "            ", "m2New", ",", 
          "\n", "            ", 
          RowBox[{"m2New", "/", "m2Old"}], ",", "\n", "\n", "            ", 
          "fOld", ",", "\n", "            ", "fNew", ",", "\n", 
          "            ", 
          RowBox[{"fNew", "/", "fOld"}], ",", "\n", "\n", "            ", 
          "lpOld", ",", "\n", "            ", "lpNew", ",", "\n", 
          "            ", 
          RowBox[{"lpNew", "/", "lpOld"}], ",", "\n", "\n", "            ", 
          "lmOld", ",", "\n", "            ", "lmNew", ",", "\n", 
          "            ", 
          RowBox[{"lmNew", "/", "lmOld"}]}], "\n", "        ", "}"}]}], "\n", 
       "    ", "]"}], ",", "\n", "    ", 
      RowBox[{"{", 
       RowBox[{"A", ",", " ", "1", ",", " ", "4"}], "}"}]}], "\n", "]"}]}], 
   ";"}], "\n"}], "\n", 
 RowBox[{"Grid", "[", "\n", "    ", 
  RowBox[{
   RowBox[{"Prepend", "[", "\n", "        ", 
    RowBox[{
     RowBox[{"N", "[", 
      RowBox[{"comparisonTableplus", ",", " ", "6"}], "]"}], ",", "\n", 
     "        ", 
     RowBox[{"{", "\n", "            ", 
      RowBox[{
      "\"\<A\>\"", ",", "\n", "            ", "\"\<dom. old\>\"", ",", "\n", 
       "            ", "\"\<dom. new\>\"", ",", "\n", "            ", 
       "\"\<m\.b2 old\>\"", ",", "\n", "            ", "\"\<m\.b2 new\>\"", 
       ",", "\n", "            ", "\"\<m\.b2 ratio\>\"", ",", "\n", 
       "            ", "\"\<f old\>\"", ",", "\n", "            ", 
       "\"\<f new\>\"", ",", "\n", "            ", "\"\<f ratio\>\"", ",", 
       "\n", "            ", "\"\<\[Lambda]+ old\>\"", ",", "\n", 
       "            ", "\"\<\[Lambda]+ new\>\"", ",", "\n", "            ", 
       "\"\<\[Lambda]+ ratio\>\"", ",", "\n", "            ", 
       "\"\<\[Lambda]- old\>\"", ",", "\n", "            ", 
       "\"\<\[Lambda]- new\>\"", ",", "\n", "            ", 
       "\"\<\[Lambda]- ratio\>\""}], "\n", "        ", "}"}]}], "\n", "    ", 
    "]"}], ",", "\n", "    ", 
   RowBox[{"Frame", " ", "->", " ", "All"}], ",", "\n", "    ", 
   RowBox[{"Alignment", " ", "->", " ", "Center"}]}], "\n", "]"}]}], "Input",
 CellChangeTimes->{{3.996728035399345*^9, 3.9967280531163797`*^9}},
 CellLabel->
  "In[6744]:=",ExpressionUUID->"a16f27a7-4439-46d5-b08c-d6f22ffaecaf"],

Cell[BoxData[
 TagBox[GridBox[{
    {"\<\"A\"\>", "\<\"dom. old\"\>", "\<\"dom. new\"\>", "\<\"m\.b2 \
old\"\>", "\<\"m\.b2 new\"\>", "\<\"m\.b2 ratio\"\>", "\<\"f old\"\>", "\<\"f \
new\"\>", "\<\"f ratio\"\>", "\<\"\[Lambda]+ old\"\>", "\<\"\[Lambda]+ \
new\"\>", "\<\"\[Lambda]+ ratio\"\>", "\<\"\[Lambda]- old\"\>", \
"\<\"\[Lambda]- new\"\>", "\<\"\[Lambda]- ratio\"\>"},
    {"1.`6.", "\<\"WS1\"\>", "\<\"WS1\"\>", "2.5359496580047155`6.*^-118", 
     "2.53404202377027443`6.*^-118", "0.9992477633661142932`6.", 
     "0.0540774580320206067`6.", "0.0540978090368186766`6.", 
     "1.0003763306475319099`6.", 
     RowBox[{"-", "1.33301990659837915216966820014`6.*^-48"}], 
     RowBox[{"-", "1.33201716019093694814135959153`6.*^-48"}], 
     "0.9992477633661142932`6.", 
     RowBox[{"-", "0.0221498864302984716`6."}], 
     RowBox[{"-", "0.0221498864302984716`6."}], "1.`6."},
    {"2.`6.", "\<\"QCD\"\>", "\<\"QCD\"\>", 
     "9.35083629623478276809188192`6.*^-70", 
     "6.94071190257391408764718546`6.*^-70", "0.7422557387052822415`6.", 
     "0.00020929302111827959947177109045150898`6.", 
     "0.00024292821833751533340886585854434543`6.", 
     "1.1607086420728150625`6.", "0.0008854100733469497`6.", 
     "0.0008854100733469497`6.", "1.`6.", 
     RowBox[{"-", "0.0009189219657790314`6."}], 
     RowBox[{"-", "0.0009175364708456368`6."}], "0.9984922605128717907`6."},
    {"3.`6.", "\<\"WS2\"\>", "\<\"WS2\"\>", "0.0013628160848170902`6.", 
     "0.0010107971287254995`6.", "0.7416973867469162312`6.", 
     "0.110315642655023381`6.", "0.1280925067872797643`6.", 
     "1.1611454523076822089`6.", "0.0036052096168205629`6.", 
     "0.0036052096168205629`6.", "1.`6.", 
     RowBox[{"-", "0.003757909563311839`6."}], 
     RowBox[{"-", "0.003757909563311839`6."}], "1.`6."},
    {"4.`6.", "\<\"WS3\"\>", "\<\"WS3\"\>", "0.0732265525343094244`6.", 
     "0.0543119426551830761`6.", "0.7416973867469162312`6.", 
     "0.0132490977533535601`6.", "0.0153841296034864158`6.", 
     "1.1611454523076822089`6.", 
     RowBox[{"-", "0.0076249725993435781`6."}], 
     RowBox[{"-", "0.0076249725993435781`6."}], "1.`6.", 
     "0.0079479310488286978`6.", "0.0079479310488286978`6.", "1.`6."}
   },
   AutoDelete->False,
   GridBoxAlignment->{"Columns" -> {{Center}}},
   GridBoxFrame->{"Columns" -> {{True}}, "Rows" -> {{True}}},
   GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
  "Grid"]], "Output",
 CellChangeTimes->{
  3.9932079650370827`*^9, {3.9932847114902267`*^9, 3.9932847248419743`*^9}, 
   3.9937253192005157`*^9, 3.993725715565262*^9, 3.9967270928306627`*^9, {
   3.996727666757852*^9, 3.9967277019299803`*^9}, 3.9967280546485643`*^9, 
   3.99672886505214*^9, 3.996729548079071*^9},
 CellLabel->
  "Out[6745]=",ExpressionUUID->"10ba863b-3dc1-4f55-b73d-1ac42eb8ceab"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"4", "/", "3"}]], "Input",
 CellChangeTimes->{{3.9967296523727407`*^9, 3.9967296618310623`*^9}},
 CellLabel->
  "In[6747]:=",ExpressionUUID->"ef4bcf32-cb39-4f51-83fa-5fed55077045"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  SuperscriptBox[
   RowBox[{"(", 
    FractionBox["4", "3"], ")"}], 
   RowBox[{"1", "/", "2"}]], "//", "N"}]], "Input",
 CellChangeTimes->{{3.9967296637181597`*^9, 3.99672966651723*^9}},
 CellLabel->
  "In[6749]:=",ExpressionUUID->"f1cf2cd7-9c61-4d4d-aff1-4e2a577590da"],

Cell[BoxData["1.1547005383792517`"], "Output",
 CellChangeTimes->{{3.996729664657445*^9, 3.996729667140622*^9}},
 CellLabel->
  "Out[6749]=",ExpressionUUID->"072bee55-7da2-4316-9767-b4ea81ad7ba8"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"comparisonTableminus", " ", "=", " ", 
    RowBox[{"Table", "[", "\n", "    ", 
     RowBox[{
      RowBox[{"With", "[", "\n", "        ", 
       RowBox[{
        RowBox[{"{", "\n", "            ", 
         RowBox[{
          RowBox[{"m2Old", " ", "=", " ", 
           RowBox[{
            RowBox[{"resultOriginal", "[", "\"\<MassSquared\>\"", "]"}], "[", 
            
            RowBox[{"[", "A", "]"}], "]"}]}], ",", "\n", "            ", 
          RowBox[{"m2New", " ", "=", " ", 
           RowBox[{
            RowBox[{"resultCorrectedminus", "[", "\"\<MassSquared\>\"", "]"}],
             "[", 
            RowBox[{"[", "A", "]"}], "]"}]}], ",", "\n", "\n", "            ", 
          RowBox[{"fOld", " ", "=", " ", 
           RowBox[{
            RowBox[{"resultOriginal", "[", "\"\<DecayConstants\>\"", "]"}], 
            "[", 
            RowBox[{"[", "A", "]"}], "]"}]}], ",", "\n", "            ", 
          RowBox[{"fNew", " ", "=", " ", 
           RowBox[{
            RowBox[{
            "resultCorrectedminus", "[", "\"\<DecayConstants\>\"", "]"}], "[", 
            RowBox[{"[", "A", "]"}], "]"}]}], ",", "\n", "\n", "            ", 
          RowBox[{"lpOld", " ", "=", " ", 
           RowBox[{
            RowBox[{
             RowBox[{"resultOriginal", "[", "\"\<LambdaE8Plus\>\"", "]"}], 
             "[", 
             RowBox[{"[", "A", "]"}], "]"}], "correctionPlus"}]}], ",", "\n", 
          "            ", 
          RowBox[{"lpNew", " ", "=", " ", 
           RowBox[{
            RowBox[{
             RowBox[{
             "resultCorrectedminus", "[", "\"\<LambdaE8Plus\>\"", "]"}], "[", 
             
             RowBox[{"[", "A", "]"}], "]"}], "correctionPlus"}]}], ",", "\n", 
          "\n", "            ", 
          RowBox[{"lmOld", " ", "=", " ", 
           RowBox[{
            RowBox[{
             RowBox[{"resultOriginal", "[", "\"\<LambdaE8Minus\>\"", "]"}], 
             "[", 
             RowBox[{"[", "A", "]"}], "]"}], "correctionMinus"}]}], ",", "\n",
           "            ", 
          RowBox[{"lmNew", " ", "=", " ", 
           RowBox[{
            RowBox[{
             RowBox[{
             "resultCorrectedminus", "[", "\"\<LambdaE8Minus\>\"", "]"}], "[", 
             RowBox[{"[", "A", "]"}], "]"}], "correctionMinus"}]}], ",", "\n",
           "\n", "            ", 
          RowBox[{"domOld", " ", "=", "\n", "                ", 
           RowBox[{
            RowBox[{"resultOriginal", "[", "\"\<DominantSector\>\"", "]"}], 
            "[", 
            RowBox[{"[", "A", "]"}], "]"}]}], ",", "\n", "\n", "            ", 
          RowBox[{"domNew", " ", "=", "\n", "                ", 
           RowBox[{
            RowBox[{
            "resultCorrectedminus", "[", "\"\<DominantSector\>\"", "]"}], "[", 
            RowBox[{"[", "A", "]"}], "]"}]}]}], "\n", "        ", "}"}], ",", 
        "\n", "\n", "        ", 
        RowBox[{"{", "\n", "            ", 
         RowBox[{"A", ",", "\n", "            ", 
          RowBox[{"labs", "[", 
           RowBox[{"[", "domOld", "]"}], "]"}], ",", "\n", "            ", 
          RowBox[{"labs", "[", 
           RowBox[{"[", "domNew", "]"}], "]"}], ",", "\n", "\n", 
          "            ", "m2Old", ",", "\n", "            ", "m2New", ",", 
          "\n", "            ", 
          RowBox[{"m2New", "/", "m2Old"}], ",", "\n", "\n", "            ", 
          "fOld", ",", "\n", "            ", "fNew", ",", "\n", 
          "            ", 
          RowBox[{"fNew", "/", "fOld"}], ",", "\n", "\n", "            ", 
          "lpOld", ",", "\n", "            ", "lpNew", ",", "\n", 
          "            ", 
          RowBox[{"lpNew", "/", "lpOld"}], ",", "\n", "\n", "            ", 
          "lmOld", ",", "\n", "            ", "lmNew", ",", "\n", 
          "            ", 
          RowBox[{"lmNew", "/", "lmOld"}]}], "\n", "        ", "}"}]}], "\n", 
       "    ", "]"}], ",", "\n", "    ", 
      RowBox[{"{", 
       RowBox[{"A", ",", " ", "1", ",", " ", "4"}], "}"}]}], "\n", "]"}]}], 
   ";"}], "\n"}], "\n", 
 RowBox[{"Grid", "[", "\n", "    ", 
  RowBox[{
   RowBox[{"Prepend", "[", "\n", "        ", 
    RowBox[{
     RowBox[{"N", "[", 
      RowBox[{"comparisonTableminus", ",", " ", "6"}], "]"}], ",", "\n", 
     "        ", 
     RowBox[{"{", "\n", "            ", 
      RowBox[{
      "\"\<A\>\"", ",", "\n", "            ", "\"\<dom. old\>\"", ",", "\n", 
       "            ", "\"\<dom. new\>\"", ",", "\n", "            ", 
       "\"\<m\.b2 old\>\"", ",", "\n", "            ", "\"\<m\.b2 new\>\"", 
       ",", "\n", "            ", "\"\<m\.b2 ratio\>\"", ",", "\n", 
       "            ", "\"\<f old\>\"", ",", "\n", "            ", 
       "\"\<f new\>\"", ",", "\n", "            ", "\"\<f ratio\>\"", ",", 
       "\n", "            ", "\"\<\[Lambda]+ old\>\"", ",", "\n", 
       "            ", "\"\<\[Lambda]+ new\>\"", ",", "\n", "            ", 
       "\"\<\[Lambda]+ ratio\>\"", ",", "\n", "            ", 
       "\"\<\[Lambda]- old\>\"", ",", "\n", "            ", 
       "\"\<\[Lambda]- new\>\"", ",", "\n", "            ", 
       "\"\<\[Lambda]- ratio\>\""}], "\n", "        ", "}"}]}], "\n", "    ", 
    "]"}], ",", "\n", "    ", 
   RowBox[{"Frame", " ", "->", " ", "All"}], ",", "\n", "    ", 
   RowBox[{"Alignment", " ", "->", " ", "Center"}]}], "\n", "]"}]}], "Input",
 CellChangeTimes->{{3.9967297882162237`*^9, 3.996729807042458*^9}},
 CellLabel->
  "In[6750]:=",ExpressionUUID->"06b6d149-684f-4201-bb78-6871f814306e"],

Cell[BoxData[
 TagBox[GridBox[{
    {"\<\"A\"\>", "\<\"dom. old\"\>", "\<\"dom. new\"\>", "\<\"m\.b2 \
old\"\>", "\<\"m\.b2 new\"\>", "\<\"m\.b2 ratio\"\>", "\<\"f old\"\>", "\<\"f \
new\"\>", "\<\"f ratio\"\>", "\<\"\[Lambda]+ old\"\>", "\<\"\[Lambda]+ \
new\"\>", "\<\"\[Lambda]+ ratio\"\>", "\<\"\[Lambda]- old\"\>", \
"\<\"\[Lambda]- new\"\>", "\<\"\[Lambda]- ratio\"\>"},
    {"1.`6.", "\<\"WS1\"\>", "\<\"WS1\"\>", "2.5359496580047155`6.*^-118", 
     "2.53786016654818808`6.*^-118", "1.000753370059000212`6.", 
     "0.0540774580320206067`6.", "0.054057099365631889`6.", 
     "0.9996235276743839768`6.", 
     RowBox[{"-", "1.33301990659837915216966820014`6.*^-48"}], 
     RowBox[{"-", "1.33402416388406163016572409202`6.*^-48"}], 
     "1.000753370059000212`6.", 
     RowBox[{"-", "0.0221498864302984716`6."}], 
     RowBox[{"-", "0.0221498864302984716`6."}], "1.`6."},
    {"2.`6.", "\<\"QCD\"\>", "\<\"QCD\"\>", 
     "9.35083629623478276809188192`6.*^-70", 
     "1.433666677230967350541310962`6.*^-69", "1.5331962102772016548`6.", 
     "0.00020929302111827959947177109045150898`6.", 
     "0.00016902692024119790956635808801399772`6.", 
     "0.8076089653542448728`6.", "0.0008854100733469497`6.", 
     "0.0008854100733469497`6.", "1.`6.", 
     RowBox[{"-", "0.0009189219657790314`6."}], 
     RowBox[{"-", "0.0009203095482932253`6."}], "1.0015100112587009587`6."},
    {"3.`6.", "\<\"WS2\"\>", "\<\"WS2\"\>", "0.0013628160848170902`6.", 
     "0.0020910385965072833`6.", "1.5343512743965970916`6.", 
     "0.110315642655023381`6.", "0.0890583613914623715`6.", 
     "0.80730492292886961`6.", "0.0036052096168205629`6.", 
     "0.0036052096168205629`6.", "1.`6.", 
     RowBox[{"-", "0.003757909563311839`6."}], 
     RowBox[{"-", "0.003757909563311839`6."}], "1.`6."},
    {"4.`6.", "\<\"WS3\"\>", "\<\"WS3\"\>", "0.0732265525343094244`6.", 
     "0.1123552542006870319`6.", "1.5343512743965970916`6.", 
     "0.0132490977533535601`6.", "0.0106960618406481554`6.", 
     "0.80730492292886961`6.", 
     RowBox[{"-", "0.0076249725993435781`6."}], 
     RowBox[{"-", "0.0076249725993435781`6."}], "1.`6.", 
     "0.0079479310488286978`6.", "0.0079479310488286978`6.", "1.`6."}
   },
   AutoDelete->False,
   GridBoxAlignment->{"Columns" -> {{Center}}},
   GridBoxFrame->{"Columns" -> {{True}}, "Rows" -> {{True}}},
   GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
  "Grid"]], "Output",
 CellChangeTimes->{3.996729807488449*^9},
 CellLabel->
  "Out[6751]=",ExpressionUUID->"a1413eb1-f315-4f9c-89e4-3c54dc33cfd9"]
}, Open  ]]
},
WindowSize->{1181, 816},
WindowMargins->{{102, Automatic}, {Automatic, 0}},
FrontEndVersion->"12.2 for Mac OS X x86 (64-bit) (December 12, 2020)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"e8dc7057-c128-4804-93b5-9eb6778d6a56"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 25177, 657, 3059, "Input",ExpressionUUID->"08006c91-369c-48a5-988d-5a50eff8a50d"],
Cell[CellGroupData[{
Cell[25782, 683, 2471, 35, 24, "Print",ExpressionUUID->"363cd3c4-7feb-4f98-8539-6411e2c30aab"],
Cell[28256, 720, 2962, 52, 74, "Print",ExpressionUUID->"ce4b6b27-fbf0-4db7-9b39-1bd2a83c17c7"],
Cell[31221, 774, 2488, 35, 44, "Print",ExpressionUUID->"764cff3d-f85a-4127-b46a-33566b4d372b"],
Cell[33712, 811, 3991, 84, 82, "Print",ExpressionUUID->"17b544f6-d5e4-450a-9efb-7f5ed950952d"],
Cell[37706, 897, 2482, 35, 44, "Print",ExpressionUUID->"e4f891d7-98fd-46fd-aa3d-6273a7688413"],
Cell[40191, 934, 3068, 52, 25, "Print",ExpressionUUID->"4c4bac3b-6303-4520-98ff-f73ca98e4720"],
Cell[43262, 988, 3070, 52, 25, "Print",ExpressionUUID->"0fcdc155-f0ed-44b9-99d1-de06381261aa"],
Cell[46335, 1042, 3070, 52, 25, "Print",ExpressionUUID->"5aeaee76-5407-4327-8d25-5686f177baf0"],
Cell[49408, 1096, 3068, 52, 25, "Print",ExpressionUUID->"4ae0458d-7784-44e1-a036-a3cfe19a25cc"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[52525, 1154, 6919, 173, 965, "Input",ExpressionUUID->"b3d5055e-81bd-4a73-866b-5135082bfbfb"],
Cell[CellGroupData[{
Cell[59469, 1331, 2506, 36, 44, "Print",ExpressionUUID->"64694854-2130-4bbc-8525-007df525947a"],
Cell[61978, 1369, 3107, 54, 25, "Print",ExpressionUUID->"e8301153-cebc-492c-b366-d5d9fb98cdce"],
Cell[65088, 1425, 2640, 41, 24, "Print",ExpressionUUID->"a0868707-6422-4ddc-986c-e72db249cfba"],
Cell[67731, 1468, 2951, 50, 25, "Print",ExpressionUUID->"85199eaa-fec6-4aa9-8b11-0b7ad92e9f7e"],
Cell[70685, 1520, 2947, 50, 25, "Print",ExpressionUUID->"61eab037-fde5-49b5-8a93-aa091e42cf37"],
Cell[73635, 1572, 2622, 40, 24, "Print",ExpressionUUID->"b96019c1-befb-4135-bb8c-02e16e60d770"],
Cell[76260, 1614, 3048, 53, 25, "Print",ExpressionUUID->"a9e8841b-e43e-4be4-8457-b340cf409ca9"],
Cell[79311, 1669, 3124, 54, 25, "Print",ExpressionUUID->"fe61fed3-b136-4e31-a8a8-66e912ce2a57"],
Cell[82438, 1725, 2640, 41, 24, "Print",ExpressionUUID->"ca23484a-5f60-45a7-bc21-aa64974cd806"],
Cell[85081, 1768, 2953, 50, 25, "Print",ExpressionUUID->"2c9019d3-f0ee-479f-9597-5d68e0bc22d8"],
Cell[88037, 1820, 2947, 50, 25, "Print",ExpressionUUID->"176365fd-7b44-44c6-9c9d-8169667dcbf8"],
Cell[90987, 1872, 2666, 41, 24, "Print",ExpressionUUID->"aea9df75-e808-4677-9700-663fb62f46d2"],
Cell[93656, 1915, 3017, 53, 25, "Print",ExpressionUUID->"56fb264a-c9ea-47ad-b19e-21ba961e9427"],
Cell[96676, 1970, 3099, 54, 25, "Print",ExpressionUUID->"6cac3482-763a-427f-b230-5e6d9a0966dd"],
Cell[99778, 2026, 2642, 41, 24, "Print",ExpressionUUID->"7b2a8380-242a-4b4c-a443-5cbcba74f607"],
Cell[102423, 2069, 2951, 50, 25, "Print",ExpressionUUID->"cb9ecdeb-76c1-4a90-9cf8-33f5d590eb75"],
Cell[105377, 2121, 2947, 50, 25, "Print",ExpressionUUID->"97773991-f39e-4d8a-9d67-72e7305d33cb"],
Cell[108327, 2173, 2664, 41, 24, "Print",ExpressionUUID->"9d945581-41e8-4f3f-8dfd-7888f110f78f"],
Cell[110994, 2216, 3042, 53, 25, "Print",ExpressionUUID->"db6c3ce6-d085-48d8-a9ea-85b0e6bd976c"],
Cell[114039, 2271, 3099, 54, 25, "Print",ExpressionUUID->"21209091-e41a-4a73-83ad-d095a3ffcb78"],
Cell[117141, 2327, 2640, 41, 24, "Print",ExpressionUUID->"a20d2cb6-963f-4e34-9be6-fad5b2cf48fb"],
Cell[119784, 2370, 2951, 50, 25, "Print",ExpressionUUID->"41ef2200-77bd-4006-aa17-7e05d2ae52e6"],
Cell[122738, 2422, 2947, 50, 25, "Print",ExpressionUUID->"919a933a-82e1-4ad9-bcf5-7fee216660e9"],
Cell[125688, 2474, 2664, 41, 24, "Print",ExpressionUUID->"81561f12-9e5f-4da4-acc8-0bb700ad4548"],
Cell[128355, 2517, 3046, 53, 25, "Print",ExpressionUUID->"85caa291-1471-4be2-b303-c9183bbe427f"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[131450, 2576, 14451, 393, 2887, "Input",ExpressionUUID->"04ac1ed2-5be4-4111-981c-90c18c5a89c5"],
Cell[CellGroupData[{
Cell[145926, 2973, 667, 12, 24, "Print",ExpressionUUID->"1f8d5e15-acae-435a-9d73-061046cbd9d1"],
Cell[146596, 2987, 791, 16, 24, "Print",ExpressionUUID->"83c5dcee-0403-423e-88e5-34a05cb1f354"],
Cell[147390, 3005, 1081, 25, 25, "Print",ExpressionUUID->"c412793f-555b-4649-b19f-767a1eb75c22"],
Cell[148474, 3032, 1077, 25, 25, "Print",ExpressionUUID->"4275f53c-7230-4e18-887b-8cecb78e3423"],
Cell[149554, 3059, 1093, 25, 25, "Print",ExpressionUUID->"47cd6c90-1098-4eda-a252-f1b60ed62af9"],
Cell[150650, 3086, 1119, 25, 25, "Print",ExpressionUUID->"bd5136e4-abe3-4f67-a7d2-d6823752cf97"],
Cell[151772, 3113, 1076, 25, 25, "Print",ExpressionUUID->"4a9f2b81-47a9-4172-91d5-79287e017c47"],
Cell[152851, 3140, 1002, 25, 25, "Print",ExpressionUUID->"29552b1f-95db-4740-bc88-5ec88269bb38"],
Cell[153856, 3167, 618, 11, 24, "Print",ExpressionUUID->"bd21ca72-dbeb-4ee1-a2cf-63d280934a70"],
Cell[154477, 3180, 639, 11, 24, "Print",ExpressionUUID->"b63f1ad2-f9ab-48d5-be13-6656f151ee3d"],
Cell[155119, 3193, 1088, 21, 24, "Print",ExpressionUUID->"98204d07-bfcb-4048-9478-df30fad9b2f1"]
}, Open  ]]
}, Open  ]],
Cell[156234, 3218, 152, 3, 30, "Input",ExpressionUUID->"c8af4f66-e8fd-4a14-b16c-7e613ca3b223"],
Cell[CellGroupData[{
Cell[156411, 3225, 3602, 93, 703, "Input",ExpressionUUID->"1e7b37fe-5ea6-4318-b91d-fada652aaf80"],
Cell[CellGroupData[{
Cell[160038, 3322, 851, 21, 25, "Print",ExpressionUUID->"da68e4ed-563c-4277-b1bd-34d77b74eb21"],
Cell[160892, 3345, 822, 21, 25, "Print",ExpressionUUID->"c49ac2c5-a2aa-43e0-9ed4-b8e7052d8672"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[161763, 3372, 1842, 47, 493, "Input",ExpressionUUID->"a513fb4c-048f-42f6-a178-1fb416e1342e"],
Cell[CellGroupData[{
Cell[163630, 3423, 431, 7, 44, "Print",ExpressionUUID->"4435f52f-789c-45ac-9dce-d7d193122b2c"],
Cell[164064, 3432, 866, 22, 25, "Print",ExpressionUUID->"810365e9-e42e-4a92-8b66-0bf0f8129423"],
Cell[164933, 3456, 844, 22, 25, "Print",ExpressionUUID->"931c19d3-1014-48cd-ba5f-733b23cfca7e"],
Cell[165780, 3480, 842, 22, 25, "Print",ExpressionUUID->"d096fbcb-fb43-4230-b796-73b7a21fb868"],
Cell[166625, 3504, 840, 22, 25, "Print",ExpressionUUID->"5aeea805-6125-4dc2-afb9-5abab5445991"],
Cell[167468, 3528, 851, 21, 25, "Print",ExpressionUUID->"39ae1104-d94f-4029-83a8-dc37bc262591"]
}, Open  ]]
}, Open  ]],
Cell[168346, 3553, 8725, 221, 2005, "Input",ExpressionUUID->"26a93453-1a09-4a0d-890b-962485e3bef0"],
Cell[CellGroupData[{
Cell[177096, 3778, 3266, 77, 976, "Input",ExpressionUUID->"9bd43ab8-8bc3-4867-9852-68da9a3c3c29"],
Cell[CellGroupData[{
Cell[180387, 3859, 405, 7, 44, "Print",ExpressionUUID->"1fae3fdc-620f-4a3e-b0f8-376eff2654d2"],
Cell[180795, 3868, 843, 21, 25, "Print",ExpressionUUID->"1cbbfda0-89cb-42bc-a679-8f2ee1a36d48"],
Cell[181641, 3891, 529, 11, 24, "Print",ExpressionUUID->"0a09d4f3-e342-4aff-8de6-e7cdeb71e442"],
Cell[182173, 3904, 813, 20, 25, "Print",ExpressionUUID->"de874561-79a9-401a-b506-1099852fa9da"],
Cell[182989, 3926, 806, 20, 25, "Print",ExpressionUUID->"b16deaf8-ef3a-4839-ab99-309aea5e4137"],
Cell[183798, 3948, 813, 20, 25, "Print",ExpressionUUID->"7c5269ec-ab3a-4440-b586-8b63f6b666b7"],
Cell[184614, 3970, 784, 20, 25, "Print",ExpressionUUID->"d45fcb3b-0378-4183-b390-2f2886008439"],
Cell[185401, 3992, 576, 14, 24, "Print",ExpressionUUID->"c21a8239-10ad-4446-a038-34f078e01f2f"],
Cell[185980, 4008, 349, 6, 24, "Print",ExpressionUUID->"eed505c0-62d3-4bc5-ab22-8d519bc50939"],
Cell[186332, 4016, 859, 21, 25, "Print",ExpressionUUID->"41af02b6-c40b-460a-acd3-a3df613560ba"],
Cell[187194, 4039, 529, 11, 24, "Print",ExpressionUUID->"75524ea7-0f9c-4a90-864b-d0b508296286"],
Cell[187726, 4052, 752, 20, 25, "Print",ExpressionUUID->"d179ef7b-8b4e-4459-8752-53565071d451"],
Cell[188481, 4074, 804, 20, 25, "Print",ExpressionUUID->"ffa00495-b842-4d87-8652-5cfab2061879"],
Cell[189288, 4096, 779, 20, 25, "Print",ExpressionUUID->"a8532796-a739-4441-a623-383b9b90d8b9"],
Cell[190070, 4118, 784, 20, 25, "Print",ExpressionUUID->"f10ac7ff-0185-45d3-9aa9-8b55b9551d3a"],
Cell[190857, 4140, 578, 14, 24, "Print",ExpressionUUID->"865384e6-62b0-4753-ac94-57ca5422518d"],
Cell[191438, 4156, 349, 6, 24, "Print",ExpressionUUID->"f06b3acb-0c18-4e67-a5c8-c758c3c5bc02"],
Cell[191790, 4164, 837, 21, 25, "Print",ExpressionUUID->"60155527-4d0f-4449-a6ec-222201699cac"],
Cell[192630, 4187, 528, 11, 24, "Print",ExpressionUUID->"e10a3226-d10d-413f-9a2a-060a13639d18"],
Cell[193161, 4200, 809, 20, 25, "Print",ExpressionUUID->"44c578fb-147b-4e63-bb53-a89429f5a334"],
Cell[193973, 4222, 802, 20, 25, "Print",ExpressionUUID->"409a4218-5421-48f5-b0f3-619b8cc3aa19"],
Cell[194778, 4244, 779, 20, 25, "Print",ExpressionUUID->"5f093edd-786b-41cc-baed-3c4a38d98799"],
Cell[195560, 4266, 782, 20, 25, "Print",ExpressionUUID->"ff365664-4352-4b3e-a95c-60d33fe4d428"],
Cell[196345, 4288, 786, 20, 25, "Print",ExpressionUUID->"e9176b9c-56c2-4d4d-9dcc-5472cc4743cb"],
Cell[197134, 4310, 349, 6, 24, "Print",ExpressionUUID->"e118ec00-42cd-4d27-97a1-c0ce4786ef39"],
Cell[197486, 4318, 835, 21, 25, "Print",ExpressionUUID->"602d3988-a911-4aec-9109-83451d0747d0"],
Cell[198324, 4341, 529, 11, 24, "Print",ExpressionUUID->"bffbb61c-ed6d-4c7c-b60c-162b102af3c4"],
Cell[198856, 4354, 807, 20, 25, "Print",ExpressionUUID->"48df001a-b868-4fa4-8e85-d1e3458366c4"],
Cell[199666, 4376, 806, 20, 25, "Print",ExpressionUUID->"49c7f400-c12b-4d60-8268-632f785f2fc0"],
Cell[200475, 4398, 782, 20, 25, "Print",ExpressionUUID->"e4c5022a-879c-4310-9e6c-1fda1d984801"],
Cell[201260, 4420, 779, 20, 25, "Print",ExpressionUUID->"f1974b21-8447-4129-bc76-eab54bdec5c3"],
Cell[202042, 4442, 786, 20, 25, "Print",ExpressionUUID->"b5110ba8-272f-4f26-880f-d53f5a7e5b2a"],
Cell[202831, 4464, 347, 6, 24, "Print",ExpressionUUID->"60d08380-69c1-4aa6-a27e-ba70a66a4a8d"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[203227, 4476, 335, 8, 30, "Input",ExpressionUUID->"e8ecc0f5-b0a3-4f4d-8c8e-7ea2c0178cc4"],
Cell[203565, 4486, 1010, 25, 86, "Output",ExpressionUUID->"734c96fa-0148-4b64-8b07-565316bfd809"]
}, Open  ]],
Cell[204590, 4514, 6372, 162, 1195, "Input",ExpressionUUID->"5456d12d-12fb-478b-8742-0a99063d0182"],
Cell[210965, 4678, 11162, 246, 2719, "Input",ExpressionUUID->"05005a92-0e04-4385-935f-27a6db6cc2e4"],
Cell[222130, 4926, 2404, 65, 640, "Input",ExpressionUUID->"6234bb95-b454-4974-aa92-26e96ec7c7a5"],
Cell[224537, 4993, 252, 6, 52, "Input",ExpressionUUID->"9f112b2f-e957-4e2d-8e35-a418d453538d"],
Cell[CellGroupData[{
Cell[224814, 5003, 5582, 120, 1501, "Input",ExpressionUUID->"a16f27a7-4439-46d5-b08c-d6f22ffaecaf"],
Cell[230399, 5125, 2813, 51, 327, "Output",ExpressionUUID->"10ba863b-3dc1-4f55-b73d-1ac42eb8ceab"]
}, Open  ]],
Cell[233227, 5179, 203, 4, 30, "Input",ExpressionUUID->"ef4bcf32-cb39-4f51-83fa-5fed55077045"],
Cell[CellGroupData[{
Cell[233455, 5187, 296, 8, 48, InheritFromParent,ExpressionUUID->"f1cf2cd7-9c61-4d4d-aff1-4e2a577590da"],
Cell[233754, 5197, 196, 3, 34, "Output",ExpressionUUID->"072bee55-7da2-4316-9767-b4ea81ad7ba8"]
}, Open  ]],
Cell[CellGroupData[{
Cell[233987, 5205, 5563, 118, 1501, "Input",ExpressionUUID->"06b6d149-684f-4201-bb78-6871f814306e"],
Cell[239553, 5325, 2555, 47, 327, "Output",ExpressionUUID->"a1413eb1-f315-4f9c-89e4-3c54dc33cfd9"]
}, Open  ]]
}
]
*)



==> anc/Scan_CYtools_large_v_small_V.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "id": "b0ae592e",
   "metadata": {},
   "source": [
    "# CYTools scan\n",
    "\n",
    "This notebook reproduces the geometric scan used in the paper. The scan itself is implemented in `cytools_reproducible_scan.py`; keeping it in a separate module makes it easier to test and avoids hiding a long block of code in the notebook.\n",
    "\n",
    "The calculation was run with Python 3.11.15, CYTools 1.4.8 and NumPy 2.4.3. See `README_scan.md` for setup instructions. The database query requires an internet connection.\n",
    "\n",
    "For every sampled Kähler-cone direction it applies:\n",
    "\n",
    "1. **Weak preselection:** $\\max_a \\operatorname{Vol}(C_a)\\ge 30$ and $\\mathcal V<25$.\n",
    "2. **Geometric control on the same direction:** $\\min_a \\operatorname{Vol}(C_a)\\ge1$ and $\\min_A \\operatorname{Vol}(D_A)\\ge1$.\n",
    "\n",
    "The radial interval is obtained analytically from homogeneity. Weak candidates are counted, while only fully controlled candidates are exported. Five fixed seeds vary both triangulation sampling and Kähler-cone directions. "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 1,
   "id": "accb384a",
   "metadata": {
    "execution": {
     "iopub.execute_input": "2026-10-19T13:26:15.234199Z",
     "iopub.status.busy": "2026-10-19T13:26:15.234011Z",
     "iopub.status.idle": "2026-10-19T13:26:17.113054Z",
     "shell.execute_reply": "2026-10-19T13:26:17.112617Z"
    }
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "{'curve_min': 1.0,\n",
      " 'directions_per_alpha': 200,\n",
      " 'dirichlet_alphas': (0.25, 1.0, 4.0),\n",
      " 'divisor_min': 1.0,\n",
      " 'h11_values': (2, 3, 4),\n",
      " 'large_curve_min': 30.0,\n",
      " 'max_polytopes_per_h11': 1000,\n",
      " 'max_triangulation_retries': 100,\n",
      " 'progress_every_polytopes': 50,\n",
      " 'radial_safety_fraction': 1e-06,\n",
      " 'triangulation_mode': 'fast',\n",
      " 'triangulations_per_polytope': 20,\n",
      " 'volume_max': 25.0}\n",
      "Seeds: (20260713, 20260714, 20260715, 20260716, 20260717)\n"
     ]
    }
   ],
   "source": [
    "from dataclasses import asdict\n",
    "from pathlib import Path\n",
    "from pprint import pprint\n",
    "\n",
    "from cytools_reproducible_scan import (\n",
    "    PRODUCTION_SEEDS,\n",
    "    ScanConfig,\n",
    "    run_all_seeds,\n",
    "    run_seed,\n",
    "    smoke_config,\n",
    ")\n",
    "\n",
    "CONFIG = ScanConfig(\n",
    "    h11_values=(2, 3, 4),\n",
    "    max_polytopes_per_h11=1000,\n",
    "    triangulation_mode=\"fast\",\n",
    "    triangulations_per_polytope=20,\n",
    "    directions_per_alpha=200,\n",
    "    dirichlet_alphas=(0.25, 1.0, 4.0),\n",
    "    volume_max=25.0,\n",
    "    large_curve_min=30.0,\n",
    "    curve_min=1.0,\n",
    "    divisor_min=1.0,\n",
    ")\n",
    "OUTPUT_ROOT = Path(\"cytools_scan_five_seeds\")\n",
    "\n",
    "pprint(asdict(CONFIG))\n",
    "print(\"Seeds:\", PRODUCTION_SEEDS)"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "308b3826",
   "metadata": {},
   "source": [
    "## Smoke test\n",
    "\n",
    "Run this first. It tests the full sequential logic on two $h^{1,1}=2$ polytopes and writes its output under `cytools_scan_smoke/`. It does not contribute to the paper totals."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "id": "9f253661",
   "metadata": {
    "execution": {
     "iopub.execute_input": "2026-10-19T13:26:17.114730Z",
     "iopub.status.busy": "2026-10-19T13:26:17.114528Z",
     "iopub.status.idle": "2026-10-19T13:26:17.503452Z",
     "shell.execute_reply": "2026-10-19T13:26:17.502741Z"
    }
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "seed 20260713: starting h11=2\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "seed 20260713: h11=2, polytopes=1, directions=15, weak=2, controlled=0\n",
      "seed 20260713: h11=2, polytopes=2, directions=30, weak=3, controlled=0\n",
      "seed 20260713: finished in 0.0 min; weak=3/30; controlled=0\n",
      "{'cy_constructed': 2,\n",
      " 'directions_attempted': 30,\n",
      " 'failed_geometric_control': 3,\n",
      " 'failed_weak_preselection': 27,\n",
      " 'inequivalent_phases': 2,\n",
      " 'kahler_cones_constructed': 2,\n",
      " 'polytopes_seen': 2,\n",
      " 'triangulations_generated': 2,\n",
      " 'weak_preselection_candidates': 3}\n",
      "{}\n"
     ]
    }
   ],
   "source": [
    "SMOKE_CONFIG = smoke_config(CONFIG)\n",
    "smoke_summary = run_seed(\n",
    "    PRODUCTION_SEEDS[0],\n",
    "    SMOKE_CONFIG,\n",
    "    output_root=Path(\"cytools_scan_smoke\"),\n",
    "    overwrite=True,\n",
    ")\n",
    "pprint(smoke_summary[\"cutflow\"])\n",
    "pprint(smoke_summary[\"failures\"])"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "915694bf",
   "metadata": {},
   "source": [
    "## Production scan\n",
    "\n",
    "This cell performs all five production runs and can take a substantial amount of time. Each completed seed writes `summary.json`; rerunning the cell resumes by loading completed summaries unless `overwrite=True` is selected explicitly."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "id": "c096a93e",
   "metadata": {
    "execution": {
     "iopub.execute_input": "2026-10-19T13:26:17.505613Z",
     "iopub.status.busy": "2026-10-19T13:26:17.505476Z",
     "iopub.status.idle": "2026-10-19T13:26:17.512706Z",
     "shell.execute_reply": "2026-10-19T13:26:17.511976Z"
    }
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "seed 20260713: loading existing cytools_scan_five_seeds/seed_20260713/summary.json\n",
      "seed 20260714: loading existing cytools_scan_five_seeds/seed_20260714/summary.json\n",
      "seed 20260715: loading existing cytools_scan_five_seeds/seed_20260715/summary.json\n",
      "seed 20260716: loading existing cytools_scan_five_seeds/seed_20260716/summary.json\n",
      "seed 20260717: loading existing cytools_scan_five_seeds/seed_20260717/summary.json\n",
      "{'best_weak_near_miss_per_seed': [{'control_margin': 0.8682640355145337,\n",
      "                                   'cy_volume': 24.999925000074988,\n",
      "                                   'direction': [0.9995191148112379,\n",
      "                                                 0.031008694376894817],\n",
      "                                   'dirichlet_alpha': 0.25,\n",
      "                                   'h11': 2,\n",
      "                                   'max_curve_volume': 30.03540757162134,\n",
      "                                   'max_divisor_volume': 162.71360977599656,\n",
      "                                   'min_curve_volume': 0.9318068659945223,\n",
      "                                   'min_divisor_volume': 0.8682640355145337,\n",
      "                                   'polytope_index_within_h11': 27,\n",
      "                                   'rho_at_volume_bound': 30.049858103307624,\n",
      "                                   'seed': 20260713,\n",
      "                                   'triangulation_index': 0},\n",
      "                                  {'control_margin': 0.8412662942918444,\n",
      "                                   'cy_volume': 24.999925000078292,\n",
      "                                   'direction': [0.7179891332441717,\n",
      "                                                 -0.6960543114896158],\n",
      "                                   'dirichlet_alpha': 1.0,\n",
      "                                   'h11': 2,\n",
      "                                   'max_curve_volume': 30.022752507677147,\n",
      "                                   'max_divisor_volume': 165.22223819960743,\n",
      "                                   'min_curve_volume': 0.9172056990075467,\n",
      "                                   'min_divisor_volume': 0.8412662942918444,\n",
      "                                   'polytope_index_within_h11': 28,\n",
      "                                   'rho_at_volume_bound': 41.815051395028696,\n",
      "                                   'seed': 20260714,\n",
      "                                   'triangulation_index': 0},\n",
      "                                  {'control_margin': 0.7905247585936012,\n",
      "                                   'cy_volume': 24.99992500004737,\n",
      "                                   'direction': [0.22782656226958065,\n",
      "                                                 -0.8670248902912979,\n",
      "                                                 -0.4431285334299605],\n",
      "                                   'dirichlet_alpha': 1.0,\n",
      "                                   'h11': 3,\n",
      "                                   'max_curve_volume': 30.397088182324726,\n",
      "                                   'max_divisor_volume': 92.94738805720782,\n",
      "                                   'min_curve_volume': 0.7905247585936012,\n",
      "                                   'min_divisor_volume': 1.584541755148888,\n",
      "                                   'polytope_index_within_h11': 115,\n",
      "                                   'rho_at_volume_bound': 63.11780973135862,\n",
      "                                   'seed': 20260715,\n",
      "                                   'triangulation_index': 0},\n",
      "                                  {'control_margin': 0.860948191111547,\n",
      "                                   'cy_volume': 24.99992500007498,\n",
      "                                   'direction': [0.9995306705489726,\n",
      "                                                 0.030633945745222227],\n",
      "                                   'dirichlet_alpha': 1.0,\n",
      "                                   'h11': 2,\n",
      "                                   'max_curve_volume': 30.274828737860357,\n",
      "                                   'max_divisor_volume': 163.3814767835693,\n",
      "                                   'min_curve_volume': 0.9278729390986392,\n",
      "                                   'min_divisor_volume': 0.860948191111547,\n",
      "                                   'polytope_index_within_h11': 27,\n",
      "                                   'rho_at_volume_bound': 30.289044278383674,\n",
      "                                   'seed': 20260716,\n",
      "                                   'triangulation_index': 0},\n",
      "                                  {'control_margin': 0.8645876936987676,\n",
      "                                   'cy_volume': 24.999925000074978,\n",
      "                                   'direction': [0.9995249439072674,\n",
      "                                                 0.03082022886310154],\n",
      "                                   'dirichlet_alpha': 0.25,\n",
      "                                   'h11': 2,\n",
      "                                   'max_curve_volume': 30.155206178402835,\n",
      "                                   'max_divisor_volume': 163.04814201906103,\n",
      "                                   'min_curve_volume': 0.9298320782263686,\n",
      "                                   'min_divisor_volume': 0.8645876936987676,\n",
      "                                   'polytope_index_within_h11': 27,\n",
      "                                   'rho_at_volume_bound': 30.169538401435368,\n",
      "                                   'seed': 20260717,\n",
      "                                   'triangulation_index': 0}],\n",
      " 'configuration': {'curve_min': 1.0,\n",
      "                   'directions_per_alpha': 200,\n",
      "                   'dirichlet_alphas': [0.25, 1.0, 4.0],\n",
      "                   'divisor_min': 1.0,\n",
      "                   'h11_values': [2, 3, 4],\n",
      "                   'large_curve_min': 30.0,\n",
      "                   'max_polytopes_per_h11': 1000,\n",
      "                   'max_triangulation_retries': 100,\n",
      "                   'progress_every_polytopes': 50,\n",
      "                   'radial_safety_fraction': 1e-06,\n",
      "                   'triangulation_mode': 'fast',\n",
      "                   'triangulations_per_polytope': 20,\n",
      "                   'volume_max': 25.0},\n",
      " 'overall_best_weak_near_miss': {'control_margin': 0.8682640355145337,\n",
      "                                 'cy_volume': 24.999925000074988,\n",
      "                                 'direction': [0.9995191148112379,\n",
      "                                               0.031008694376894817],\n",
      "                                 'dirichlet_alpha': 0.25,\n",
      "                                 'h11': 2,\n",
      "                                 'max_curve_volume': 30.03540757162134,\n",
      "                                 'max_divisor_volume': 162.71360977599656,\n",
      "                                 'min_curve_volume': 0.9318068659945223,\n",
      "                                 'min_divisor_volume': 0.8682640355145337,\n",
      "                                 'polytope_index_within_h11': 27,\n",
      "                                 'rho_at_volume_bound': 30.049858103307624,\n",
      "                                 'seed': 20260713,\n",
      "                                 'triangulation_index': 0},\n",
      " 'per_seed': [{'controlled_candidates': 0,\n",
      "               'directions': 861000,\n",
      "               'discarded_direction_evaluations': 2,\n",
      "               'elapsed_seconds': 923.7616770267487,\n",
      "               'inequivalent_phases': 1435,\n",
      "               'polytopes': 1279,\n",
      "               'seed': 20260713,\n",
      "               'triangulations': 1925,\n",
      "               'weak_candidates': 9159,\n",
      "               'weak_fraction': 0.010637630662020905},\n",
      "              {'controlled_candidates': 0,\n",
      "               'directions': 861000,\n",
      "               'discarded_direction_evaluations': 1,\n",
      "               'elapsed_seconds': 921.8103771209717,\n",
      "               'inequivalent_phases': 1435,\n",
      "               'polytopes': 1279,\n",
      "               'seed': 20260714,\n",
      "               'triangulations': 1923,\n",
      "               'weak_candidates': 8922,\n",
      "               'weak_fraction': 0.010362369337979094},\n",
      "              {'controlled_candidates': 0,\n",
      "               'directions': 861000,\n",
      "               'discarded_direction_evaluations': 0,\n",
      "               'elapsed_seconds': 919.3876688480377,\n",
      "               'inequivalent_phases': 1435,\n",
      "               'polytopes': 1279,\n",
      "               'seed': 20260715,\n",
      "               'triangulations': 1931,\n",
      "               'weak_candidates': 8940,\n",
      "               'weak_fraction': 0.010383275261324041},\n",
      "              {'controlled_candidates': 0,\n",
      "               'directions': 861000,\n",
      "               'discarded_direction_evaluations': 0,\n",
      "               'elapsed_seconds': 924.7253749370575,\n",
      "               'inequivalent_phases': 1435,\n",
      "               'polytopes': 1279,\n",
      "               'seed': 20260716,\n",
      "               'triangulations': 1939,\n",
      "               'weak_candidates': 9103,\n",
      "               'weak_fraction': 0.010572590011614402},\n",
      "              {'controlled_candidates': 0,\n",
      "               'directions': 861000,\n",
      "               'discarded_direction_evaluations': 2,\n",
      "               'elapsed_seconds': 923.0728461742401,\n",
      "               'inequivalent_phases': 1435,\n",
      "               'polytopes': 1279,\n",
      "               'seed': 20260717,\n",
      "               'triangulations': 1925,\n",
      "               'weak_candidates': 9230,\n",
      "               'weak_fraction': 0.010720092915214866}],\n",
      " 'ranges': {'weak_candidates': [8922, 9230],\n",
      "            'weak_fraction': [0.010362369337979094, 0.010720092915214866]},\n",
      " 'seeds': [20260713, 20260714, 20260715, 20260716, 20260717],\n",
      " 'totals': {'controlled_candidates': 0,\n",
      "            'directions': 4305000,\n",
      "            'discarded_direction_evaluations': 5,\n",
      "            'weak_candidates': 45354}}\n"
     ]
    }
   ],
   "source": [
    "aggregate = run_all_seeds(\n",
    "    config=CONFIG,\n",
    "    seeds=PRODUCTION_SEEDS,\n",
    "    output_root=OUTPUT_ROOT,\n",
    "    overwrite=False,\n",
    ")\n",
    "pprint(aggregate)"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "1cb3fc52",
   "metadata": {},
   "source": [
    "## Compact results\n",
    "\n",
    "Run this after all five seed summaries exist. It prints the short table and a ready-to-adapt paragraph. The raw logs are not needed in the manuscript; `aggregate_summary.json` and `per_seed_summary.csv` contain the auditable results."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "id": "71ef981d",
   "metadata": {
    "execution": {
     "iopub.execute_input": "2026-10-19T13:26:17.514517Z",
     "iopub.status.busy": "2026-10-19T13:26:17.514389Z",
     "iopub.status.idle": "2026-10-19T13:26:17.518438Z",
     "shell.execute_reply": "2026-10-19T13:26:17.517899Z"
    }
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "seed | phases | directions | discarded | weak candidates | weak fraction | controlled\n",
      "--- | --- | --- | --- | --- | --- | ---\n",
      "20260713 | 1,435 | 861,000 | 2 | 9,159 | 1.064% | 0\n",
      "20260714 | 1,435 | 861,000 | 1 | 8,922 | 1.036% | 0\n",
      "20260715 | 1,435 | 861,000 | 0 | 8,940 | 1.038% | 0\n",
      "20260716 | 1,435 | 861,000 | 0 | 9,103 | 1.057% | 0\n",
      "20260717 | 1,435 | 861,000 | 2 | 9,230 | 1.072% | 0\n",
      "\n",
      "Across the five seeds, 4,305,000 directions were sampled. 5 numerical direction evaluations were discarded. The weak-preselection count ranged from 8,922 to 9,230 per seed (1.036--1.072 percent), while 0 directions passed the full geometric-control cuts.\n"
     ]
    }
   ],
   "source": [
    "rows = aggregate[\"per_seed\"]\n",
    "header = (\n",
    "    \"seed\", \"phases\", \"directions\", \"discarded\", \"weak candidates\", \"weak fraction\", \"controlled\"\n",
    ")\n",
    "print(\" | \".join(header))\n",
    "print(\" | \".join(\"---\" for _ in header))\n",
    "for row in rows:\n",
    "    print(\" | \".join([\n",
    "        str(row[\"seed\"]),\n",
    "        f'{row[\"inequivalent_phases\"]:,}',\n",
    "        f'{row[\"directions\"]:,}',\n",
    "        f'{row[\"discarded_direction_evaluations\"]:,}',\n",
    "        f'{row[\"weak_candidates\"]:,}',\n",
    "        f'{100 * row[\"weak_fraction\"]:.3f}%',\n",
    "        f'{row[\"controlled_candidates\"]:,}',\n",
    "    ]))\n",
    "\n",
    "lo_n, hi_n = aggregate[\"ranges\"][\"weak_candidates\"]\n",
    "lo_p, hi_p = aggregate[\"ranges\"][\"weak_fraction\"]\n",
    "totals = aggregate[\"totals\"]\n",
    "print()\n",
    "print(\n",
    "    \"Across the five seeds, \"\n",
    "    f'{totals[\"directions\"]:,} directions were sampled. '\n",
    "    f'{totals[\"discarded_direction_evaluations\"]:,} numerical direction evaluations were discarded. '\n",
    "    f'The weak-preselection count ranged from {lo_n:,} to {hi_n:,} per seed '\n",
    "    f'({100*lo_p:.3f}--{100*hi_p:.3f} percent), while '\n",
    "    f'{totals[\"controlled_candidates\"]:,} directions passed the full geometric-control cuts.'\n",
    ")\n"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "79f8cc91",
   "metadata": {},
   "source": [
    "## Best controlled near-miss\n",
    "\n",
    "For each seed the scan also records the weakly selected direction that comes closest to satisfying both control bounds at the largest radius allowed by $\\mathcal V<25$. This makes any “closest candidate” statement auditable."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "id": "309a5368",
   "metadata": {
    "execution": {
     "iopub.execute_input": "2026-10-19T13:26:17.520334Z",
     "iopub.status.busy": "2026-10-19T13:26:17.520168Z",
     "iopub.status.idle": "2026-10-19T13:26:17.523690Z",
     "shell.execute_reply": "2026-10-19T13:26:17.522800Z"
    }
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "{'control_margin': 0.8682640355145337,\n",
      " 'cy_volume': 24.999925000074988,\n",
      " 'direction': [0.9995191148112379, 0.031008694376894817],\n",
      " 'dirichlet_alpha': 0.25,\n",
      " 'h11': 2,\n",
      " 'max_curve_volume': 30.03540757162134,\n",
      " 'max_divisor_volume': 162.71360977599656,\n",
      " 'min_curve_volume': 0.9318068659945223,\n",
      " 'min_divisor_volume': 0.8682640355145337,\n",
      " 'polytope_index_within_h11': 27,\n",
      " 'rho_at_volume_bound': 30.049858103307624,\n",
      " 'seed': 20260713,\n",
      " 'triangulation_index': 0}\n"
     ]
    }
   ],
   "source": [
    "pprint(aggregate[\"overall_best_weak_near_miss\"])"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python (cytools)",
   "language": "python",
   "name": "cytools"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.11.15"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}


==> anc/alignment_search_20261021/data/ks_h2.txt <==
<head><title>SEARCH RESULTS</title></head>
<body><pre><b>Search command:</b>
class.x -di x -He EH:2MVNFL5100

<b>Result:</b>
4 6  M:7 6 N:34 9 H:29,2 [54]
    1    0    0    0    1   -2
    0    1    0   -1    1   -1
    0    0    1   -1    2   -2
    0    0    0    0    3   -3
4 5  M:7 5 N:49 5 H:38,2 [72]
    1    0    0    1   -4
    0    1    0    2   -5
    0    0    1    1   -2
    0    0    0    3   -3
4 5  M:7 5 N:89 5 H:74,2 [144]
    1    0    0    0   -4
    0    1    0    0   -3
    0    0    1    0   -2
    0    0    0    1   -2
4 6  M:7 6 N:89 6 H:74,2 [144]
    1    0    0    0   -1   -2
    0    1    0    0   -2   -1
    0    0    1    0   -1   -1
    0    0    0    1   -1   -1
4 6  M:7 6 N:100 9 H:83,2 [162]
    1    0    0    0    0   -1
    0    1    0   -1    0    0
    0    0    1   -1    0    0
    0    0    0    0    1   -1
4 6  M:7 6 N:102 8 H:84,2 [164]
    1    0    0    0   -1   -1
    0    1    0    0   -1    1
    0    0    1    0   -1    0
    0    0    0    1   -1    0
4 5  M:7 5 N:105 5 H:86,2 [168]
    1    0    0    0   -2
    0    1    0    0   -2
    0    0    1    0   -2
    0    0    0    1   -1
4 6  M:7 6 N:105 6 H:86,2 [168]
    1    0    0    0   -1   -1
    0    1    0    0   -1   -1
    0    0    1    0    0   -1
    0    0    0    1   -1    0
4 6  M:7 6 N:105 8 H:86,2 [168]
    1   -1    0    0    0    0
    0    0    1    0    0   -1
    0    0    0    1    0   -1
    0    0    0    0    1   -1
4 6  M:7 6 N:105 9 H:86,2 [168]
    1    0   -1    0    0    1
    0    1   -1    0    0    0
    0    0    0    1    0   -1
    0    0    0    0    1   -1
4 6  M:7 6 N:105 9 H:86,2 [168]
    1    0   -1    0    0    1
    0    1   -1    0    0    1
    0    0    0    1    0   -1
    0    0    0    0    1   -1
4 6  M:7 6 N:106 9 H:86,2 [168]
    1    0    0   -1    0   -1
    0    1    0   -1    0    1
    0    0    1   -1    0    0
    0    0    0    0    1   -1
4 6  M:7 6 N:105 8 H:86,2 [168]
    1    0    0   -1    0    1
    0    1    0   -1    0    0
    0    0    1   -1    0    0
    0    0    0    0    1   -1
4 6  M:7 6 N:109 9 H:86,2 [168]
    1    0    0   -1    0   -1
    0    1    0   -1    0    2
    0    0    1   -1    0    0
    0    0    0    0    1   -1
4 6  M:7 6 N:106 8 H:86,2 [168]
    1   -1    0    0    0    1
    0    0    1    0    0   -2
    0    0    0    1    0   -1
    0    0    0    0    1   -1
4 6  M:7 6 N:111 8 H:90,2 [176]
    1   -1    0    0    0    1
    0    0    1    0    0   -1
    0    0    0    1    0   -1
    0    0    0    0    1   -1
4 6  M:7 6 N:115 7 H:92,2 [180]
    1    0   -1    0    0   -1
    0    1   -1    0    0    1
    0    0    0    1    0   -1
    0    0    0    0    1   -1
4 6  M:7 6 N:120 9 H:95,2 [186]
    1    0   -1    0    0    2
    0    1   -1    0    0    0
    0    0    0    1    0   -1
    0    0    0    0    1   -1
4 6  M:7 6 N:129 8 H:102,2 [200]
    1   -1    0    0    0    2
    0    0    1    0    0   -1
    0    0    0    1    0   -1
    0    0    0    0    1   -1
4 5  M:9 5 N:109 5 H:106,2 [208]
    1    0    0    1   -5
    0    1    0    0   -1
    0    0    1    0   -1
    0    0    0    2   -2
4 6  M:8 6 N:130 8 H:106,2 [208]
    1    0   -1    0    0   -3
    0    1    1    0    0   -2
    0    0    0    1    0   -1
    0    0    0    0    1   -1
4 6  M:7 6 N:136 8 H:106,2 [208]
    1   -1    0    0    0    3
    0    0    1    0    0   -2
    0    0    0    1    0   -1
    0    0    0    0    1   -1
4 6  M:8 6 N:155 7 H:116,2 [228]
    1    0   -2    0    0   -3
    0    1   -1    0    0    1
    0    0    0    1    0   -2
    0    0    0    0    1   -1
4 6  M:8 6 N:160 7 H:120,2 [236]
    1    0    0    0   -4   -1
    0    1    0    0   -1   -1
    0    0    1    0   -1    1
    0    0    0    1   -1    0
4 5  M:9 5 N:141 5 H:122,2 [240]
    1    0    0    0   -7
    0    1    0    0   -2
    0    0    1    0   -2
    0    0    0    1   -2
4 6  M:8 6 N:156 8 H:122,2 [240]
    1    0    0    0   -3   -1
    0    1    0    0   -1    1
    0    0    1    0   -1    0
    0    0    0    1   -1    0
4 6  M:7 6 N:159 8 H:122,2 [240]
    1   -1    0    0    0    3
    0    0    1    0    0   -1
    0    0    0    1    0   -1
    0    0    0    0    1   -1
4 5  M:8 5 N:171 5 H:128,2 [252]
    1    0    0    0   -6
    0    1    0    0   -2
    0    0    1    0   -2
    0    0    0    1   -1
4 6  M:8 6 N:171 6 H:128,2 [252]
    1    0    0    0   -3   -3
    0    1    0    0   -1   -1
    0    0    1    0   -1    0
    0    0    0    1    0   -1
4 6  M:8 6 N:171 7 H:128,2 [252]
    1    0   -2    0    0   -3
    0    1   -1    0    0    0
    0    0    0    1    0   -1
    0    0    0    0    1   -1
4 6  M:8 6 N:172 7 H:128,2 [252]
    1    0    0   -3    0   -2
    0    1    0   -1    0   -1
    0    0    1   -1    0    1
    0    0    0    0    1   -1
4 6  M:8 6 N:171 7 H:128,2 [252]
    1    0    0   -3    0   -1
    0    1    0   -1    0    1
    0    0    1   -1    0    0
    0    0    0    0    1   -1
4 6  M:8 6 N:177 7 H:132,2 [260]
    1    0   -2    0    0   -2
    0    1   -1    0    0    1
    0    0    0    1    0   -1
    0    0    0    0    1   -1
4 6  M:8 6 N:179 7 H:132,2 [260]
    1    0   -2    0    0   -1
    0    1   -1    0    0    3
    0    0    0    1    0   -2
    0    0    0    0    1   -1
4 6  M:8 6 N:195 7 H:144,2 [284]
    1    0   -2    0    0   -1
    0    1   -1    0    0    2
    0    0    0    1    0   -1
    0    0    0    0    1   -1
4 5  M:10 5 N:376 5 H:272,2 [540]
    1    0    0    0   -9
    0    1    0    0   -6
    0    0    1    0   -1
    0    0    0    1   -1
#NF: 36
  done (0s)
</pre></body>


==> anc/alignment_search_20261021/data/ks_h3.txt <==
<head><title>SEARCH RESULTS</title></head>
<body><pre><b>Search command:</b>
class.x -di x -He EH:3MVNFL5100

<b>Result:</b>
4 5  M:9 5 N:53 5 H:43,3 [80]
    1    0    0    1   -5
    0    1    1    0   -2
    0    0    2    1   -3
    0    0    0    2   -2
4 5  M:8 5 N:48 5 H:45,3 [84]
    1    0    0    0   -2
    0    1    0    0   -1
    0    0    1    1   -2
    0    0    0    3   -3
4 6  M:8 6 N:48 6 H:45,3 [84]
    1    0    0   -2    0    1
    0    1    0    2    0   -3
    0    0    1    1    0   -2
    0    0    0    0    1   -1
4 7  M:8 7 N:64 13 H:51,3 [96]
    1   -1    0    0   -2    0    2
    0    0    1    0   -1    0   -1
    0    0    0    1   -1    0    0
    0    0    0    0    0    1   -1
4 6  M:8 6 N:66 9 H:57,3 [108]
    1    0    0    0   -1   -2
    0    1    0    0    1   -2
    0    0    1    0   -1   -1
    0    0    0    1    0   -2
4 6  M:8 6 N:65 7 H:57,3 [108]
    1    0    0   -2    0    1
    0    1    0    0    0   -2
    0    0    1   -1    0   -1
    0    0    0    0    1   -1
4 7  M:8 7 N:66 11 H:57,3 [108]
    1    0    0    0   -1    0   -1
    0    1    0    0    0   -1   -1
    0    0    1    0   -1   -1    1
    0    0    0    1   -1   -1    0
4 7  M:8 7 N:69 12 H:57,3 [108]
    1    0    0    0    0   -1   -1
    0    1    0   -1    0    0   -1
    0    0    1   -1    0   -1    0
    0    0    0    0    1   -1    2
4 6  M:8 6 N:66 9 H:59,3 [112]
    1    0   -2    0    0    2
    0    1   -1    0    0    0
    0    0    0    1    0   -1
    0    0    0    0    1   -1
4 6  M:9 6 N:77 7 H:59,3 [112]
    1    0    0   -2    1   -5
    0    1    0    0    1   -3
    0    0    1   -1    1   -1
    0    0    0    0    2   -2
4 7  M:9 7 N:77 9 H:59,3 [112]
    1    0    0   -2   -2    1   -3
    0    1    0    0   -1    1   -1
    0    0    1   -1    0    1   -1
    0    0    0    0    0    2   -2
4 5  M:8 5 N:70 5 H:63,3 [120]
    1    0    0    0   -2
    0    1    0    0   -1
    0    0    1    1   -2
    0    0    0    2   -2
4 6  M:8 6 N:74 7 H:63,3 [120]
    1    0    0    0   -1   -2
    0    1    0    0    1   -2
    0    0    1    0   -1   -1
    0    0    0    1   -1    0
4 6  M:8 6 N:70 6 H:63,3 [120]
    1    0    0   -1    0    0
    0    1    0    1    0   -2
    0    0    1    1    0   -2
    0    0    0    0    1   -1
4 6  M:8 6 N:78 7 H:63,3 [120]
    1    0   -1    0    0   -2
    0    1   -1    0    0    2
    0    0    0    1    0   -3
    0    0    0    0    1   -2
4 7  M:8 7 N:74 7 H:63,3 [120]
    1    0    0   -1    0    0   -1
    0    1    0    0   -1    0   -1
    0    0    1   -1   -1    0    1
    0    0    0    0    0    1   -1
4 7  M:8 7 N:76 13 H:63,3 [120]
    1   -1    0    0   -1    0    2
    0    0    1    0   -1    0   -1
    0    0    0    1   -1    0    0
    0    0    0    0    0    1   -1
4 6  M:8 6 N:75 9 H:65,3 [124]
    1    0    0    1    0   -2
    0    1    0   -1    0    0
    0    0    1   -1    0    0
    0    0    0    0    1   -1
4 7  M:8 7 N:79 11 H:66,3 [126]
    1    0    0    0   -1    0   -1
    0    1    0   -1    0    0   -2
    0    0    1   -1    1    0   -2
    0    0    0    0    0    1   -1
4 7  M:8 7 N:84 10 H:66,3 [126]
    1    0   -1    0    0   -2   -1
    0    1   -1    0    0   -2    0
    0    0    0    1    0   -1   -1
    0    0    0    0    1   -1    2
4 6  M:8 6 N:82 9 H:67,3 [128]
    1    0    0    0   -1   -2
    0    1    0    0   -1   -1
    0    0    1    0   -1    2
    0    0    0    1   -1    0
4 7  M:8 7 N:82 12 H:67,3 [128]
    1    0    0    0   -1    0   -1
    0    1    0    0   -1   -1    0
    0    0    1    0   -1    1    1
    0    0    0    1   -1    0    0
4 7  M:8 7 N:78 11 H:67,3 [128]
    1   -1    0   -1    0    0    1
    0    0    1    1    0    0   -2
    0    0    0    0    1    0   -1
    0    0    0    0    0    1   -1
4 5  M:8 5 N:81 5 H:69,3 [132]
    1    0    0    0   -3
    0    1    0    0   -3
    0    0    1    0   -3
    0    0    0    1   -2
4 6  M:8 6 N:81 6 H:69,3 [132]
    1    0    0    0   -1   -2
    0    1    0    0   -1   -2
    0    0    1    0    0   -2
    0    0    0    1   -1   -1
4 6  M:8 6 N:81 7 H:69,3 [132]
    1    0    0    0    0   -2
    0    1    0    0   -1   -1
    0    0    1    0   -1    0
    0    0    0    1   -1    0
4 6  M:8 6 N:81 9 H:69,3 [132]
    1    0    0    0    0   -2
    0    1    0    0   -1   -1
    0    0    1    0   -1    1
    0    0    0    1   -1    1
4 6  M:8 6 N:81 8 H:69,3 [132]
    1    0    0    0    0   -2
    0    1    0    0   -1    1
    0    0    1    0   -1    0
    0    0    0    1   -1    0
4 6  M:8 6 N:83 9 H:69,3 [132]
    1    0    0   -2    0   -1
    0    1    0    0    0   -2
    0    0    1   -1    0   -1
    0    0    0    0    1   -1
4 6  M:8 6 N:80 8 H:69,3 [132]
    1    0    0    1    0   -2
    0    1    0    0    0   -2
    0    0    1   -1    0    0
    0    0    0    0    1   -1
4 6  M:8 6 N:83 7 H:69,3 [132]
    1    0    0   -1    0   -2
    0    1    0   -1    0   -1
    0    0    1   -1    0    2
    0    0    0    0    1   -2
4 7  M:8 7 N:81 6 H:69,3 [132]
   1   0   0   0  -1  -1  -1
   0   1   0   0  -1  -1   0
   0   0   1   0  -1   0  -1
   0   0   0   1   0  -1  -1
4 7  M:8 7 N:81 9 H:69,3 [132]
    1    0    0    0    0   -1   -1
    0    1    0    0   -1   -1    0
    0    0    1    0   -1   -1    0
    0    0    0    1   -1   -1    1
4 7  M:8 7 N:82 13 H:69,3 [132]
    1   -1    0    0   -1    0    1
    0    0    1    0   -1    0   -1
    0    0    0    1   -1    0    0
    0    0    0    0    0    1   -1
4 7  M:8 7 N:81 11 H:69,3 [132]
    1    0    0   -1   -1    0    0
    0    1    0    0   -1    0   -1
    0    0    1   -1    0    0   -1
    0    0    0    0    0    1   -1
4 7  M:8 7 N:80 10 H:69,3 [132]
    1    0    0   -1   -1    0    1
    0    1    0    0   -1    0    0
    0    0    1   -1    0    0    0
    0    0    0    0    0    1   -1
4 7  M:8 7 N:83 9 H:69,3 [132]
    1    0    0   -1    0   -1    0
    0    1    0   -1    0    0   -1
    0    0    1   -1    0    1    1
    0    0    0    0    1   -1   -1
4 7  M:8 7 N:81 13 H:69,3 [132]
    1    0    0    0   -1    0   -1
    0    1    0   -1    1    0    0
    0    0    1   -1    0    0    1
    0    0    0    0    0    1   -1
4 7  M:8 7 N:85 10 H:69,3 [132]
    1    0    0   -1    0    0   -1
    0    1    0   -1    0    1    2
    0    0    1   -1    0    0    0
    0    0    0    0    1   -1   -1
4 7  M:8 7 N:82 10 H:69,3 [132]
    1   -1    0    0    0    0   -1
    0    0    1    0    0   -1   -2
    0    0    0    1    0   -1   -1
    0    0    0    0    1   -1   -1
4 7  M:8 7 N:83 12 H:69,3 [132]
    1    0    0   -1    0    0    1
    0    1   -1    0    0    0    1
    0    0    0    0    1    0   -2
    0    0    0    0    0    1   -1
4 7  M:8 7 N:84 12 H:71,3 [136]
    1   -1    0   -1    0    0    1
    0    0    1   -1    0    0    0
    0    0    0    0    1    0   -1
    0    0    0    0    0    1   -1
4 7  M:8 7 N:84 13 H:71,3 [136]
    1    0    0    0    0   -1    1
    0    1    0   -1    0    0    1
    0    0    1   -1    0    0    0
    0    0    0    0    1   -1    0
4 7  M:8 7 N:84 12 H:71,3 [136]
    1   -1    0   -1    0    0    2
    0    0    1   -1    0    0    0
    0    0    0    0    1    0   -1
    0    0    0    0    0    1   -1
4 7  M:8 7 N:85 12 H:72,3 [138]
    1    0   -1    0    0    0    1
    0    1   -1    0    0    1    0
    0    0    0    1    0   -1    0
    0    0    0    0    1    0   -1
4 7  M:8 7 N:85 8 H:72,3 [138]
    1    0    0   -1    0    0   -1
    0    1    0    0    0   -1   -1
    0    0    1   -1    0    0    0
    0    0    0    0    1   -1    0
4 7  M:8 7 N:85 13 H:72,3 [138]
    1    0    0    0    0   -1    1
    0    1    0   -1    0    0    1
    0    0    1   -1    0    0    1
    0    0    0    0    1   -1    0
4 6  M:8 6 N:88 9 H:73,3 [140]
    1    0    0    0   -2    0
    0    1    0    0   -1   -1
    0    0    1    0   -1   -1
    0    0    0    1   -1    1
4 7  M:8 7 N:88 11 H:73,3 [140]
    1    0    0    0   -1   -1    0
    0    1    0    0   -1   -1    1
    0    0    1    0    0   -1    1
    0    0    0    1   -1    0    1
4 7  M:8 7 N:87 10 H:73,3 [140]
    1   -1    0    0    0    1    0
    0    0    1    0    0   -1   -1
    0    0    0    1    0   -1   -1
    0    0    0    0    1    0   -1
4 7  M:8 7 N:88 12 H:73,3 [140]
    1   -1    0    0    0    1    0
    0    0    1    0    0   -1   -1
    0    0    0    1    0   -1    1
    0    0    0    0    1   -1    0
4 7  M:8 7 N:87 10 H:73,3 [140]
    1   -1    0    1    0    0   -1
    0    0    1   -1    0    0   -1
    0    0    0    0    1    0   -1
    0    0    0    0    0    1   -1
4 7  M:8 7 N:87 13 H:73,3 [140]
    1    0   -1    0    0    1    0
    0    1   -1    0    0    1   -1
    0    0    0    1    0   -1    1
    0    0    0    0    1   -1    0
4 7  M:8 7 N:88 8 H:73,3 [140]
    1   -1    0    0    0    2    1
    0    0    1    0    0   -1   -2
    0    0    0    1    0   -1   -1
    0    0    0    0    1   -1   -1
4 5  M:9 5 N:81 5 H:75,3 [144]
    1    0    0    0   -5
    0    1    0    0   -3
    0    0    1    0   -3
    0    0    0    1   -3
4 5  M:9 5 N:101 5 H:75,3 [144]
    1    0    0    1   -9
    0    1    0    1   -5
    0    0    1    1   -3
    0    0    0    2   -2
4 6  M:8 6 N:90 8 H:75,3 [144]
    1    0    0    0   -1   -1
    0    1    0    0   -1   -1
    0    0    1    0   -1   -1
    0    0    0    1   -1    1
4 6  M:8 6 N:90 9 H:75,3 [144]
    1    0    0    0   -1   -1
    0    1    0    0   -1   -1
    0    0    1    0   -1    1
    0    0    0    1   -1    1
4 6  M:8 6 N:94 8 H:75,3 [144]
    1    0    0    0   -2   -1
    0    1    0    0   -2    0
    0    0    1    0   -2    0
    0    0    0    1   -1    1
4 6  M:8 6 N:87 8 H:75,3 [144]
    1    0    0    0   -2   -3
    0    1    0    0   -1   -2
    0    0    1    0   -1   -2
    0    0    0    1   -1   -2
4 6  M:8 6 N:90 8 H:75,3 [144]
    1   -1    0    0    0    0
    0    0    1    0    0   -2
    0    0    0    1    0   -2
    0    0    0    0    1   -1
4 6  M:8 6 N:90 9 H:75,3 [144]
    1    0    0    0    0   -2
    0    1    0   -1    0    0
    0    0    1   -1    0    0
    0    0    0    0    1   -1
4 6  M:9 6 N:101 6 H:75,3 [144]
    1    0    0    1   -4   -5
    0    1    0    1   -2   -3
    0    0    1    1   -1   -1
    0    0    0    2    0   -2
4 7  M:8 7 N:90 10 H:75,3 [144]
    1   -1    0    0    0    0   -1
    0    0    1    0   -1    0   -1
    0    0    0    1   -1    0   -1
    0    0    0    0    0    1   -1
4 7  M:8 7 N:90 10 H:75,3 [144]
    1   -1    0    0    0    0    0
    0    0    1    0   -1    0   -1
    0    0    0    1   -1    0    0
    0    0    0    0    0    1   -1
4 7  M:8 7 N:90 12 H:75,3 [144]
    1   -1    0    0    0    0    0
    0    0    1    0   -1    0    1
    0    0    0    1   -1    0    0
    0    0    0    0    0    1   -1
4 7  M:8 7 N:91 11 H:75,3 [144]
    1   -1    0    0    0    0    1
    0    0    1    0   -1    0   -1
    0    0    0    1   -1    0    1
    0    0    0    0    0    1   -1
4 7  M:8 7 N:90 13 H:75,3 [144]
    1   -1    0    0    0    0    1
    0    0    1    0   -1    0    1
    0    0    0    1   -1    0    1
    0    0    0    0    0    1   -1
4 7  M:8 7 N:90 11 H:75,3 [144]
    1   -1    0    0    0    0    1
    0    0    1    0    0   -1    1
    0    0    0    1    0   -1    0
    0    0    0    0    1   -1    0
4 7  M:8 7 N:90 12 H:75,3 [144]
    1   -1    0    0    1    0    0
    0    0    1    0    0    0   -1
    0    0    0    1   -1    0    0
    0    0    0    0    0    1   -1
4 7  M:8 7 N:90 12 H:75,3 [144]
    1   -1    0    1    0    0   -1
    0    0    1   -1    0    0    1
    0    0    0    0    1    0   -1
    0    0    0    0    0    1   -1
4 7  M:8 7 N:91 11 H:75,3 [144]
    1    0   -1    0    0   -1    0
    0    1   -1    0    0    0    1
    0    0    0    1    0   -1    1
    0    0    0    0    1   -1    0
4 7  M:8 7 N:90 10 H:75,3 [144]
    1    0   -1    0    0    1    0
    0    1   -1    0    0    0   -1
    0    0    0    1    0   -1   -1
    0    0    0    0    1    0   -1
4 7  M:8 7 N:90 11 H:75,3 [144]
    1    0    0   -1   -1    0    1
    0    1    0    0   -1    0    1
    0    0    1   -1    0    0    1
    0    0    0    0    0    1   -1
4 7  M:8 7 N:90 9 H:75,3 [144]
    1    0    0   -1    0   -1    0
    0    1    0   -1    0   -1    0
    0    0    1   -1    0    0    1
    0    0    0    0    1   -1   -1
4 7  M:8 7 N:94 11 H:75,3 [144]
    1    0    0   -1    0   -1    0
    0    1    0   -1    0    1    1
    0    0    1   -1    0    0    0
    0    0    0    0    1   -1    1
4 7  M:8 7 N:91 12 H:75,3 [144]
    1    0    0   -1    0    0   -1
    0    1    0   -1    0    1    0
    0    0    1   -1    0    0    0
    0    0    0    0    1   -1    1
4 7  M:8 7 N:90 12 H:75,3 [144]
    1    0    0   -1    0    0    0
    0    1   -1    0    0    0    0
    0    0    0    0    1    0   -1
    0    0    0    0    0    1   -1
4 7  M:8 7 N:91 13 H:75,3 [144]
    1   -1    0    0    0    0    2
    0    0    1    0   -1    0   -1
    0    0    0    1   -1    0    0
    0    0    0    0    0    1   -1
4 7  M:8 7 N:91 13 H:75,3 [144]
    1    0    0   -1    1    0    1
    0    1    0    0   -1    0   -2
    0    0    1   -1    0    0    0
    0    0    0    0    0    1   -1
4 7  M:8 7 N:93 13 H:76,3 [146]
    1    0   -1    0    0    1    2
    0    1   -1    0    0    0    0
    0    0    0    1    0   -1   -1
    0    0    0    0    1   -1   -1
4 6  M:9 6 N:85 8 H:77,3 [148]
    1    0   -2    0    0   -1
    0    1    1    0    0   -2
    0    0    0    1    0   -1
    0    0    0    0    1   -1
4 7  M:8 7 N:94 11 H:77,3 [148]
    1   -1    0    0   -1    0    0
    0    0    1    0   -1    0   -1
    0    0    0    1   -1    0    1
    0    0    0    0    0    1   -1
4 7  M:8 7 N:93 11 H:77,3 [148]
    1    0   -1    0    0    0   -1
    0    1   -1    0    0    1    0
    0    0    0    1    0   -1    1
    0    0    0    0    1   -1    0
4 7  M:8 7 N:93 12 H:77,3 [148]
    1    0    0   -1    0    0    1
    0    1   -1    0    0    0    0
    0    0    0    0    1    0   -1
    0    0    0    0    0    1   -1
4 7  M:8 7 N:91 11 H:77,3 [148]
    1   -1    0    1    0    0    1
    0    0    1    1    0    0   -2
    0    0    0    0    1    0   -1
    0    0    0    0    0    1   -1
4 7  M:8 7 N:95 10 H:77,3 [148]
    1    0   -1    0    0    0   -1
    0    1    0   -1    0    0   -3
    0    0    0    0    1    0   -2
    0    0    0    0    0    1   -1
4 7  M:8 7 N:95 12 H:78,3 [150]
    1    0   -1    0    1    0    0
    0    1   -1    0    0    0    0
    0    0    0    1   -1    0    1
    0    0    0    0    0    1   -1
4 7  M:8 7 N:95 10 H:78,3 [150]
    1    0    0   -1   -1    0    0
    0    1    0    0   -1    0    1
    0    0    1   -1    0    0    0
    0    0    0    0    0    1   -1
4 7  M:8 7 N:96 11 H:78,3 [150]
    1    0    0   -1   -1    0   -2
    0    1    0    0   -1    0   -1
    0    0    1   -1    0    0   -2
    0    0    0    0    0    1   -1
4 6  M:8 6 N:96 9 H:79,3 [152]
    1    0   -2    0    0    1
    0    1   -1    0    0    1
    0    0    0    1    0   -1
    0    0    0    0    1   -1
4 7  M:8 7 N:96 12 H:79,3 [152]
    1   -1    0    0    1    0    0
    0    0    1    0   -1    0    1
    0    0    0    1   -1    0    0
    0    0    0    0    0    1   -1
4 7  M:8 7 N:96 12 H:79,3 [152]
    1    0    0   -1    0    0    1
    0    1   -1    0    0    0    1
    0    0    0    0    1    0   -1
    0    0    0    0    0    1   -1
4 7  M:8 7 N:96 10 H:79,3 [152]
    1   -1    0    0    0    2    1
    0    0    1    0    0   -1   -1
    0    0    0    1    0   -1   -1
    0    0    0    0    1    0   -1
4 6  M:8 6 N:100 6 H:81,3 [156]
    1    0    0    0   -2   -2
    0    1    0    0   -1   -2
    0    0    1    0   -1   -1
    0    0    0    1   -1    0
4 6  M:8 6 N:100 7 H:81,3 [156]
    1    0    0   -1    0   -2
    0    1    0    0    0   -2
    0    0    1   -1    0    0
    0    0    0    0    1   -1
4 6  M:8 6 N:99 8 H:81,3 [156]
    1   -1    0    0    0    2
    0    0    1    0    0   -2
    0    0    0    1    0   -2
    0    0    0    0    1   -1
4 6  M:8 6 N:100 9 H:81,3 [156]
    1    0   -1    0    0    2
    0    1   -1    0    0    0
    0    0    0    1    0   -2
    0    0    0    0    1   -1
4 7  M:8 7 N:99 10 H:81,3 [156]
    1   -1    0    0    1    0    1
    0    0    1    0   -1    0   -1
    0    0    0    1   -1    0    0
    0    0    0    0    0    1   -1
4 7  M:8 7 N:99 12 H:81,3 [156]
    1   -1    0    1    0    0    0
    0    0    1   -1    0    0    1
    0    0    0    0    1    0   -1
    0    0    0    0    0    1   -1
4 7  M:8 7 N:100 11 H:81,3 [156]
    1    0   -1    0    0   -1    1
    0    1   -1    0    0    1    1
    0    0    0    1    0   -1    1
    0    0    0    0    1   -1    0
4 7  M:8 7 N:100 11 H:81,3 [156]
    1    0   -1    0    0    0   -1
    0    1   -1    0    1    0    0
    0    0    0    1   -1    0    1
    0    0    0    0    0    1   -1
4 7  M:8 7 N:100 12 H:81,3 [156]
    1    0   -1    0    1    0    1
    0    1   -1    0    0    0    0
    0    0    0    1   -1    0    0
    0    0    0    0    0    1   -1
4 7  M:8 7 N:100 9 H:81,3 [156]
    1    0    0   -1   -1    0   -1
    0    1    0    0   -1    0    0
    0    0    1   -1    0    0    0
    0    0    0    0    0    1   -1
4 7  M:8 7 N:100 8 H:81,3 [156]
    1    0    0   -1   -1    0   -2
    0    1    0    0   -1    0   -1
    0    0    1   -1    0    0   -1
    0    0    0    0    0    1   -1
4 5  M:9 5 N:105 5 H:83,3 [160]
    1    0    0    0   -4
    0    1    0    0   -1
    0    0    1    1   -2
    0    0    0    2   -2
4 7  M:8 7 N:101 11 H:83,3 [160]
    1   -1    0    0    0    1    1
    0    0    1    0    0   -1    1
    0    0    0    1    0   -1    0
    0    0    0    0    1   -1    0
4 7  M:8 7 N:102 12 H:83,3 [160]
    1   -1    0    1    0    0    1
    0    0    1   -1    0    0    0
    0    0    0    0    1    0   -1
    0    0    0    0    0    1   -1
4 7  M:8 7 N:102 12 H:83,3 [160]
    1    0    0   -1    0    0    2
    0    1   -1    0    0    0    0
    0    0    0    0    1    0   -1
    0    0    0    0    0    1   -1
4 7  M:8 7 N:106 11 H:84,3 [162]
    1    0   -1    0    0    0   -1
    0    1   -1    0    1    0    0
    0    0    0    1   -1    0    2
    0    0    0    0    0    1   -1
4 7  M:8 7 N:105 10 H:84,3 [162]
    1    0   -1    0   -1    0   -2
    0    1   -1    0   -1    0   -2
    0    0    0    1   -1    0   -1
    0    0    0    0    0    1   -1
4 7  M:8 7 N:105 10 H:85,3 [164]
    1   -1    0    0   -1    0   -2
    0    0    1    0   -1    0   -1
    0    0    0    1   -1    0   -1
    0    0    0    0    0    1   -1
4 7  M:8 7 N:106 10 H:85,3 [164]
    1   -1    0    0    0   -2   -1
    0    0    1    0    0   -1   -1
    0    0    0    1    0   -1    1
    0    0    0    0    1   -1    0
4 7  M:8 7 N:105 10 H:85,3 [164]
    1   -1    0    1    0    0    1
    0    0    1   -1    0    0   -2
    0    0    0    0    1    0   -1
    0    0    0    0    0    1   -1
4 7  M:8 7 N:105 10 H:85,3 [164]
    1    0   -1    0    0    0   -1
    0    1    0   -1    0    0   -2
    0    0    0    0    1    0   -1
    0    0    0    0    0    1   -1
4 6  M:9 6 N:115 7 H:87,3 [168]
    1    0    0    0   -4   -5
    0    1    0    0   -2   -1
    0    0    1    0    0   -2
    0    0    0    1   -1   -1
4 6  M:8 6 N:110 8 H:87,3 [168]
    1    0    0   -2    0   -2
    0    1    0   -2    0   -2
    0    0    1   -1    0   -1
    0    0    0    0    1   -1
4 6  M:8 6 N:110 8 H:87,3 [168]
    1    0    0   -1    0   -2
    0    1    0   -1    0   -2
    0    0    1   -1    0    0
    0    0    0    0    1   -1
4 6  M:8 6 N:111 9 H:87,3 [168]
    1    0    0   -2    0   -3
    0    1    0   -2    0   -3
    0    0    1   -1    0   -2
    0    0    0    0    1   -1
4 7  M:8 7 N:108 13 H:87,3 [168]
    1   -1    0    0    1    0    1
    0    0    1    0   -1    0    1
    0    0    0    1   -1    0    1
    0    0    0    0    0    1   -1
4 7  M:9 7 N:115 9 H:87,3 [168]
    1    0    0   -2   -2    0   -1
    0    1    0    0   -1    0    1
    0    0    1   -1    0    0    1
    0    0    0    0    0    1   -2
4 6  M:8 6 N:111 9 H:89,3 [172]
    1    0    0   -1    0   -2
    0    1    0   -1    0    0
    0    0    1   -1    0    0
    0    0    0    0    1   -1
4 6  M:8 6 N:113 9 H:89,3 [172]
    1    0    0   -2    0   -3
    0    1    0    0    0   -2
    0    0    1   -1    0   -1
    0    0    0    0    1   -1
4 6  M:10 6 N:95 7 H:89,3 [172]
    1    0   -2    0    1   -3
    0    1   -1    0    0    1
    0    0    0    1    0   -1
    0    0    0    0    2   -2
4 7  M:8 7 N:112 9 H:89,3 [172]
    1   -1    0    0   -1    0   -3
    0    0    1    0   -1    0   -2
    0    0    0    1   -1    0   -1
    0    0    0    0    0    1   -1
4 7  M:9 7 N:110 11 H:89,3 [172]
    1    0    0   -2   -1    0   -3
    0    1    0    0    1    0   -2
    0    0    1   -1    0    0   -1
    0    0    0    0    0    1   -1
4 7  M:8 7 N:114 12 H:91,3 [176]
    1   -1    0    0    2    0    0
    0    0    1    0   -1    0    1
    0    0    0    1   -1    0    0
    0    0    0    0    0    1   -1
4 7  M:8 7 N:114 12 H:91,3 [176]
    1   -1    0    1    0    0    2
    0    0    1   -1    0    0   -1
    0    0    0    0    1    0   -1
    0    0    0    0    0    1   -1
4 7  M:9 7 N:119 9 H:91,3 [176]
    1    0   -2    0   -1    0   -3
    0    1   -1    0   -1    0    1
    0    0    0    1    1    0   -2
    0    0    0    0    0    1   -1
4 6  M:8 6 N:117 9 H:93,3 [180]
    1    0   -2    0    0    0
    0    1   -1    0    0    1
    0    0    0    1    0   -1
    0    0    0    0    1   -1
4 6  M:10 6 N:100 7 H:93,3 [180]
    1    0    0    0    3   -7
    0    1    0    0    2   -2
    0    0    1    0    1   -2
    0    0    0    1    1   -2
4 7  M:8 7 N:117 12 H:93,3 [180]
    1   -1    0    1    0    0    0
    0    0    1   -1    0    0    2
    0    0    0    0    1    0   -1
    0    0    0    0    0    1   -1
4 7  M:8 7 N:118 10 H:93,3 [180]
    1   -1    0    0    0   -3    0
    0    0    1    0    0   -1   -1
    0    0    0    1    0   -1    1
    0    0    0    0    1   -1    0
4 7  M:9 7 N:115 10 H:93,3 [180]
    1    0   -1    0    0   -3    0
    0    1    1    0    0   -1   -1
    0    0    0    1    0   -1    1
    0    0    0    0    1   -1    0
4 6  M:10 6 N:98 7 H:95,3 [184]
    1    0    0    0    1   -5
    0    1    0    0    2   -2
    0    0    1    0    1   -2
    0    0    0    1   -1    0
4 7  M:8 7 N:120 12 H:95,3 [184]
    1   -1    0    1    0    0    2
    0    0    1   -1    0    0    0
    0    0    0    0    1    0   -1
    0    0    0    0    0    1   -1
4 7  M:8 7 N:121 11 H:95,3 [184]
    1   -1    0    0   -2    0   -1
    0    0    1    0   -1    0   -1
    0    0    0    1   -1    0    1
    0    0    0    0    0    1   -1
4 7  M:9 7 N:116 11 H:95,3 [184]
    1    0   -1    0   -2    0   -1
    0    1    1    0   -1    0   -1
    0    0    0    1   -1    0    1
    0    0    0    0    0    1   -1
4 5  M:9 5 N:130 5 H:99,3 [192]
    1    0    0    0   -9
    0    1    0    0   -3
    0    0    1    0   -3
    0    0    0    1   -2
4 5  M:10 5 N:106 5 H:99,3 [192]
    1    0    0    0   -5
    0    1    0    0   -2
    0    0    1    1   -2
    0    0    0    2   -2
4 6  M:9 6 N:120 8 H:99,3 [192]
    1    0    0    0   -2   -2
    0    1    0    0   -1    1
    0    0    1    0   -1    0
    0    0    0    1   -1    0
4 6  M:9 6 N:130 7 H:99,3 [192]
    1    0    0    0   -3   -4
    0    1    0    0    0   -2
    0    0    1    0   -1    0
    0    0    0    1   -1   -1
4 6  M:9 6 N:130 7 H:99,3 [192]
    1    0    0    0   -3   -5
    0    1    0    0    0   -2
    0    0    1    0   -1   -1
    0    0    0    1   -1   -1
4 6  M:9 6 N:130 6 H:99,3 [192]
    1    0    0    0   -3   -6
    0    1    0    0   -1   -2
    0    0    1    0    0   -2
    0    0    0    1   -1   -1
4 6  M:10 6 N:106 6 H:99,3 [192]
    1    0    0    0    0   -5
    0    1    0    0   -1    0
    0    0    1    0    1   -2
    0    0    0    1    1   -2
4 6  M:8 6 N:126 8 H:99,3 [192]
    1   -1    0    0    0    4
    0    0    1    0    0   -2
    0    0    0    1    0   -2
    0    0    0    0    1   -1
4 6  M:9 6 N:132 7 H:99,3 [192]
    1    0    0   -3    0   -1
    0    1    0   -1    0   -1
    0    0    1   -1    0    3
    0    0    0    0    1   -2
4 6  M:9 6 N:129 7 H:99,3 [192]
    1    0    0   -1    0   -4
    0    1    0    1    0   -2
    0    0    1   -1    0    0
    0    0    0    0    1   -1
4 6  M:9 6 N:122 8 H:99,3 [192]
    1    0    0   -1    0   -4
    0    1    0    1    0   -2
    0    0    1    0    0   -2
    0    0    0    0    1   -1
4 7  M:9 7 N:130 6 H:99,3 [192]
   1   0   0   0  -3  -3  -3
   0   1   0   0  -1  -1   0
   0   0   1   0  -1   0  -1
   0   0   0   1   0  -1  -1
4 7  M:9 7 N:122 10 H:99,3 [192]
    1    0    0    0   -2   -2   -1
    0    1    0    0   -1   -1    1
    0    0    1    0    0   -1    0
    0    0    0    1   -1    0    0
4 7  M:9 7 N:120 9 H:99,3 [192]
    1    0    0    0   -2   -3   -1
    0    1    0    0   -1   -1    0
    0    0    1    0   -1   -1    0
    0    0    0    1   -1   -1    1
4 7  M:9 7 N:130 8 H:99,3 [192]
    1    0    0    0   -3   -4   -1
    0    1    0    0    0   -1   -1
    0    0    1    0   -1   -1    0
    0    0    0    1   -1   -1    1
4 7  M:8 7 N:123 11 H:99,3 [192]
    1   -1    0    0    0    2    1
    0    0    1    0    0   -1    1
    0    0    0    1    0   -1    0
    0    0    0    0    1   -1    0
4 7  M:8 7 N:126 10 H:99,3 [192]
    1   -1    0    0    2    0    2
    0    0    1    0   -1    0   -1
    0    0    0    1   -1    0    0
    0    0    0    0    0    1   -1
4 7  M:9 7 N:131 9 H:99,3 [192]
    1    0   -2    0    1    0   -3
    0    1   -1    0    1    0    1
    0    0    0    1    1    0   -2
    0    0    0    0    0    1   -1
4 7  M:9 7 N:131 8 H:99,3 [192]
    1    0   -2    0    0   -3   -5
    0    1   -1    0    0    0   -1
    0    0    0    1    0   -1   -2
    0    0    0    0    1   -1   -1
4 7  M:9 7 N:132 8 H:99,3 [192]
    1    0    0   -3    0   -5   -5
    0    1    0   -1    0   -2   -1
    0    0    1   -1    0   -1   -2
    0    0    0    0    1   -1   -1
4 6  M:9 6 N:139 7 H:103,3 [200]
    1    0    0    0   -4   -3
    0    1    0    0   -2   -1
    0    0    1    0    0   -2
    0    0    0    1   -1    1
4 6  M:10 6 N:115 7 H:103,3 [200]
    1    0    0    0   -1   -5
    0    1    0    0    1   -2
    0    0    1    0    0   -2
    0    0    0    1   -1    0
4 6  M:9 6 N:136 7 H:103,3 [200]
    1    0    0    0   -5   -8
    0    1    0    0   -2   -3
    0    0    1    0   -1   -2
    0    0    0    1   -1   -2
4 7  M:9 7 N:137 9 H:103,3 [200]
    1    0   -2    0    0   -2   -1
    0    1   -1    0    0    1    0
    0    0    0    1    0   -1   -1
    0    0    0    0    1   -1    1
4 7  M:9 7 N:129 11 H:103,3 [200]
    1    0    0   -2   -1    0   -1
    0    1    0   -1    1    0    0
    0    0    1   -1    0    0    1
    0    0    0    0    0    1   -1
4 7  M:8 7 N:132 10 H:103,3 [200]
    1   -1    0    0   -2    0   -3
    0    0    1    0   -1    0   -1
    0    0    0    1   -1    0   -1
    0    0    0    0    0    1   -1
4 7  M:9 7 N:136 9 H:103,3 [200]
    1    0   -2    0   -1    0   -4
    0    1   -1    0    1    0   -1
    0    0    0    1   -1    0   -1
    0    0    0    0    0    1   -1
4 7  M:9 7 N:138 9 H:103,3 [200]
    1    0   -2    0    0   -4   -7
    0    1   -1    0    0   -1   -3
    0    0    0    1    0   -1   -2
    0    0    0    0    1   -1   -1
4 5  M:10 5 N:119 5 H:105,3 [204]
    1    0    0    1   -7
    0    1    0    0   -3
    0    0    1    0   -1
    0    0    0    2   -2
4 6  M:10 6 N:127 7 H:105,3 [204]
    1    0    0    0   -5   -7
    0    1    0    0   -2   -2
    0    0    1    0   -1   -2
    0    0    0    1   -1   -2
4 6  M:10 6 N:117 7 H:105,3 [204]
    1    0   -3    0    0   -2
    0    1   -2    0    0    1
    0    0    0    1    0   -1
    0    0    0    0    1   -1
4 6  M:8 6 N:135 7 H:105,3 [204]
    1    0   -2    0    0   -3
    0    1   -1    0    0   -2
    0    0    0    1    0   -1
    0    0    0    0    1   -1
4 6  M:10 6 N:108 7 H:105,3 [204]
    1    0   -3    0    0   -1
    0    1   -2    0    0    2
    0    0    0    1    0   -1
    0    0    0    0    1   -1
4 6  M:8 6 N:137 7 H:105,3 [204]
    1    0   -2    0    0   -5
    0    1   -1    0    0   -3
    0    0    0    1    0   -2
    0    0    0    0    1   -1
4 7  M:9 7 N:136 11 H:105,3 [204]
    1    0    0    0   -3   -1   -2
    0    1    0    0   -1    0   -1
    0    0    1    0   -1    1    1
    0    0    0    1   -1    0    0
4 7  M:8 7 N:135 10 H:105,3 [204]
    1   -1    0   -1    0    0   -3
    0    0    1   -1    0    0   -2
    0    0    0    0    1    0   -1
    0    0    0    0    0    1   -1
4 7  M:8 7 N:135 10 H:105,3 [204]
    1   -1    0   -1    0    0   -3
    0    0    1   -1    0    0   -1
    0    0    0    0    1    0   -1
    0    0    0    0    0    1   -1
4 7  M:9 7 N:129 10 H:105,3 [204]
    1    0   -1   -1    0    0   -3
    0    1   -1    1    0    0   -2
    0    0    0    0    1    0   -1
    0    0    0    0    0    1   -1
4 7  M:9 7 N:132 10 H:105,3 [204]
    1    0   -1   -1    0    0   -3
    0    1   -1    1    0    0   -1
    0    0    0    0    1    0   -1
    0    0    0    0    0    1   -1
4 7  M:9 7 N:134 9 H:105,3 [204]
    1    0   -2    0   -1    0   -5
    0    1   -1    0    0    0   -3
    0    0    0    1    1    0   -2
    0    0    0    0    0    1   -1
4 6  M:8 6 N:138 9 H:107,3 [208]
    1    0   -2    0    0   -2
    0    1   -1    0    0    0
    0    0    0    1    0   -1
    0    0    0    0    1   -1
4 6  M:10 6 N:124 7 H:107,3 [208]
    1    0   -2    0    0   -5
    0    1   -1    0    0    0
    0    0    0    1    0   -2
    0    0    0    0    1   -2
4 7  M:9 7 N:136 11 H:107,3 [208]
    1    0   -2    0    0   -2   -1
    0    1   -1    0    0    0    0
    0    0    0    1    0   -1    1
    0    0    0    0    1   -1    0
4 7  M:9 7 N:141 9 H:107,3 [208]
    1    0   -2    0   -3    0   -1
    0    1   -1    0   -1    0    1
    0    0    0    1   -1    0    0
    0    0    0    0    0    1   -1
4 6  M:10 6 N:133 7 H:111,3 [216]
    1    0    0    0   -3   -3
    0    1    0    0    0   -2
    0    0    1    0   -1    0
    0    0    0    1   -1    0
4 6  M:9 6 N:147 7 H:111,3 [216]
    1    0    0    0   -4   -2
    0    1    0    0   -1   -1
    0    0    1    0   -1   -1
    0    0    0    1   -1    1
4 6  M:9 6 N:148 7 H:111,3 [216]
    1    0    0    0   -5   -1
    0    1    0    0   -2    0
    0    0    1    0   -1   -1
    0    0    0    1   -1    1
4 6  M:10 6 N:133 7 H:111,3 [216]
    1    0    0    0   -3   -5
    0    1    0    0    0   -2
    0    0    1    0   -1   -2
    0    0    0    1   -1    0
4 6  M:8 6 N:144 9 H:111,3 [216]
    1    0   -2    0    0   -1
    0    1   -1    0    0    1
    0    0    0    1    0   -1
    0    0    0    0    1   -1
4 6  M:8 6 N:144 9 H:111,3 [216]
    1    0    0   -2    0   -1
    0    1    0   -1    0    1
    0    0    1   -1    0    1
    0    0    0    0    1   -1
4 6  M:8 6 N:144 8 H:111,3 [216]
    1    0   -1    0    0   -3
    0    1   -1    0    0    0
    0    0    0    1    0   -1
    0    0    0    0    1   -1
4 6  M:8 6 N:144 8 H:111,3 [216]
    1    0    0   -3    0    0
    0    1    0   -1    0    1
    0    0    1   -1    0    0
    0    0    0    0    1   -1
4 6  M:10 6 N:130 7 H:111,3 [216]
    1    0   -2    0    0   -3
    0    1   -1    0    0    2
    0    0    0    1    0   -2
    0    0    0    0    1   -2
4 6  M:10 6 N:133 7 H:111,3 [216]
    1    0    0   -3    0   -1
    0    1    0   -1    0    2
    0    0    1   -1    0    0
    0    0    0    0    1   -2
4 7  M:9 7 N:148 9 H:111,3 [216]
    1    0    0    0   -3   -3    1
    0    1    0    0   -1   -1    0
    0    0    1    0    0   -1    1
    0    0    0    1   -1    0    1
4 7  M:9 7 N:142 11 H:111,3 [216]
    1    0   -2    0    0   -1   -1
    0    1   -1    0    0    1    0
    0    0    0    1    0   -1    1
    0    0    0    0    1   -1    0
4 7  M:9 7 N:147 8 H:111,3 [216]
    1    0   -2    0   -1    0   -3
    0    1   -1    0    1    0    0
    0    0    0    1   -1    0   -1
    0    0    0    0    0    1   -1
4 7  M:9 7 N:147 9 H:111,3 [216]
    1    0   -2    0    0   -3    1
    0    1   -1    0    0    0    1
    0    0    0    1    0   -1    1
    0    0    0    0    1   -1    0
4 7  M:9 7 N:143 10 H:111,3 [216]
    1    0   -1   -1    0    0   -3
    0    1   -1    1    0    0    0
    0    0    0    0    1    0   -1
    0    0    0    0    0    1   -1
4 7  M:9 7 N:147 8 H:111,3 [216]
    1    0    0   -3    0   -3   -1
    0    1    0   -1    0   -1    0
    0    0    1   -1    0    0    1
    0    0    0    0    1   -1   -1
4 7  M:9 7 N:148 9 H:111,3 [216]
    1    0    0   -3    0   -1   -1
    0    1    0   -1    0    0   -1
    0    0    1   -1    0    1    0
    0    0    0    0    1   -1    1
4 7  M:9 7 N:143 10 H:111,3 [216]
    1    0    0   -3    0    0   -1
    0    1    0   -1    0    1    0
    0    0    1   -1    0    0    0
    0    0    0    0    1   -1    1
4 7  M:9 7 N:143 10 H:111,3 [216]
    1    0    0   -2    0   -1   -3
    0    1    0   -1    0    1    0
    0    0    1   -1    0    0   -1
    0    0    0    0    1    0   -1
4 6  M:9 6 N:153 6 H:115,3 [224]
    1    0    0    0   -4   -4
    0    1    0    0   -1   -2
    0    0    1    0   -1   -1
    0    0    0    1   -1    0
4 6  M:10 6 N:142 7 H:115,3 [224]
    1    0    0    0   -4   -5
    0    1    0    0   -1   -2
    0    0    1    0   -1   -2
    0    0    0    1   -1    0
4 6  M:9 6 N:153 7 H:115,3 [224]
    1    0    0   -2    0   -4
    0    1    0    0    0   -2
    0    0    1   -1    0    0
    0    0    0    0    1   -1
4 7  M:9 7 N:153 9 H:115,3 [224]
    1    0    0   -2   -2    0   -2
    0    1    0    0   -1    0    0
    0    0    1   -1    0    0    0
    0    0    0    0    0    1   -1
4 7  M:9 7 N:153 9 H:115,3 [224]
    1    0    0   -2   -2    0   -1
    0    1    0    0   -1    0    1
    0    0    1   -1    0    0    0
    0    0    0    0    0    1   -1
4 7  M:9 7 N:150 11 H:115,3 [224]
    1    0    0   -2   -1    0   -2
    0    1    0   -1    1    0    1
    0    0    1   -1    0    0    0
    0    0    0    0    0    1   -1
4 7  M:9 7 N:154 9 H:115,3 [224]
    1    0   -2    0   -1    0   -3
    0    1   -1    0    1    0    1
    0    0    0    1   -1    0   -2
    0    0    0    0    0    1   -1
4 7  M:9 7 N:153 8 H:115,3 [224]
    1    0    0   -2   -2    0   -4
    0    1    0    0   -1    0   -1
    0    0    1   -1    0    0   -1
    0    0    0    0    0    1   -1
4 7  M:9 7 N:155 8 H:115,3 [224]
    1    0   -2    0    0   -5   -2
    0    1   -1    0    0   -2   -1
    0    0    0    1    0   -1   -1
    0    0    0    0    1   -1    1
4 7  M:9 7 N:154 9 H:115,3 [224]
    1    0    0   -2   -2    0   -5
    0    1    0    0   -1    0   -1
    0    0    1   -1    0    0   -2
    0    0    0    0    0    1   -1
4 6  M:10 6 N:151 6 H:119,3 [232]
    1    0    0    0   -5   -5
    0    1    0    0   -2   -2
    0    0    1    0   -1   -2
    0    0    0    1   -1    0
4 7  M:9 7 N:159 9 H:119,3 [232]
    1    0   -2    0   -1    0   -1
    0    1   -1    0    1    0    0
    0    0    0    1   -1    0    1
    0    0    0    0    0    1   -1
4 7  M:9 7 N:159 9 H:119,3 [232]
    1    0   -2    0    0   -2    1
    0    1   -1    0    0    1    1
    0    0    0    1    0   -1    1
    0    0    0    0    1   -1    0
4 7  M:9 7 N:157 9 H:119,3 [232]
    1    0    0   -2   -1    0   -3
    0    1    0   -1    0    0   -1
    0    0    1   -1    1    0    1
    0    0    0    0    0    1   -1
4 6  M:9 6 N:165 7 H:123,3 [240]
    1    0   -2    0    0   -2
    0    1   -1    0    0    2
    0    0    0    1    0   -2
    0    0    0    0    1   -1
4 6  M:8 6 N:162 9 H:123,3 [240]
    1    0   -2    0    0    0
    0    1   -1    0    0    2
    0    0    0    1    0   -1
    0    0    0    0    1   -1
4 6  M:9 6 N:164 9 H:123,3 [240]
    1    0    0   -2    0   -2
    0    1    0   -1    0    2
    0    0    1   -1    0    0
    0    0    0    0    1   -1
4 6  M:10 6 N:148 7 H:123,3 [240]
    1    0   -2    0    0   -1
    0    1   -1    0    0    4
    0    0    0    1    0   -2
    0    0    0    0    1   -2
4 6  M:10 6 N:156 7 H:123,3 [240]
    1    0   -3    0    0   -4
    0    1   -2    0    0   -1
    0    0    0    1    0   -1
    0    0    0    0    1   -1
4 6  M:10 6 N:160 7 H:123,3 [240]
    1    0    0   -5    0   -6
    0    1    0   -2    0   -2
    0    0    1   -2    0   -2
    0    0    0    0    1   -1
4 7  M:9 7 N:165 9 H:123,3 [240]
    1    0   -2    0   -1    0   -1
    0    1   -1    0    1    0    1
    0    0    0    1   -1    0    0
    0    0    0    0    0    1   -1
4 7  M:9 7 N:160 11 H:123,3 [240]
    1    0   -2    0    0    0   -1
    0    1   -1    0    0    2    0
    0    0    0    1    0   -1    1
    0    0    0    0    1   -1    0
4 7  M:9 7 N:162 10 H:123,3 [240]
    1    0   -1   -1    0    0   -3
    0    1   -1    1    0    0    1
    0    0    0    0    1    0   -1
    0    0    0    0    0    1   -1
4 7  M:9 7 N:171 8 H:127,3 [248]
    1    0   -2    0   -3    0   -5
    0    1   -1    0   -1    0   -2
    0    0    0    1   -1    0   -1
    0    0    0    0    0    1   -1
4 6  M:9 6 N:177 7 H:131,3 [256]
    1    0    0   -3    0   -4
    0    1    0   -1    0   -2
    0    0    1   -1    0    0
    0    0    0    0    1   -1
4 6  M:9 6 N:177 7 H:131,3 [256]
    1    0    0   -4    0   -5
    0    1    0   -2    0   -2
    0    0    1   -1    0   -1
    0    0    0    0    1   -1
4 6  M:9 6 N:178 7 H:131,3 [256]
    1    0    0   -4    0   -7
    0    1    0   -2    0   -3
    0    0    1   -1    0   -2
    0    0    0    0    1   -1
4 6  M:10 6 N:178 7 H:131,3 [256]
    1    0    0   -5    0   -8
    0    1    0   -2    0   -3
    0    0    1   -2    0   -3
    0    0    0    0    1   -1
4 7  M:9 7 N:178 9 H:131,3 [256]
    1    0   -2    0   -3    0   -1
    0    1   -1    0   -1    0   -1
    0    0    0    1   -1    0    2
    0    0    0    0    0    1   -1
4 6  M:10 6 N:186 7 H:141,3 [276]
    1    0   -3    0    0   -5
    0    1   -2    0    0   -2
    0    0    0    1    0   -1
    0    0    0    0    1   -1
4 7  M:9 7 N:189 10 H:141,3 [276]
    1    0   -1   -1    0    0   -3
    0    1   -1    1    0    0    2
    0    0    0    0    1    0   -1
    0    0    0    0    0    1   -1
4 5  M:8 5 N:225 5 H:165,3 [324]
    1    0    0    0   -6
    0    1    0    0   -3
    0    0    1    0   -1
    0    0    0    1   -1
4 5  M:12 5 N:131 5 H:165,3 [324]
    1    1    0    0   -9
    0    2    0    0   -6
    0    0    1    0   -1
    0    0    0    1   -1
4 6  M:9 6 N:224 8 H:165,3 [324]
    1    0   -1    0    0   -3
    0    1   -1    0    0    3
    0    0    0    1    0   -1
    0    0    0    0    1   -1
4 6  M:10 6 N:223 7 H:165,3 [324]
    1    0   -3    0    0   -6
    0    1   -2    0    0   -3
    0    0    0    1    0   -1
    0    0    0    0    1   -1
4 6  M:10 6 N:214 8 H:165,3 [324]
    1    0    0    0    0   -6
    0    1   -1    0    0    3
    0    0    0    1    0   -1
    0    0    0    0    1   -1
4 6  M:11 6 N:186 8 H:165,3 [324]
    1    0    1    0    0   -6
    0    1   -1    0    0   -3
    0    0    0    1    0   -1
    0    0    0    0    1   -1
4 6  M:10 6 N:267 7 H:195,3 [384]
    1    0   -3    0    0   -7
    0    1   -2    0    0   -4
    0    0    0    1    0   -1
    0    0    0    0    1   -1
4 6  M:11 6 N:316 7 H:231,3 [456]
    1    0    0    0   -8   -1
    0    1    0    0   -5   -1
    0    0    1    0   -1    1
    0    0    0    1   -1    0
4 6  M:10 6 N:318 7 H:231,3 [456]
    1    0   -3    0    0   -8
    0    1   -2    0    0   -5
    0    0    0    1    0   -1
    0    0    0    0    1   -1
4 5  M:11 5 N:335 5 H:243,3 [480]
    1    0    0    0  -12
    0    1    0    0   -8
    0    0    1    0   -2
    0    0    0    1   -1
4 6  M:11 6 N:335 6 H:243,3 [480]
    1    0    0    0   -6   -6
    0    1    0    0   -4   -4
    0    0    1    0   -1    0
    0    0    0    1    0   -1
4 6  M:11 6 N:335 6 H:243,3 [480]
    1    0    0   -6    0   -9
    0    1    0   -4    0   -6
    0    0    1   -1    0   -1
    0    0    0    0    1   -1
#NF: 244
  done (0s)
</pre></body>


==> anc/alignment_search_20261021/gv_supported_search.py <==
"""Additional search restricted to charges with computed nonzero genus-zero GV.
Reuses complete physical-action caps. Rescaling t outward shrinks the action cap,
so all final classes are covered by the original full enumeration.
"""
import json, math, itertools, argparse, time
from pathlib import Path
import numpy as np
from cytools import Polytope
from scan import ROOT,TARGET,primitive,metric,decay,snf,gauge,write

def run(p,trials):
    x=json.loads(p.read_text());seed=20261022+x['geometry']['source']['favorable_query_index']+1000*x['geometry']['h11'];rng=np.random.default_rng(seed)
    geo=x['geometry'];h=geo['h11'];t0=np.array(x['t']);G0=np.array(x['metric']); V0=x['volume']
    rows=[r for r in x['classes'] if r['gv'] not in (None,0) and math.gcd(*r['charge'])==1];Q=np.array([r['charge'] for r in rows]); acts=np.array([r['action'] for r in rows]); best=None;count=0
    if not len(rows):return None,0
    for li in np.where((acts>=260)&(acts<=TARGET+1e-8))[0]:
        rho=TARGET/acts[li]
        if V0*rho**3>=25:continue
        pool=np.where((acts*rho>=20)&(acts*rho<=TARGET-20))[0]
        if len(pool)<h-1:continue
        q=Q[li];G=G0/rho**2
        for _ in range(trials):
            ids=rng.choice(pool,h-1,replace=False);H=Q[ids];count+=1
            d=primitive(np.cross(H[0],H[1]) if h==3 else np.array([H[0,1],-H[0,0]]))
            if not np.any(d) or abs(int(q@d))!=1:continue
            if d[np.flatnonzero(d)[0]]<0:d=-d
            f=decay(G,d,q)
            if not .1<=f<=1:continue
            score=abs(f-.35)
            if best is None or score<best['score']:
                best=dict(score=score,rho=rho,light=q,heavy=H,d=d,f_eff=f,light_gv=[rows[li]['gv']],heavy_gv=[rows[i]['gv'] for i in ids],heavy_actions=acts[ids]*rho)
    if best is None:return None,count
    rho=best.pop('rho');t=t0*rho; x.update(best);x.update(t=t,volume=V0*rho**3,curve_volumes=np.array(x['curve_volumes'])*rho,divisor_volumes=np.array(x['divisor_volumes'])*rho**2,metric=G0/rho**2,metric_eigenvalues=np.array(x['metric_eigenvalues'])/rho**2,light_action=TARGET,heavy_projections=best['heavy']@best['d'],light_projection=int(best['light']@best['d']),heavy_snf=snf(best['heavy']),full_snf=snf(np.vstack([best['heavy'],best['light']])))
    classes=[]
    for r in x['classes']:
        if r['action']*rho<=TARGET+1e-8:
            r=r.copy();r['action']*=rho;r['projection']=int(np.dot(r['charge'],best['d']));classes.append(r)
    x['classes']=classes;x['dangerous']=[r for r in classes if r['gv'] not in (None,0) and r['projection'] and r['action']<TARGET-1e-8]
    x['tier']='B' if x['dangerous'] else 'A';x['gv_supported_search']=dict(seed=seed,sets_tested=count,trials_per_light=trials,source=str(p.relative_to(ROOT)),outward_radial_scale=rho,all_selected_gv_nonzero=True,primitive_light_projection_one=True)
    x['enumeration']['classes_through_light']=len(classes);x['enumeration']['certificate']+='; outward radial scaling shrinks the original action cap';x['gauge_candidates']=[]
    c2=np.array(geo['c2'])
    for branch,Ws in [('no_NS5',[np.zeros(h,dtype=int)]),('NS5',np.array(geo['hilbert_basis']))]:
        found=[]
        for W in Ws:
            for delta in itertools.product(range(-4,5),repeat=h):
                a=gauge(c2,np.array(delta),W,t,x['volume'])
                if a is not None and a['c2_V1']@t>=0 and a['c2_V2']@t>=0:a['branch']=branch;found.append(a)
        found.sort(key=lambda a:(sum(abs(a['d_c2'])),abs(a['n']@t)));x['gauge_candidates'].extend(found[:5])
    return x,count

def main():
    ap=argparse.ArgumentParser();ap.add_argument('--trials',type=int,default=200);args=ap.parse_args();out=ROOT/'gv_supported';out.mkdir(exist_ok=True)
    for p in sorted((ROOT/'refined').glob('*_candidate.json')):
        dest=out/p.name
        if dest.exists() or json.loads(p.read_text())['gv_status']!='complete':continue
        start=time.time();x,n=run(p,args.trials)
        if x:write(dest,x)
        write(out/(p.stem+'_search.json'),dict(sets_tested=n,hit=x is not None,elapsed_seconds=time.time()-start,trials=args.trials))
        print(p.stem,n,'f',x['f_eff'] if x else None,flush=True)
if __name__=='__main__':main()


==> anc/alignment_search_20261021/make_report.py <==
import json,glob,math,itertools,hashlib
from collections import Counter
from pathlib import Path
import numpy as np
import sympy as sp
from scan import ROOT,write,gauge
from cytools import Polytope

def read(p):return json.loads(p.read_text())
def main():
    prod=read(ROOT/'production/summary.json');ref=[(p,read(p)) for p in (ROOT/'refined').glob('*candidate.json')];supported=[(p,read(p)) for p in (ROOT/'gv_supported').glob('*candidate.json')]
    supported.sort(key=lambda z:(z[1]['geometry']['h11']!=3,z[1]['score']))
    rows=[]
    for p,x in supported:
        rows.append(dict(id=p.stem,path=str(p.relative_to(ROOT)),h11=x['geometry']['h11'],h21=x['geometry']['h21'],f_eff=x['f_eff'],volume=x['volume'],heavy=x['heavy'],light=x['light'],d=x['d'],heavy_actions=x['heavy_actions'],light_action=x['light_action'],dangerous=len(x['dangerous']),enumerated=x['enumeration']['classes_through_light'],gv_status=x['gv_status'],score=x['score']))
    (ROOT/'gv_supported'/'candidates.jsonl').write_text(''.join(json.dumps(row)+'\n' for row in rows))
    counts=Counter();branchcounts={};construction_seeds=[]
    for p,x in supported:
        geo=x['geometry'];h=geo['h11'];t=np.array(x['t']);c2=np.array(geo['c2']);local={}
        for branch,Ws in [('no_NS5',[np.zeros(h,dtype=int)]),('NS5',np.array(geo['hilbert_basis']))]:
            ct=Counter()
            for W in Ws:
                for delta in itertools.product(range(-4,5),repeat=h):
                    ct['attempts']+=1;delta=np.array(delta)
                    if np.any((c2-W+delta)%2):ct['parity_rejected']+=1;continue
                    a=gauge(c2,delta,W,t,x['volume'])
                    if a is None:ct['gauge_or_weak_coupling_rejected']+=1;continue
                    if a['c2_V1']@t<0 or a['c2_V2']@t<0:ct['bogomolov_rejected']+=1;continue
                    ct['necessary_checks_passed']+=1
            local[branch]=dict(ct)
        branchcounts[p.stem]=local
        tensor=np.zeros((h,h,h),dtype=int)
        for key,value in geo['intersections'].items():
            for ijk in set(itertools.permutations(map(int,key.split(',')))):tensor[ijk]=value
        phase=Polytope(geo['vertices']).triangulate(heights=geo['heights']).get_cy();phase.set_divisor_basis(geo['divisor_basis']);mori=phase.toric_mori_cone(in_basis=True)
        targets=[]
        for branch in ['no_NS5','NS5']:
            top=next(v for v in x['gauge_candidates'] if v['branch']==branch)
            for sector in ['c2_V1','c2_V2']:
                target=np.array(top[sector]);seeds=[]
                for ell in itertools.product(range(-2,3),repeat=h):
                    ell=np.array(ell);slope=float(np.einsum('ijk,i,j,k',tensor,ell,t,t));Z=target+np.einsum('ijk,j,k->i',tensor,ell,ell)
                    if slope<0 and np.any(Z) and mori.contains(Z):seeds.append(dict(ell=ell.tolist(),Z=Z.tolist(),slope_numerator=slope))
                seeds.sort(key=lambda a:sum(abs(v) for v in a['ell']))
                targets.append(dict(branch=branch,sector=sector,c2=target.tolist(),Serre_starting_data=seeds[:3],monad_search_ranks=[3,4,5],bundle_exists=False))
        construction_seeds.append(dict(id=p.stem,targets=targets,scope='Necessary integral Chern, negative sub-line slope and toric cone checks only; lci subcanonical Z, locally free extension and full stability unproved'))
    (ROOT/'bundle_construction_seeds.jsonl').write_text(''.join(json.dumps(row)+'\n' for row in construction_seeds))
    phases=[json.loads(s) for s in (ROOT/'production/phases.jsonl').read_text().splitlines()]
    secs=sum(x['elapsed_seconds'] for x in phases);refsecs=sum(x.get('refinement_elapsed_seconds',0) for _,x in ref)
    searchrecords=[read(p) for p in (ROOT/'gv_supported').glob('*_search.json')]
    report=dict(outcome='Only Tier B bundle-dependent candidates found',production=prod,scope=dict(h11_3_polytopes=243,h11_2_polytopes=36,FRST_per_polytope=1,h11_4_searched=False),refinement=dict(candidates=len(ref),gv_status=dict(Counter(x['gv_status'] for _,x in ref)),tiers=dict(Counter(x['tier'] for _,x in ref)),elapsed_seconds_sum=refsecs),gv_supported=dict(candidates=len(supported),sets_tested=sum(x['sets_tested'] for x in searchrecords),elapsed_seconds_sum=sum(x['elapsed_seconds'] for x in searchrecords)),ranking=rows,gauge_cutflow=branchcounts,production_phase_seconds_sum=secs)
    if not rows:write(ROOT/'comparison.json',report);return
    p,b=supported[0];geo=b['geometry'];t=np.array(b['t']);cy=Polytope(geo['vertices']).triangulate(heights=geo['heights']).get_cy();cy.set_divisor_basis(geo['divisor_basis']);cone=cy.toric_mori_cone(in_basis=True)
    kap=np.zeros((len(t),)*3,dtype=int)
    for k,v in geo['intersections'].items():
        for ix in set(itertools.permutations(map(int,k.split(',')))):kap[ix]=v
    c2target=np.array(b['gauge_candidates'][0]['c2_V1']);examples=[]
    for ell in itertools.product(range(-2,3),repeat=len(t)):
        ell=np.array(ell);slope=float(np.einsum('ijk,i,j,k',kap,ell,t,t));Z=c2target+np.einsum('ijk,j,k->i',kap,ell,ell)
        if slope<0 and cone.contains(Z):examples.append(dict(ell=ell,Z=Z,slope_numerator=slope,construction='Serre extension necessary checks only'))
    examples.sort(key=lambda a:sum(abs(a['ell'])));report['serre_extension_search']=dict(c2_target=c2target,ell_box=[-2,2],examples=examples[:5],bundle_constructed=False)
    orthogonal=[]
    for delta in itertools.product(range(-4,5),repeat=len(t)):
        delta=np.array(delta)
        if not np.any(delta) or delta@np.array(b['d'])!=0:continue
        a=gauge(np.array(geo['c2']),delta,np.zeros(len(t),dtype=int),t,b['volume'])
        if a is not None and a['c2_V1']@t>=0 and a['c2_V2']@t>=0:orthogonal.append(a)
    orthogonal.sort(key=lambda a:(sum(abs(a['d_c2'])),a['g_s']))
    report['nonzero_threshold_orthogonal_to_d']=orthogonal[:1]
    write(ROOT/'comparison.json',report)
    z=sp.symbols('t1:'+str(len(t)+1));V=sp.expand(sum(sp.Rational(int(kap[i,j,k]),6)*z[i]*z[j]*z[k] for i,j,k in itertools.product(range(len(t)),repeat=3)))
    f=lambda x:json.dumps(x)
    out=['# Only Tier B bundle-dependent candidates found','',
         f"The production run covered **243 h11=3 and 36 h11=2 favorable polytopes**, one FRST each, **27,900 directions**, **250,200 heavy-charge sets**, and **18,980 kinematic hits**. It retained 55 best-per-geometry near misses; every one has confirmed lower-action dangerous classes. No Tier A candidate was found. This is not an exhaustive search of FRSTs, Kahler moduli, integral charges, or gauge bundles.",'',
         f"The original run took {secs/60:.2f} minutes summed over phases. Its 39 large-cap GV timeouts are preserved in production records. The action-cap refinement now has {dict(Counter(x['gv_status'] for _,x in ref))}; its summed computation time is {refsecs/60:.2f} minutes. The subsequent search tested {report['gv_supported']['sets_tested']:,} heavy sets using only nonzero-GV selected charges and retained {len(rows)} candidates. All reported final near misses are Tier B.",'',
         '## Strongest three-modulus near miss with nonzero selected GVs','',
         f"Data: [{p.name}]({p.relative_to(ROOT)}). Rank prioritizes h11=3, then proximity to f_eff=0.35; all light actions are tuned to the same benchmark.",'',
         f"* KS filtered query index: {geo['source']['favorable_query_index']} (zero-based), `{geo['source']['query']}`.",
         f"* Hodge numbers: ({geo['h11']},{geo['h21']}); Euler characteristic {geo['euler']}.",
         ('* Ambient identification: anticanonical hypersurface of multidegree (3,2,2) in P^2 x P^1 x P^1; the saved fan is the product fan.' if geo['h11']==3 and geo['source']['favorable_query_index']==77 else ('* Ambient identification: P^2 x F_1 with basis (H,F,S), S^2=-1 and F.S=1 on the Hirzebruch surface. The CY is an anticanonical hypersurface of class 3H+3F+2S; this follows from the saved product fan.' if geo['h11']==3 and geo['source']['favorable_query_index']==69 else '* Ambient toric fan: specified by the saved vertices and FRST.')),
         f"* Normal-form vertices: `{f(geo['normal_form'])}`.",
         f"* Integral divisor basis indices: `{geo['divisor_basis']}` in the saved triangulation-point list; GLSM minor determinant {geo['basis_glsm_minor_determinant']}.",
         f"* Dual curve basis matrix: `{f(geo['curve_basis_matrix'])}`.",
         f"* Nonzero triple intersections (zero-based, symmetric): `{f(geo['intersections'])}`.",
         f"* Volume polynomial: `{V}`.",
         f"* c2(TX): `{geo['c2']}`.",
         f"* Primitive toric extremal rays: `{geo['mori_extremal_rays']}`; Hilbert basis: `{geo['hilbert_basis']}`.",
         f"* Exact FRST heights: `{geo['heights']}`; exact simplices and ordered points are in the linked JSON.",
         f"* Kahler point: `{b['t']}`; volume `{b['volume']}`.",
         f"* All toric generator volumes: `{b['curve_volumes']}`.",
         f"* All prime toric divisor volumes: `{b['divisor_volumes']}`.",
         f"* Heterotic metric eigenvalues: `{b['metric_eigenvalues']}`.",
         f"* Heavy charges `{b['heavy']}`; primitive kernel `{b['d']}`; exact projections `{b['heavy_projections']}`.",
         f"* Light charge `{b['light']}`; exact projection `{b['light_projection']}`.",
         f"* Heavy Smith form `{b['heavy_snf']}`; full Smith form `{b['full_snf']}`.",
         f"* Heavy actions `{b['heavy_actions']}`; light action `{b['light_action']}`.",
         f"* Heavy GV invariants `{b['heavy_gv']}`; light GV invariant `{b['light_gv']}`.",
         f"* f_eff = `{b['f_eff']}` M_P, using sqrt(d^T G d)/abs(q_L.d).",'',
         f"The complete final action cap contains **{len(b['classes'])}** nonzero lattice classes and **{len(b['dangerous'])}** geometrically dangerous classes. The parent grading cap and its bound are `{b['enumeration']['grading']}`, degree {b['enumeration']['degree_bound']}; the outward scale {b['gv_supported_search']['outward_radial_scale']} shrinks that parent's fully evaluated action cap. Every class, action, projection and GV is in the JSON. Representative low-action vetoes:",'',
         '| Q | Action | Q.d | n0_Q |','|---|---:|---:|---:|']
    for r in sorted(b['dangerous'],key=lambda r:r['action'])[:6]:out.append(f"| `{r['charge']}` | {r['action']:.9f} | {r['projection']} | {r['gv']} |")
    out+=['','These nonzero GV invariants are not heterotic Pfaffians. They establish the stated geometric veto, not a nonzero heterotic superpotential. The selected nonzero invariants likewise do not establish suitable isolated curves, surviving Pfaffians, or stabilization.','', '## Necessary gauge checks and concrete next bundle tests','']
    for branch in ['no_NS5','NS5']:
        a=next(v for v in b['gauge_candidates'] if v['branch']==branch)
        out += [f"**{branch}:** c2(V1)={a['c2_V1']}, c2(V2)={a['c2_V2']}, W={a['W']}; d_c2={a['d_c2']}, n={a['n']}, s={a['s']:.12g}, alpha_v^-1={a['alpha_v_inverse']:.12g}, alpha_h^-1={a['alpha_h_inverse']:.12g}, g_s={a['g_s']:.12g}.",'']
    if orthogonal:
        a=orthogonal[0]
        out += [f"A nonzero no-NS5 threshold example with n.d=0 is c2(V1)={a['c2_V1'].tolist()}, c2(V2)={a['c2_V2'].tolist()}, d_c2={a['d_c2'].tolist()}, n={a['n'].tolist()}, s={a['s']:.12g}, alpha_h^-1={a['alpha_h_inverse']:.12g}, g_s={a['g_s']:.12g}. The visible inverse coupling remains 25. Orthogonality of this threshold vector alone is not a complete QCD/Stueckelberg audit.",'']
    out+=['These are integral cohomology and positivity examples, **not constructed bundles**. The zero-threshold no-NS5 choice is a legitimate member of the requested small-difference search. Other nonzero differences are saved. A genuine NS5 curve representative remains necessary.','',f"For the no-NS5 c2 target `{c2target.tolist()}`, the small Serre-extension search supplies the following starting data for `0 -> O(ell) -> V -> I_Z O(-ell) -> 0`:",'']
    for a in examples[:3]:out.append(f"* ell=`{a['ell'].tolist()}`, [Z]=`{a['Z'].tolist()}`, slope numerator `{a['slope_numerator']:.9g}`.")
    out+=['','These satisfy [Z]=c2(V)+ell^2, toric cone membership and negative sub-line-bundle slope only. An lci representative with omega_Z=O(-2ell)|_Z, a locally free extension and full stability remain unproved. Toric SU(3)/SU(4)/SU(5) monads provide a separate concrete construction family; their exact Chern equations and tests are in [README.md](README.md).','',
          'Remaining obstructions: slope stability/local freeness; gauge embedding and spectrum; complete anomaly cancellation; Stückelberg and QCD projection of the putative light direction; zero modes and Pfaffians for all dangerous and selected classes; possible global cancellations; and moduli stabilization plus the full mass matrix. No unwanted Pfaffian is assumed to vanish.','',
          '## Comparison','', '| ID | h11 | f_eff/M_P | Volume | Dangerous classes |','|---|---:|---:|---:|---:|']
    for a in rows[:10]:out.append(f"| [{a['id']}]({a['path']}) | {a['h11']} | {a['f_eff']:.9f} | {a['volume']:.6f} | {a['dangerous']} |")
    out+=['','Full rankings and gauge cut flows: [comparison.json](comparison.json). Per-geometry bundle construction starting data: [bundle_construction_seeds.jsonl](bundle_construction_seeds.jsonl). Scripts: [scan.py](scan.py), [refine_audits.py](refine_audits.py), [gv_supported_search.py](gv_supported_search.py). Tests: [test_scan.py](test_scan.py), [verification.json](verification.json). Raw logs: [production/summary.json](production/summary.json), [production/phases.jsonl](production/phases.jsonl), [unit_tests.log](unit_tests.log). Reproducibility, certificates and limitations: [README.md](README.md).']
    (ROOT/'REPORT.md').write_text('\n'.join(out)+'\n')
    write(ROOT/'manifest.json',{str(p.relative_to(ROOT)):hashlib.sha256(p.read_bytes()).hexdigest() for p in ROOT.rglob('*') if p.is_file() and p.name!='manifest.json' and '__pycache__' not in str(p)})
    print('Best',rows[0]);print('Refined',report['refinement']);print('GV supported',report['gv_supported'])
if __name__=='__main__':main()


==> anc/alignment_search_20261021/refine_audits.py <==
"""Retry GV audits on the downward-closed physical action cap; preserve production."""
import argparse, json, subprocess, sys, time
from pathlib import Path
import numpy as np
from scan import ROOT,write

def main():
    ap=argparse.ArgumentParser();ap.add_argument('--timeout',type=int,default=120);ap.add_argument('--limit',type=int,default=55);a=ap.parse_args()
    out=ROOT/'refined';out.mkdir(exist_ok=True)
    files=list((ROOT/'production').glob('*_candidate.json'))
    files.sort(key=lambda p:(json.loads(p.read_text())['geometry']['h11']!=3,json.loads(p.read_text())['score']))
    for p in files[:a.limit]:
        dest=out/p.name
        if dest.exists():continue
        x=json.loads(p.read_text());ident=p.name.removesuffix('_candidate.json');start=time.time()
        if x['gv_status']!='complete':
            geo=x['geometry'];src=out/(ident+'_gv_input.json');result=out/(ident+'_gv.json')
            # Q.t <= A is a positive additive grading sublevel set: if
            # Q=Q1+Q2 with Qi in the toric cone, both Qi are in this cap.
            write(src,dict(vertices=geo['vertices'],heights=geo['heights'],divisor_basis=geo['divisor_basis'],grading=geo['grading'],points=[r['charge'] for r in x['classes']]))
            try:
                r=subprocess.run([sys.executable,str(ROOT/'scan.py'),'--gv-worker',str(src),str(result)],capture_output=True,text=True,timeout=a.timeout)
                if r.returncode:raise RuntimeError(r.stderr[-2000:])
                inv=json.loads(result.read_text())
                for row in x['classes']:row['gv']=inv.get(','.join(map(str,row['charge'])),0)
                x['dangerous']=[r for r in x['classes'] if r['projection'] and r['action']<x['light_action']-1e-8 and r['gv']!=0]
                x['gv_status']='complete';x['gv_error']=None
                for name,qs in [('heavy',x['heavy']),('light',[x['light']])]:x[name+'_gv']=[inv.get(','.join(map(str,q)),0) for q in qs]
                x['tier']='B' if x['dangerous'] else 'A'
                x['refined_cap']='all nonzero lattice classes through light action plus origin, a downward-closed action cap'
            except Exception as e:x['refinement_error']=repr(e)
        x['refinement_elapsed_seconds']=time.time()-start
        write(dest,x);print(ident,x['gv_status'],len(x['dangerous']),round(time.time()-start,2),flush=True)
if __name__=='__main__':main()


==> anc/alignment_search_20261021/scan.py <==
"""Standalone CYTools alignment search. See README.md for scope and certificates."""
import os
os.environ.setdefault('XDG_CACHE_HOME','/private/tmp/cytools_cache')
import argparse, hashlib, itertools, json, math, platform, sys, time, traceback, subprocess
from collections import Counter
from pathlib import Path
from importlib.metadata import version
import numpy as np
import sympy as sp
from sympy.matrices.normalforms import smith_normal_form
from cytools import Polytope, read_polytopes
TARGET=279.39154506103
ROOT=Path(__file__).resolve().parent

def ready(x):
    if isinstance(x,dict): return {str(k):ready(v) for k,v in x.items()}
    if isinstance(x,(list,tuple)): return [ready(v) for v in x]
    if isinstance(x,np.ndarray): return x.tolist()
    if isinstance(x,np.generic): return x.item()
    if isinstance(x,sp.Integer): return int(x)
    return x

def write(p,x):
    tmp=p.with_suffix(p.suffix+'.tmp'); tmp.write_text(json.dumps(ready(x),indent=2,allow_nan=False)+'\n'); tmp.replace(p)

def primitive(q):
    q=np.asarray(q,dtype=np.int64); g=math.gcd(*map(int,q)); return q//g if g else q

def kernel(H):
    H=sp.Matrix(np.asarray(H).tolist()); ns=H.nullspace()
    if len(ns)!=1: raise ValueError('heavy rank is not h11-1')
    d=ns[0]; d=np.array([int(x*sp.ilcm(*[v.q for v in d])) for x in d]); d=primitive(d)
    return d if d[np.flatnonzero(d)[0]]>0 else -d

def snf(Q): return np.array(smith_normal_form(sp.Matrix(np.asarray(Q).tolist()),domain=sp.ZZ)).astype(int).tolist()

def metric(cy,t):
    V=cy.compute_cy_volume(t); grad=cy.compute_kappa_vector(t)/2; hess=cy.compute_kappa_matrix(t)
    return (np.outer(grad,grad)/V**2-hess/V)/(8*np.pi**2)

def decay(G,d,q): return math.sqrt(float(d@G@d))/abs(int(q@d))

def gauge(c2,delta,W,t,V):
    a=np.asarray(c2)-W
    if np.any((a+delta)%2): return None
    v1=(a+delta)//2; v2=(a-delta)//2; n=delta/4; nv=float(n@t); s=25-nv
    if s<=0 or 25-2*nv<=0 or V>s: return None
    return dict(c2_V1=v1,c2_V2=v2,W=W,d_c2=delta,n=n,s=s,alpha_v_inverse=25.,alpha_h_inverse=25-2*nv,g_s=math.sqrt(V/s),bundle_exists=False)

def enumerate_cap(cone,g,D):
    rays=cone.extremal_rays(); grades=rays@g
    if min(grades)<=0: raise ValueError('nonpositive grading')
    B=int(math.ceil(D*np.max(np.abs(rays)/grades[:,None])))+2
    pts=cone.find_lattice_points(max_deg=int(D),grading_vector=g,max_coord=B,fast_mode=False)
    return np.array(sorted({tuple(map(int,q)) for q in pts if np.any(q)},key=lambda q:(np.dot(q,g),q)),dtype=int)

def hilbert(cone,g):
    rays=np.array([primitive(q) for q in cone.extremal_rays()])
    # Every lattice point is in a simplicial subcone of <=h rays. An
    # indecomposable is a primitive ray or lies in its half-open fundamental
    # parallelepiped, hence degree <= sum of the h largest ray degrees.
    D=int(sum(sorted(rays@g,reverse=True)[:len(g)]))
    pts=enumerate_cap(cone,g,D); seen=set(); hb=[]
    for q in pts:
        if not any(tuple(q-b) in seen for b in hb): hb.append(q)
        seen.add(tuple(q))
    return np.array(hb),D,len(pts)

def geometry(p,tr,cy,source):
    cone=cy.toric_mori_cone(in_basis=True); g=cy.toric_kahler_cone().find_interior_point(integral=True)
    g=np.asarray(g,dtype=int); hb,D,N=hilbert(cone,g)
    db=cy.divisor_basis(); cb=cy.curve_basis(as_matrix=True)
    # Duality and integral GLSM index certify an integral divisor selection.
    Q=cy.glsm_charge_matrix(); det=int(sp.Matrix(Q[:,db].tolist()).det())
    if abs(det)!=1: raise ValueError('divisor basis not certified unimodular')
    data=dict(source=source,vertices=p.vertices(),normal_form=p.normal_form(),points=p.points(),h11=cy.h11(),h21=cy.h21(),euler=cy.chi(),heights=tr.heights(),simplices=tr.simplices(),triangulation_points=tr.points(),FRST=[tr.is_fine(),tr.is_regular(),tr.is_star()],divisor_basis=db,divisor_basis_matrix=cy.divisor_basis(as_matrix=True),curve_basis_matrix=cb,basis_glsm_minor_determinant=det,intersections={','.join(map(str,k)):v for k,v in cy.intersection_numbers(in_basis=True).items()},c2=cy.second_chern_class(in_basis=True),mori_generators=cone.rays(),mori_extremal_rays=cone.extremal_rays(),hilbert_basis=hb,hilbert_certificate=dict(grading=g,degree_bound=D,enumerated_points=N,method='simplicial fundamental parallelepiped bound; exact semigroup decomposition'),grading=g)
    return data,cone,hb,g

def search(cy,cone,hb,g,rng,draws,cut):
    h=cy.h11(); kr=cy.toric_kahler_cone().rays(); charges=enumerate_cap(cone,g,max(16,int(max(hb@g))))
    # Primitive charges, in fixed positive grading cap, with no coordinate-vector veto.
    charges=np.array([q for q in charges if math.gcd(*map(int,q))==1]); hits=[]
    for j in range(draws):
        cut['directions']+=1
        u=rng.dirichlet(np.full(len(kr),[.25,1,4][j%3]))@kr
        V=float(cy.compute_cy_volume(u)); cv=cone.rays()@u; dv=cy.compute_divisor_volumes(u)
        if V<=0 or min(cv)<=0 or min(dv)<=0: continue
        lo=max(1/min(cv),math.sqrt(1/min(dv))); hi=(25/V)**(1/3)
        if lo>=hi: continue
        cut['controlled_directions']+=1
        areas=charges@u
        ids=np.where((2*np.pi*areas*lo<=TARGET)&(2*np.pi*areas*hi>TARGET))[0]
        for li in rng.permutation(ids)[:12]:
            q=charges[li]; t=u*TARGET/(2*np.pi*areas[li]); G=metric(cy,t)
            if min(np.linalg.eigvalsh(G))<=0: continue
            acts=2*np.pi*(charges@t); pool=np.where((acts>=20)&(acts<=TARGET-20))[0]
            if len(pool)<h-1: continue
            for _ in range(40):
                H=charges[rng.choice(pool,h-1,replace=False)]; cut['heavy_sets_tested']+=1
                if h==2: d=primitive(np.array([H[0,1],-H[0,0]]))
                elif h==3: d=primitive(np.cross(H[0],H[1]))
                else:
                    try: d=kernel(H)
                    except ValueError: continue
                if not np.any(d): continue
                if d[np.flatnonzero(d)[0]]<0: d=-d
                projection=int(q@d)
                if projection==0: continue
                f=decay(G,d,q)
                if not .1<=f<=1: continue
                cut['kinematic_hits']+=1
                score=abs(f-.35)+.02*(abs(projection)-1)
                hits.append(dict(score=score,t=t,volume=float(cy.compute_cy_volume(t)),curve_volumes=cone.rays()@t,divisor_volumes=cy.compute_divisor_volumes(t),metric=G,metric_eigenvalues=np.linalg.eigvalsh(G),heavy=H,light=q,d=d,heavy_actions=acts[[next(i for i,a in enumerate(charges) if np.array_equal(a,v)) for v in H]],light_action=TARGET,heavy_projections=H@d,light_projection=projection,f_eff=f,heavy_snf=snf(H),full_snf=snf(np.vstack([H,q])),charge_search_grading=g,charge_search_degree=max(16,int(max(hb@g)))))
                if len(hits)>12: hits=sorted(hits,key=lambda x:x['score'])[:6]
    return sorted(hits,key=lambda x:x['score'])[:1]

def audit(cy,cone,geo,hit,out,ident,timeout):
    t=hit['t']; g=np.array(geo['grading']); rays=cone.extremal_rays(); A=TARGET/(2*np.pi)
    D=int(math.ceil(A*max((rays@g)/(rays@t))))+1
    pts=enumerate_cap(cone,g,D)
    capfile=out/(ident+'_gv_input.json'); gvfile=out/(ident+'_gv.json')
    write(capfile,dict(vertices=geo['vertices'],heights=geo['heights'],divisor_basis=geo['divisor_basis'],grading=g,points=pts))
    status='complete'; error=None
    try:
        r=subprocess.run([sys.executable,str(Path(__file__).resolve()),'--gv-worker',str(capfile),str(gvfile)],capture_output=True,text=True,timeout=timeout)
        if r.returncode: raise RuntimeError(r.stderr[-3000:])
        inv=json.loads(gvfile.read_text())
    except Exception as e: status='unresolved';error=repr(e);inv={}
    classes=[]; dangerous=[]
    for q in pts:
        action=float(2*np.pi*(q@t))
        if action>TARGET+1e-8: continue
        key=','.join(map(str,q)); n=inv.get(key,0) if status=='complete' else None
        row=dict(charge=q,action=action,projection=int(q@hit['d']),gv=n)
        classes.append(row)
        if action<TARGET-1e-8 and row['projection'] and n is not None and n!=0: dangerous.append(row)
    # If the large GV cap timed out, compute a smaller cap for positive veto
    # evidence only. Missing large-cap invariants always remain unknown.
    if status!='complete':
        small=enumerate_cap(cone,g,max(4,int(max(np.array(geo['hilbert_basis'])@g))))
        write(capfile.with_name(ident+'_gv_small_input.json'),dict(vertices=geo['vertices'],heights=geo['heights'],divisor_basis=geo['divisor_basis'],grading=g,points=small))
        sf=capfile.with_name(ident+'_gv_small_input.json'); so=gvfile.with_name(ident+'_gv_small.json')
        try:
            r=subprocess.run([sys.executable,str(Path(__file__).resolve()),'--gv-worker',str(sf),str(so)],capture_output=True,text=True,timeout=timeout)
            if r.returncode: raise RuntimeError(r.stderr[-1500:])
            smallinv=json.loads(so.read_text()); smallset={tuple(q) for q in small}
            for row in classes:
                if tuple(row['charge']) in smallset:
                    row['gv']=smallinv.get(','.join(map(str,row['charge'])),0)
                    if row['action']<TARGET-1e-8 and row['projection'] and row['gv']!=0: dangerous.append(row)
        except Exception as e: error+='; small cap: '+repr(e)
    bundle=[]; c2=np.array(geo['c2']); zero=np.zeros(len(t),dtype=int)
    for branch,Ws in [('no_NS5',[zero]),('NS5',np.array(geo['hilbert_basis']))]:
        found=[]
        for W in Ws:
            for delta in itertools.product(range(-4,5),repeat=len(t)):
                a=gauge(c2,np.array(delta),W,t,hit['volume'])
                if a is not None:
                    # Necessary Bogomolov inequalities for c1=0 stable bundles.
                    if np.dot(a['c2_V1'],t)<0 or np.dot(a['c2_V2'],t)<0: continue
                    a['branch']=branch; found.append(a)
        found.sort(key=lambda a:(sum(abs(a['d_c2'])),abs(a['n']@t)))
        bundle.extend(found[:5])
    hit.update(geometry=geo,enumeration=dict(grading=g,degree_bound=D,cap_points=len(pts),classes_through_light=len(classes),complete_toric_lattice_enumeration=True,certificate='Q.g <= A max_ray[(r.g)/(r.t)]; integer cap rounded up plus one',effective_semigroup_scope='saturated toric cone lattice; not proof all classes contain irreducible rational curves'),gv_status=status,gv_error=error,classes=classes,dangerous=dangerous,gauge_candidates=bundle,tier='B' if dangerous else ('A' if status=='complete' else 'unresolved'))
    for name,qs in [('heavy',hit['heavy']),('light',[hit['light']])]:
        hit[name+'_gv']=[next((r['gv'] for r in classes if np.array_equal(r['charge'],q)),None) for q in qs]
    return hit

def worker(src,dest):
    x=json.loads(Path(src).read_text()); p=Polytope(x['vertices']); cy=p.triangulate(heights=x['heights']).get_cy(); cy.set_divisor_basis(x['divisor_basis'])
    inv=cy.compute_gvs(mcap_generators=np.vstack([np.zeros(len(x['grading']),dtype=int),np.array(x['points'])]),grading_vec=np.array(x['grading']),format='dok')
    write(Path(dest),{','.join(map(str,k)):int(v) for k,v in inv.items()})

def main():
    ap=argparse.ArgumentParser();ap.add_argument('--mode',choices=['smoke','production'],default='smoke');ap.add_argument('--limit',type=int,default=1000);ap.add_argument('--draws',type=int);ap.add_argument('--gv-timeout',type=int,default=60);ap.add_argument('--output',type=Path,required=True); args=ap.parse_args()
    out=args.output;out.mkdir(parents=True,exist_ok=True); cfg=vars(args).copy();cfg['output']=str(out); seed=20261021
    config=out/'config.json'
    if config.exists() and json.loads(config.read_text())!=cfg: raise ValueError('resume configuration mismatch: use a new directory')
    write(config,cfg)
    cut=Counter();fails=[];start=time.time();records=out/'phases.jsonl'; done=set()
    if records.exists():
        for line in records.read_text().splitlines():
            x=json.loads(line);done.add(x['id']);cut.update(x.get('cutflow',{}));fails.extend(x.get('failures',[]))
    for h in (3,2):
        raw=ROOT/'data'/f'ks_h{h}.txt'; polies=read_polytopes(raw.read_text(),input_type='str',format='ks',as_list=True,favorable=True,lattice='N',limit=args.limit if args.mode=='production' else 2)
        for pi,p in enumerate(polies):
            ident=f'h{h}_p{pi:04d}'
            if ident in done: continue
            counts=Counter(polytopes=1); failure=[]; begun=time.time(); paths=[]
            try:
                # Fixed integer heights avoid lossy decimal FRST provenance.
                rng=np.random.default_rng(seed+10000*h+pi); pts=p.points_not_interior_to_facets(); heights=np.sum(pts**2,axis=1)*1000000+rng.integers(0,10000,len(pts)); heights[np.all(pts==0,axis=1)]=-1000000000
                tr=p.triangulate(heights=heights);cy=tr.get_cy();counts['phases']=1
                geo,cone,hb,g=geometry(p,tr,cy,dict(query=f'https://quark.itp.tuwien.ac.at/cgi-bin/cy/cydata.cgi?h12={h}&L=5100',favorable_query_index=pi,raw_sha256=hashlib.sha256(raw.read_bytes()).hexdigest(),seed=seed+10000*h+pi))
                write(out/(ident+'_geometry.json'),geo)
                hits=search(cy,cone,hb,g,rng,args.draws or (8 if args.mode=='smoke' else 100),counts)
                for j,hit in enumerate(hits):
                    result=audit(cy,cone,geo,hit,out,ident,args.gv_timeout); path=out/(ident+'_candidate.json');write(path,result);paths.append(path.name);counts['tier_'+result['tier']]+=1
                    with (out/'candidates.jsonl').open('a') as f: f.write(json.dumps(ready(dict(id=ident,path=path.name,tier=result['tier'],f_eff=result['f_eff'],score=result['score'],dangerous=len(result['dangerous']),gv_status=result['gv_status'])))+'\n')
            except Exception as e: failure.append(dict(id=ident,error=repr(e),traceback=traceback.format_exc()))
            row=dict(id=ident,cutflow=dict(counts),failures=failure,candidates=paths,elapsed_seconds=time.time()-begun)
            with records.open('a') as f: f.write(json.dumps(row)+'\n')
            cut.update(counts);fails.extend(failure)
            write(out/'summary.json',dict(configuration=cfg,seed=seed,cutflow=dict(cut),failures=fails,elapsed_this_invocation=time.time()-start,software={x:version(x) for x in ['cytools','numpy','sympy','scipy','cygv']},python=sys.version,platform=platform.platform()))
            print(ident,dict(counts),'failures',len(failure),'seconds',round(time.time()-begun,2),flush=True)
if __name__=='__main__':
    if len(sys.argv)>1 and sys.argv[1]=='--gv-worker': worker(*sys.argv[2:])
    else: main()


==> anc/benchmark_parameters.json <==
{
  "conventions": {
    "LQCD4": "(8e-20)^4",
    "W0": "1/10"
  },
  "hilltop": {
    "n": ["1/4", "1/4", "1/4"],
    "s": "945367/44000",
    "v": ["10753/1000", "160/110", "185/100"],
    "q_heavy": [3, 1, 0],
    "q_light": [4, 1, 0]
  },
  "axionic": {
    "n": ["1/4", "1/4", "1/4"],
    "s": "945367/44000",
    "v": ["86/10", "158/100", "19/10"],
    "q_heavy": [4, 1, 0],
    "q_light": [5, 1, 0]
  }
}


==> anc/cytools_alignment_candidate.json <==
{
  "interpretation": {
    "eft_alignment_candidate": true,
    "microscopically_protected_light_direction": false,
    "reason": "All lower-action Mori classes with nonzero light-direction projection need vanishing Pfaffians or another selection rule."
  },
  "geometry": {
    "description": "resolved degree-12 hypersurface in P^4[1,1,2,2,6]",
    "h11": 2,
    "h21": 128,
    "euler_characteristic": -252,
    "polytope_vertices": [
      [
        -6,
        -2,
        -2,
        -1
      ],
      [
        0,
        0,
        0,
        1
      ],
      [
        0,
        0,
        1,
        0
      ],
      [
        0,
        1,
        0,
        0
      ],
      [
        1,
        0,
        0,
        0
      ]
    ],
    "polytope_normal_form": [
      [
        1,
        0,
        0,
        0
      ],
      [
        0,
        1,
        0,
        0
      ],
      [
        0,
        0,
        1,
        0
      ],
      [
        0,
        0,
        0,
        1
      ],
      [
        -6,
        -2,
        -2,
        -1
      ]
    ],
    "triangulation_heights": [
      0,
      4494056,
      76435,
      88807,
      98041,
      110340,
      1120331
    ],
    "triangulation_simplices": [
      [
        0,
        1,
        3,
        4,
        5
      ],
      [
        0,
        1,
        3,
        4,
        6
      ],
      [
        0,
        1,
        3,
        5,
        6
      ],
      [
        0,
        1,
        4,
        5,
        6
      ],
      [
        0,
        2,
        3,
        4,
        5
      ],
      [
        0,
        2,
        3,
        4,
        6
      ],
      [
        0,
        2,
        3,
        5,
        6
      ],
      [
        0,
        2,
        4,
        5,
        6
      ]
    ],
    "divisor_basis": [
      2,
      6
    ],
    "curve_basis_matrix": [
      [
        -12,
        1,
        1,
        2,
        2,
        6,
        0
      ],
      [
        -6,
        0,
        0,
        1,
        1,
        3,
        1
      ]
    ],
    "intersection_numbers": {
      "1,1,1": -8,
      "0,1,1": 2
    },
    "second_chern_class_in_basis": [
      24,
      4
    ],
    "mori_rays_in_curve_basis": [
      [
        0,
        1
      ],
      [
        1,
        0
      ],
      [
        1,
        -2
      ]
    ]
  },
  "kahler_point": {
    "v": [
      10.769912808915137,
      1.386894218884394
    ],
    "cy_volume": 17.158788020408263,
    "curve_volumes": [
      1.386894218884394,
      10.769912808915137,
      7.996124371146349
    ],
    "prime_toric_divisor_volumes": [
      1.9234755743749534,
      1.9234755743749534,
      26.026508476396874,
      26.026508476396874,
      78.07952542919062,
      22.179557327646965
    ],
    "inside_stretched_cone": true,
    "volume_below_25": true
  },
  "alignment": {
    "q_heavy": [
      3,
      1
    ],
    "q_light": [
      4,
      1
    ],
    "primitive_light_direction": [
      1,
      -3
    ],
    "q_heavy_dot_d": 0,
    "q_light_dot_d": 1,
    "q_heavy_is_in_toric_mori_cone": true,
    "q_light_is_in_toric_mori_cone": true,
    "heavy_action": 211.72218714044917,
    "light_action": 279.39154506103,
    "action_separation": 67.66935792058084,
    "amplitude_hierarchy_exp_minus_delta_action": 4.088568338297607e-30,
    "effective_decay_constant_Mp": 0.35000000000000003,
    "dangerous_mori_classes": [
      {
        "charge": [
          0,
          1
        ],
        "action": 8.714113378706733,
        "light_direction_projection": -3,
        "below_target_light_action": true
      },
      {
        "charge": [
          1,
          0
        ],
        "action": 67.66935792058082,
        "light_direction_projection": 1,
        "below_target_light_action": true
      },
      {
        "charge": [
          1,
          -2
        ],
        "action": 50.24113116316735,
        "light_direction_projection": 7,
        "below_target_light_action": true
      }
    ]
  },
  "one_loop_gauge_sector": {
    "assumed_n": [
      0.25,
      0.25
    ],
    "assumed_stabilized_s": 21.960798243050117,
    "n_dot_v": 3.0392017569498826,
    "alpha_visible_inverse": 25.0,
    "alpha_hidden_inverse": 18.921596486100235,
    "both_kinetic_functions_positive": true,
    "string_coupling": 0.8839327877155259,
    "bundle_realization_checked": false,
    "topological_audit_in_integral_basis": {
      "c2_tangent": [
        24,
        4
      ],
      "c2_difference_d_equals_4n": [
        1,
        1
      ],
      "no_ns5_c2_v1": [
        12.5,
        2.5
      ],
      "no_ns5_c2_v2": [
        11.5,
        1.5
      ],
      "no_ns5_solution_is_integral": false,
      "example_ns5_class": [
        1,
        1
      ],
      "example_ns5_class_is_effective": true,
      "with_example_ns5_c2_v1": [
        12,
        2
      ],
      "with_example_ns5_c2_v2": [
        11,
        1
      ]
    }
  },
  "genus_zero_gv_check": {
    "grading_vector": [
      3,
      1
    ],
    "maximum_degree": 13,
    "number_of_cap_points": 105,
    "requested_genus_zero_invariants": {
      "0,1": 2496,
      "1,0": 1941264,
      "1,-2": 2,
      "3,1": 24234353788301851080192,
      "4,1": 185297146866091620471432673280
    }
  }
}


==> anc/cytools_alignment_candidate.py <==
"""Reproduce and audit an explicit two-axion alignment candidate.

The geometry is the resolved degree-12 hypersurface in P^4[1,1,2,2,6]
with (h11,h21)=(2,128).  The script reconstructs a fixed FRST, tunes the
Kahler point to the requested effective decay constant and light-instanton
action, and reports both the successful EFT checks and the lower-action Mori
classes whose heterotic Pfaffians would have to vanish.

Run with the Python environment containing CYTools 1.4.8, for example

    XDG_CACHE_HOME=/tmp/cytools-cache \
      /path/to/cytools/bin/python cytools_alignment_candidate.py
"""

from __future__ import annotations

import argparse
import json
import math
from pathlib import Path
from typing import Any

import numpy as np
from cytools import Polytope
from scipy.optimize import root


POLYTOPE_VERTICES = (
    (-6, -2, -2, -1),
    (0, 0, 0, 1),
    (0, 0, 1, 0),
    (0, 1, 0, 0),
    (1, 0, 0, 0),
)

# These heights fix the FRST used in the five-seed scan.  CYTools omits the
# point interior to a facet, so the height vector has seven entries.
TRIANGULATION_HEIGHTS = (0, 4494056, 76435, 88807, 98041, 110340, 1120331)

Q_HEAVY = np.array((3, 1), dtype=int)
Q_LIGHT = np.array((4, 1), dtype=int)
LIGHT_DIRECTION = np.array((1, -3), dtype=int)


def _json_ready(value: Any) -> Any:
    if isinstance(value, dict):
        return {str(key): _json_ready(item) for key, item in value.items()}
    if isinstance(value, (tuple, list)):
        return [_json_ready(item) for item in value]
    if isinstance(value, np.ndarray):
        return value.tolist()
    if isinstance(value, np.generic):
        return value.item()
    return value


def build_cy():
    polytope = Polytope(POLYTOPE_VERTICES)
    triangulation = polytope.triangulate(
        heights=TRIANGULATION_HEIGHTS,
        verbosity=0,
    )
    return polytope, triangulation, triangulation.get_cy()


def heterotic_axion_metric(v: np.ndarray) -> np.ndarray:
    """Return Hess(-log(V))/(8*pi^2) for this intersection polynomial."""
    v1, v2 = v
    volume = v1 * v2**2 - 4 * v2**3 / 3
    gradient = np.array((v2**2, 2 * v1 * v2 - 4 * v2**2))
    volume_hessian = np.array(((0, 2 * v2), (2 * v2, 2 * v1 - 8 * v2)))
    log_hessian = np.outer(gradient, gradient) / volume**2 - volume_hessian / volume
    return log_hessian / (8 * math.pi**2)


def effective_decay_constant(v: np.ndarray) -> float:
    metric = heterotic_axion_metric(v)
    charge_projection = abs(float(Q_LIGHT @ LIGHT_DIRECTION))
    return float(
        np.sqrt(LIGHT_DIRECTION @ metric @ LIGHT_DIRECTION) / charge_projection
    )


def tune_kahler_point(target_f: float, target_light_action: float) -> np.ndarray:
    def equations(v):
        return (
            effective_decay_constant(v) - target_f,
            2 * math.pi * float(Q_LIGHT @ v) - target_light_action,
        )

    solution = root(equations, (10.75, 1.4))
    if not solution.success:
        raise RuntimeError(f"Kahler-point solve failed: {solution.message}")
    return np.asarray(solution.x, dtype=float)


def compute_candidate_gvs() -> dict[str, Any]:
    """Compute genus-zero GV invariants through the degree of q_light."""
    _, _, cy = build_cy()
    mori_cone = cy.toric_mori_cone(in_basis=True)
    grading_vector = np.array((3, 1), dtype=int)
    maximum_degree = int(grading_vector @ Q_LIGHT)
    cap_points = mori_cone.find_lattice_points(
        max_deg=maximum_degree,
        grading_vector=grading_vector,
    )
    invariants = cy.compute_gvs(
        mcap_generators=cap_points,
        grading_vec=grading_vector,
        format="dok",
    )
    requested = {}
    for charge in (
        np.array((0, 1)),
        np.array((1, 0)),
        np.array((1, -2)),
        Q_HEAVY,
        Q_LIGHT,
    ):
        key = tuple(int(x) for x in charge)
        requested[",".join(map(str, key))] = int(invariants.get(key, 0))
    return {
        "grading_vector": grading_vector,
        "maximum_degree": maximum_degree,
        "number_of_cap_points": len(cap_points),
        "requested_genus_zero_invariants": requested,
    }


def evaluate(
    target_f: float = 0.35,
    target_light_action: float = 279.39154506103,
) -> dict[str, Any]:
    polytope, triangulation, cy = build_cy()
    v = tune_kahler_point(target_f, target_light_action)
    volume = float(cy.compute_cy_volume(v))
    curve_volumes = np.asarray(cy.compute_curve_volumes(v), dtype=float)
    divisor_volumes = np.asarray(cy.compute_divisor_volumes(v), dtype=float)
    mori_cone = cy.toric_mori_cone(in_basis=True)
    mori_rays = np.asarray(mori_cone.rays(), dtype=int)

    n = np.array((0.25, 0.25))
    n_dot_v = float(n @ v)
    # Choose the stabilized dilaton so that the physical visible coupling is
    # alpha_v^{-1}=25.  This is an input, not a bundle-stabilization result.
    s = 25.0 - n_dot_v
    alpha_hidden_inverse = s - n_dot_v
    c2_tangent = np.asarray(cy.second_chern_class(in_basis=True), dtype=int)
    c2_difference = np.rint(4 * n).astype(int)
    c2_v1_no_ns5 = (c2_tangent + c2_difference) / 2
    c2_v2_no_ns5 = (c2_tangent - c2_difference) / 2
    no_ns5_integral = bool(
        np.all(c2_v1_no_ns5 == np.rint(c2_v1_no_ns5))
        and np.all(c2_v2_no_ns5 == np.rint(c2_v2_no_ns5))
    )
    ns5_class = np.array((1, 1), dtype=int)
    c2_sum_with_ns5 = c2_tangent - ns5_class

    dangerous_classes = []
    for charge, action in zip(mori_rays, 2 * math.pi * (mori_rays @ v)):
        projection = int(charge @ LIGHT_DIRECTION)
        if projection:
            dangerous_classes.append(
                {
                    "charge": charge,
                    "action": float(action),
                    "light_direction_projection": projection,
                    "below_target_light_action": bool(action < target_light_action),
                }
            )

    q_heavy_action = 2 * math.pi * float(Q_HEAVY @ v)
    q_light_action = 2 * math.pi * float(Q_LIGHT @ v)
    all_dangerous_suppressed = not any(
        item["below_target_light_action"] for item in dangerous_classes
    )

    return {
        "interpretation": {
            "eft_alignment_candidate": True,
            "microscopically_protected_light_direction": all_dangerous_suppressed,
            "reason": (
                "All lower-action Mori classes with nonzero light-direction "
                "projection need vanishing Pfaffians or another selection rule."
            ),
        },
        "geometry": {
            "description": "resolved degree-12 hypersurface in P^4[1,1,2,2,6]",
            "h11": int(cy.h11()),
            "h21": int(cy.h21()),
            "euler_characteristic": int(cy.chi()),
            "polytope_vertices": np.asarray(POLYTOPE_VERTICES),
            "polytope_normal_form": polytope.normal_form(),
            "triangulation_heights": np.asarray(TRIANGULATION_HEIGHTS),
            "triangulation_simplices": triangulation.simplices(),
            "divisor_basis": cy.divisor_basis(),
            "curve_basis_matrix": cy.curve_basis(as_matrix=True),
            "intersection_numbers": {
                ",".join(map(str, key)): value
                for key, value in cy.intersection_numbers(in_basis=True).items()
            },
            "second_chern_class_in_basis": cy.second_chern_class(in_basis=True),
            "mori_rays_in_curve_basis": mori_rays,
        },
        "kahler_point": {
            "v": v,
            "cy_volume": volume,
            "curve_volumes": curve_volumes,
            "prime_toric_divisor_volumes": divisor_volumes,
            "inside_stretched_cone": bool(
                np.min(curve_volumes) >= 1 and np.min(divisor_volumes) >= 1
            ),
            "volume_below_25": bool(volume < 25),
        },
        "alignment": {
            "q_heavy": Q_HEAVY,
            "q_light": Q_LIGHT,
            "primitive_light_direction": LIGHT_DIRECTION,
            "q_heavy_dot_d": int(Q_HEAVY @ LIGHT_DIRECTION),
            "q_light_dot_d": int(Q_LIGHT @ LIGHT_DIRECTION),
            "q_heavy_is_in_toric_mori_cone": bool(mori_cone.contains(Q_HEAVY)),
            "q_light_is_in_toric_mori_cone": bool(mori_cone.contains(Q_LIGHT)),
            "heavy_action": q_heavy_action,
            "light_action": q_light_action,
            "action_separation": q_light_action - q_heavy_action,
            "amplitude_hierarchy_exp_minus_delta_action": math.exp(
                -(q_light_action - q_heavy_action)
            ),
            "effective_decay_constant_Mp": effective_decay_constant(v),
            "dangerous_mori_classes": dangerous_classes,
        },
        "one_loop_gauge_sector": {
            "assumed_n": n,
            "assumed_stabilized_s": s,
            "n_dot_v": n_dot_v,
            "alpha_visible_inverse": s + n_dot_v,
            "alpha_hidden_inverse": alpha_hidden_inverse,
            "both_kinetic_functions_positive": bool(
                s + n_dot_v > 0 and alpha_hidden_inverse > 0
            ),
            "string_coupling": math.sqrt(volume / s),
            "bundle_realization_checked": False,
            "topological_audit_in_integral_basis": {
                "c2_tangent": c2_tangent,
                "c2_difference_d_equals_4n": c2_difference,
                "no_ns5_c2_v1": c2_v1_no_ns5,
                "no_ns5_c2_v2": c2_v2_no_ns5,
                "no_ns5_solution_is_integral": no_ns5_integral,
                "example_ns5_class": ns5_class,
                "example_ns5_class_is_effective": bool(
                    mori_cone.contains(ns5_class)
                ),
                "with_example_ns5_c2_v1": (
                    c2_sum_with_ns5 + c2_difference
                )
                // 2,
                "with_example_ns5_c2_v2": (
                    c2_sum_with_ns5 - c2_difference
                )
                // 2,
            },
        },
    }


def main() -> None:
    parser = argparse.ArgumentParser()
    parser.add_argument("--target-f", type=float, default=0.35)
    parser.add_argument("--target-light-action", type=float, default=279.39154506103)
    parser.add_argument("--compute-gv", action="store_true")
    parser.add_argument("--output", type=Path)
    args = parser.parse_args()

    result = _json_ready(evaluate(args.target_f, args.target_light_action))
    if args.compute_gv:
        result["genus_zero_gv_check"] = _json_ready(compute_candidate_gvs())
    rendered = json.dumps(result, indent=2) + "\n"
    if args.output is not None:
        args.output.write_text(rendered)
    print(rendered, end="")


if __name__ == "__main__":
    main()


==> anc/cytools_reproducible_scan.py <==
"""Reproducible sequential CYTools scan 

For every sampled Kahler-cone direction, the code first asks whether a radial
point exists that satisfies the weak preselection

    max_a Vol(C_a) >= large_curve_min,   Vol(X) < volume_max.

It then applies the geometric-control cuts to the *same direction*

    min_a Vol(C_a) >= curve_min,   min_A Vol(D_A) >= divisor_min.

The two stages therefore form one cut flow.  Only fully controlled candidates
are exported; weak candidates are counted rather than written individually.
"""

from __future__ import annotations

import csv
import json
import math
import platform
import sys
import time
from collections import Counter, defaultdict
from dataclasses import asdict, dataclass, replace
from importlib.metadata import PackageNotFoundError, version
from pathlib import Path
from typing import Any, Iterable, Optional, Sequence

import numpy as np
import requests
from cytools import read_polytopes


KREUZER_SKARKE_URL = "https://quark.itp.tuwien.ac.at/cgi-bin/cy/cydata.cgi"


@dataclass(frozen=True)
class ScanConfig:
    h11_values: tuple[int, ...] = (2, 3, 4)
    max_polytopes_per_h11: Optional[int] = 1000
    triangulation_mode: str = "fast"
    triangulations_per_polytope: int = 20
    max_triangulation_retries: int = 100
    directions_per_alpha: int = 200
    dirichlet_alphas: tuple[float, ...] = (0.25, 1.0, 4.0)
    volume_max: float = 25.0
    large_curve_min: float = 30.0
    curve_min: float = 1.0
    divisor_min: float = 1.0
    radial_safety_fraction: float = 1e-6
    progress_every_polytopes: int = 50


PRODUCTION_SEEDS: tuple[int, ...] = (
    20260713,
    20260714,
    20260715,
    20260716,
    20260717,
)


def finite_positive(values: np.ndarray, tol: float = 1e-12) -> bool:
    return bool(np.all(np.isfinite(values)) and np.all(values > tol))


def fetch_favorable_polytopes(h11: int, limit: Optional[int]) -> list[Any]:
    """Fetch favorable CY3 polytopes through the database's HTTPS endpoint.

    CYTools 1.x currently requests the HTTP endpoint, whose redirect can be
    malformed.  This is the same query and parser used by
    ``cytools.fetch_polytopes``, with HTTPS selected explicitly.
    """
    if limit is None:
        raise ValueError("A finite polytope limit is required for this scan")
    response = requests.get(
        KREUZER_SKARKE_URL,
        params={"h12": h11, "L": 5 * limit + 100},
        timeout=120,
    )
    response.raise_for_status()
    return read_polytopes(
        response.text,
        input_type="str",
        format="ks",
        as_list=True,
        favorable=True,
        lattice="N",
        limit=limit,
    )


def geometric_midpoint(lower: float, upper: float, safety: float) -> Optional[float]:
    if not (np.isfinite(lower) and np.isfinite(upper)):
        return None
    if lower <= 0 or upper <= lower:
        return None
    safe_lower = lower * (1.0 + safety)
    safe_upper = upper * (1.0 - safety)
    if safe_upper <= safe_lower:
        return None
    return float(math.sqrt(safe_lower * safe_upper))


def get_triangulations(poly: Any, seed: int, config: ScanConfig) -> Iterable[Any]:
    if config.triangulation_mode == "all":
        return poly.all_triangulations(
            only_fine=True,
            only_regular=True,
            only_star=True,
            as_list=False,
        )
    if config.triangulation_mode == "fair":
        return poly.random_triangulations_fair(
            N=config.triangulations_per_polytope,
            seed=seed,
        )
    if config.triangulation_mode == "fast":
        return poly.random_triangulations_fast(
            N=config.triangulations_per_polytope,
            max_retries=config.max_triangulation_retries,
            seed=seed,
        )
    raise ValueError(f"Unknown triangulation_mode={config.triangulation_mode!r}")


def is_new_phase(cy: Any, accepted: list[Any]) -> bool:
    """Remove only phases that CYTools certifies as trivially equivalent."""
    for other in accepted:
        try:
            if cy.is_trivially_equivalent(other):
                return False
        except Exception:
            pass
    return True


def sample_direction(
    rays: np.ndarray,
    rng: np.random.Generator,
    alpha: float,
) -> np.ndarray:
    weights = rng.dirichlet(np.full(len(rays), alpha, dtype=float))
    direction = weights @ rays
    norm = np.linalg.norm(direction)
    if not np.isfinite(norm) or norm <= 0:
        raise ValueError("Degenerate sampled direction")
    return np.asarray(direction / norm, dtype=float)


@dataclass(frozen=True)
class DirectionIntervals:
    weak_lower: float
    controlled_lower: float
    volume_upper: float
    min_curve_u: float
    max_curve_u: float
    min_divisor_u: float
    max_divisor_u: float

    @property
    def passes_weak(self) -> bool:
        return self.weak_lower < self.volume_upper

    @property
    def passes_control(self) -> bool:
        return self.controlled_lower < self.volume_upper


def direction_intervals(
    cy: Any,
    direction: np.ndarray,
    config: ScanConfig,
) -> DirectionIntervals:
    """Return the weak and controlled radial intervals for one direction.

    Under t = rho*u, curve volumes scale as rho, divisor volumes as rho^2,
    and the Calabi--Yau volume as rho^3.  This lets both cuts be evaluated
    analytically without a separate Monte Carlo draw of rho.
    """
    base_volume = float(cy.compute_cy_volume(direction))
    curves = np.asarray(
        cy.compute_curve_volumes(direction, only_extremal=False), dtype=float
    )
    divisors = np.asarray(
        cy.compute_divisor_volumes(direction, in_basis=False), dtype=float
    )
    if not np.isfinite(base_volume) or base_volume <= 0:
        raise ValueError("Non-positive Calabi--Yau volume")
    if curves.size == 0 or not np.all(np.isfinite(curves)):
        raise ValueError("Invalid Mori-generator volumes")
    if divisors.size == 0 or not np.all(np.isfinite(divisors)):
        raise ValueError("Invalid prime toric divisor volumes")
    if float(np.max(curves)) <= 0:
        raise ValueError("No positive Mori-generator volume")

    weak_lower = config.large_curve_min / float(np.max(curves))
    min_curve_u = float(np.min(curves))
    min_divisor_u = float(np.min(divisors))
    if min_curve_u <= 0 or min_divisor_u <= 0:
        controlled_lower = math.inf
    else:
        controlled_lower = max(
            weak_lower,
            config.curve_min / min_curve_u,
            math.sqrt(config.divisor_min / min_divisor_u),
        )
    volume_upper = (config.volume_max / base_volume) ** (1.0 / 3.0)
    return DirectionIntervals(
        weak_lower,
        controlled_lower,
        volume_upper,
        min_curve_u,
        float(np.max(curves)),
        min_divisor_u,
        float(np.max(divisors)),
    )


def _json_ready(value: Any) -> Any:
    if isinstance(value, dict):
        return {str(k): _json_ready(v) for k, v in value.items()}
    if isinstance(value, (tuple, list)):
        return [_json_ready(v) for v in value]
    if isinstance(value, np.generic):
        return value.item()
    return value


def _write_json(path: Path, payload: Any) -> None:
    path.write_text(json.dumps(_json_ready(payload), indent=2) + "\n")


def _controlled_candidate(
    cy: Any,
    direction: np.ndarray,
    intervals: DirectionIntervals,
    config: ScanConfig,
) -> Optional[dict[str, Any]]:
    rho = geometric_midpoint(
        intervals.controlled_lower,
        intervals.volume_upper,
        config.radial_safety_fraction,
    )
    if rho is None:
        return None
    t = rho * direction
    volume = float(cy.compute_cy_volume(t))
    curves = np.asarray(
        cy.compute_curve_volumes(t, only_extremal=False), dtype=float
    )
    divisors = np.asarray(
        cy.compute_divisor_volumes(t, in_basis=False), dtype=float
    )
    if not (
        np.isfinite(volume)
        and volume < config.volume_max
        and finite_positive(curves)
        and float(np.max(curves)) >= config.large_curve_min
        and float(np.min(curves)) >= config.curve_min
        and finite_positive(divisors)
        and float(np.min(divisors)) >= config.divisor_min
    ):
        return None
    return {
        "rho": rho,
        "t": t.tolist(),
        "cy_volume": volume,
        "curve_volumes": curves.tolist(),
        "divisor_volumes": divisors.tolist(),
    }


def run_seed(
    seed: int,
    config: ScanConfig,
    output_root: Path | str = Path("cytools_scan_five_seeds"),
    *,
    overwrite: bool = False,
) -> dict[str, Any]:
    output_root = Path(output_root)
    seed_dir = output_root / f"seed_{seed}"
    summary_path = seed_dir / "summary.json"
    if summary_path.exists() and not overwrite:
        print(f"seed {seed}: loading existing {summary_path}")
        return json.loads(summary_path.read_text())

    seed_dir.mkdir(parents=True, exist_ok=True)
    candidates_path = seed_dir / "controlled_candidates.jsonl"
    candidates_path.write_text("")

    started = time.time()
    rng = np.random.default_rng(seed)
    cutflow: Counter[str] = Counter()
    by_alpha: dict[str, Counter[str]] = {
        str(alpha): Counter() for alpha in config.dirichlet_alphas
    }
    failures: Counter[str] = Counter()
    failure_examples: dict[str, list[str]] = defaultdict(list)
    best_weak_near_miss: Optional[dict[str, Any]] = None

    for h11 in config.h11_values:
        print(f"seed {seed}: starting h11={h11}")
        accepted_phases: list[Any] = []
        polytopes = fetch_favorable_polytopes(
            h11=h11,
            limit=config.max_polytopes_per_h11,
        )
        for poly_idx, poly in enumerate(polytopes):
            cutflow["polytopes_seen"] += 1
            tri_seed = seed + 100_000 * h11 + poly_idx
            try:
                triangulations = get_triangulations(poly, tri_seed, config)
            except Exception as exc:
                failures["triangulation_generator"] += 1
                if len(failure_examples["triangulation_generator"]) < 3:
                    failure_examples["triangulation_generator"].append(repr(exc))
                continue

            for tri_idx, triangulation in enumerate(triangulations):
                cutflow["triangulations_generated"] += 1
                try:
                    cy = triangulation.get_cy()
                    cutflow["cy_constructed"] += 1
                except Exception as exc:
                    failures["get_cy"] += 1
                    if len(failure_examples["get_cy"]) < 3:
                        failure_examples["get_cy"].append(repr(exc))
                    continue

                if not is_new_phase(cy, accepted_phases):
                    cutflow["trivially_equivalent_phases_removed"] += 1
                    continue
                accepted_phases.append(cy)
                cutflow["inequivalent_phases"] += 1

                try:
                    rays = np.asarray(cy.toric_kahler_cone().rays(), dtype=float)
                    if rays.ndim != 2 or len(rays) == 0:
                        raise ValueError("Kahler cone has no usable rays")
                    cutflow["kahler_cones_constructed"] += 1
                except Exception as exc:
                    failures["kahler_cone"] += 1
                    if len(failure_examples["kahler_cone"]) < 3:
                        failure_examples["kahler_cone"].append(repr(exc))
                    continue

                for alpha in config.dirichlet_alphas:
                    alpha_counts = by_alpha[str(alpha)]
                    for _ in range(config.directions_per_alpha):
                        cutflow["directions_attempted"] += 1
                        alpha_counts["directions_attempted"] += 1
                        try:
                            direction = sample_direction(rays, rng, alpha)
                            intervals = direction_intervals(cy, direction, config)
                        except Exception as exc:
                            failures["direction_geometry"] += 1
                            if len(failure_examples["direction_geometry"]) < 3:
                                failure_examples["direction_geometry"].append(repr(exc))
                            continue

                        if not intervals.passes_weak:
                            cutflow["failed_weak_preselection"] += 1
                            alpha_counts["failed_weak_preselection"] += 1
                            continue

                        cutflow["weak_preselection_candidates"] += 1
                        alpha_counts["weak_preselection_candidates"] += 1
                        rho_at_volume_bound = intervals.volume_upper * (
                            1.0 - config.radial_safety_fraction
                        )
                        min_curve = rho_at_volume_bound * intervals.min_curve_u
                        max_curve = rho_at_volume_bound * intervals.max_curve_u
                        min_divisor = (
                            rho_at_volume_bound**2 * intervals.min_divisor_u
                        )
                        max_divisor = (
                            rho_at_volume_bound**2 * intervals.max_divisor_u
                        )
                        control_margin = min(
                            min_curve / config.curve_min,
                            min_divisor / config.divisor_min,
                        )
                        if (
                            best_weak_near_miss is None
                            or control_margin > best_weak_near_miss["control_margin"]
                        ):
                            best_weak_near_miss = {
                                "control_margin": control_margin,
                                "seed": seed,
                                "h11": h11,
                                "polytope_index_within_h11": poly_idx,
                                "triangulation_index": tri_idx,
                                "dirichlet_alpha": alpha,
                                "direction": direction.tolist(),
                                "rho_at_volume_bound": rho_at_volume_bound,
                                "cy_volume": float(
                                    cy.compute_cy_volume(
                                        rho_at_volume_bound * direction
                                    )
                                ),
                                "min_curve_volume": min_curve,
                                "max_curve_volume": max_curve,
                                "min_divisor_volume": min_divisor,
                                "max_divisor_volume": max_divisor,
                            }
                        if not intervals.passes_control:
                            cutflow["failed_geometric_control"] += 1
                            alpha_counts["failed_geometric_control"] += 1
                            continue

                        try:
                            candidate = _controlled_candidate(
                                cy, direction, intervals, config
                            )
                        except Exception as exc:
                            failures["controlled_candidate_recheck"] += 1
                            if len(failure_examples["controlled_candidate_recheck"]) < 3:
                                failure_examples["controlled_candidate_recheck"].append(repr(exc))
                            continue
                        if candidate is None:
                            cutflow["controlled_candidate_recheck_failures"] += 1
                            continue

                        cutflow["controlled_candidates"] += 1
                        alpha_counts["controlled_candidates"] += 1
                        candidate.update(
                            {
                                "seed": seed,
                                "h11": h11,
                                "polytope_index_within_h11": poly_idx,
                                "dirichlet_alpha": alpha,
                            }
                        )
                        with candidates_path.open("a") as handle:
                            handle.write(json.dumps(_json_ready(candidate)) + "\n")

            if (
                config.progress_every_polytopes > 0
                and (poly_idx + 1) % config.progress_every_polytopes == 0
            ):
                print(
                    f"seed {seed}: h11={h11}, polytopes={poly_idx + 1}, "
                    f"directions={cutflow['directions_attempted']:,}, "
                    f"weak={cutflow['weak_preselection_candidates']:,}, "
                    f"controlled={cutflow['controlled_candidates']:,}"
                )

    directions = cutflow["directions_attempted"]
    weak = cutflow["weak_preselection_candidates"]
    summary = {
        "seed": seed,
        "configuration": asdict(config),
        "software": {
            "python": sys.version.split()[0],
            "platform": platform.platform(),
            "numpy": np.__version__,
        },
        "cutflow": dict(cutflow),
        "by_dirichlet_alpha": {k: dict(v) for k, v in by_alpha.items()},
        "weak_fraction": weak / directions if directions else math.nan,
        "failures": dict(failures),
        "failure_examples": dict(failure_examples),
        "best_weak_near_miss": best_weak_near_miss,
        "elapsed_seconds": time.time() - started,
    }
    try:
        summary["software"]["cytools"] = version("cytools")
    except PackageNotFoundError:
        summary["software"]["cytools"] = "unknown"
    _write_json(summary_path, summary)
    print(
        f"seed {seed}: finished in {summary['elapsed_seconds'] / 60:.1f} min; "
        f"weak={weak:,}/{directions:,}; "
        f"controlled={cutflow['controlled_candidates']:,}"
    )
    return summary


def aggregate_summaries(
    summaries: Sequence[dict[str, Any]],
    output_root: Path | str = Path("cytools_scan_five_seeds"),
) -> dict[str, Any]:
    if not summaries:
        raise ValueError("No seed summaries supplied")
    output_root = Path(output_root)
    output_root.mkdir(parents=True, exist_ok=True)

    rows = []
    for summary in summaries:
        cutflow = summary["cutflow"]
        rows.append(
            {
                "seed": summary["seed"],
                "polytopes": cutflow.get("polytopes_seen", 0),
                "triangulations": cutflow.get("triangulations_generated", 0),
                "inequivalent_phases": cutflow.get("inequivalent_phases", 0),
                "directions": cutflow.get("directions_attempted", 0),
                "discarded_direction_evaluations": summary.get("failures", {}).get(
                    "direction_geometry", 0
                ),
                "weak_candidates": cutflow.get("weak_preselection_candidates", 0),
                "weak_fraction": summary.get("weak_fraction", math.nan),
                "controlled_candidates": cutflow.get("controlled_candidates", 0),
                "elapsed_seconds": summary.get("elapsed_seconds", math.nan),
            }
        )

    numeric = lambda key: [row[key] for row in rows]
    near_misses = [
        summary.get("best_weak_near_miss")
        for summary in summaries
        if summary.get("best_weak_near_miss") is not None
    ]
    aggregate = {
        "configuration": summaries[0]["configuration"],
        "seeds": [row["seed"] for row in rows],
        "per_seed": rows,
        "totals": {
            "directions": int(sum(numeric("directions"))),
            "discarded_direction_evaluations": int(
                sum(numeric("discarded_direction_evaluations"))
            ),
            "weak_candidates": int(sum(numeric("weak_candidates"))),
            "controlled_candidates": int(sum(numeric("controlled_candidates"))),
        },
        "ranges": {
            "weak_candidates": [
                int(min(numeric("weak_candidates"))),
                int(max(numeric("weak_candidates"))),
            ],
            "weak_fraction": [
                float(min(numeric("weak_fraction"))),
                float(max(numeric("weak_fraction"))),
            ],
        },
        "best_weak_near_miss_per_seed": near_misses,
        "overall_best_weak_near_miss": (
            max(near_misses, key=lambda item: item["control_margin"])
            if near_misses
            else None
        ),
    }
    _write_json(output_root / "aggregate_summary.json", aggregate)
    with (output_root / "per_seed_summary.csv").open("w", newline="") as handle:
        writer = csv.DictWriter(handle, fieldnames=list(rows[0]))
        writer.writeheader()
        writer.writerows(rows)
    return aggregate


def run_all_seeds(
    config: ScanConfig = ScanConfig(),
    seeds: Sequence[int] = PRODUCTION_SEEDS,
    output_root: Path | str = Path("cytools_scan_five_seeds"),
    *,
    overwrite: bool = False,
) -> dict[str, Any]:
    summaries = [
        run_seed(seed, config, output_root, overwrite=overwrite) for seed in seeds
    ]
    return aggregate_summaries(summaries, output_root)


def smoke_config(config: ScanConfig = ScanConfig()) -> ScanConfig:
    return replace(
        config,
        h11_values=(2,),
        max_polytopes_per_h11=2,
        triangulations_per_polytope=2,
        directions_per_alpha=5,
        progress_every_polytopes=1,
    )



==> anc/fig_Axion_quintessence.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 14.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    866477,      15713]
NotebookOptionsPosition[    862446,      15643]
NotebookOutlinePosition[    862882,      15660]
CellTagsIndexPosition[    862839,      15657]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["Axion   quintessence on a AXIONIC potential  ", "Title",
 CellChangeTimes->{{3.99846922092902*^9, 3.998469234109525*^9}, {
  3.998536341672844*^9, 3.998536346714293*^9}, {3.998536385704258*^9, 
  3.9985364048843784`*^9}, {3.9985568230329933`*^9, 3.9985568403085194`*^9}, {
  3.998619947680479*^9, 3.998619947855165*^9}, {4.0009218507917576`*^9, 
  4.000921858833559*^9}},ExpressionUUID->"074aa7d6-70ca-9641-94c7-\
19fb661e5342"],

Cell["Parameters", "Subtitle",
 CellChangeTimes->{{3.9984532781208935`*^9, 
  3.998453282109949*^9}},ExpressionUUID->"14f86a77-6bde-af4b-b76e-\
def1ec9e0060"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"H02", "=", 
   RowBox[{"3.45", " ", "*", 
    SuperscriptBox["10", 
     RowBox[{"-", "121"}]]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Or0", "=", 
   RowBox[{"1", "/", "10000"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Om0", "=", 
   RowBox[{"3149", "/", "10000"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Op0", "=", 
   RowBox[{"6850", "/", "10000"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"V0t", "=", 
   RowBox[{"4.49", "*", 
    RowBox[{
     SuperscriptBox["10", 
      RowBox[{"-", "121"}]], "/", "H02"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"f", "=", "0.43"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"wp0", " ", "=", 
   RowBox[{"-", 
    FractionBox["594168103166", "726416015625"]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"NNmin", "=", " ", 
   RowBox[{"-", "45"}]}], ";", 
  RowBox[{"NNmax", "=", "0"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Lambda]h", "=", 
   RowBox[{
    RowBox[{"-", "3.2"}], "*", 
    SuperscriptBox["10", 
     RowBox[{"-", "3"}]]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Vtaxion", "[", "\[Phi]_", "]"}], ":=", 
   RowBox[{"V0t", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{"Cos", "[", 
       RowBox[{"\[Phi]", "/", "f"}], "]"}]}], ")"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.998453313339111*^9, 3.998453325642296*^9}, {
   3.998453368099407*^9, 3.9984533684656353`*^9}, 3.9984538251769104`*^9, {
   3.998469267262009*^9, 3.9984692785072346`*^9}, {3.99846933094734*^9, 
   3.9984693325815105`*^9}, 3.998537701459015*^9, {3.9986360122041893`*^9, 
   3.9986360190105133`*^9}, 4.000918738307705*^9},
 CellLabel->"In[58]:=",ExpressionUUID->"2772d283-c293-f544-9634-1e34ee29c593"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.99846928063418*^9, 3.9984692806371784`*^9}},
 CellLabel->"In[68]:=",ExpressionUUID->"665840d4-ea6d-1e41-a57d-9af4a6e47a69"],

Cell[CellGroupData[{

Cell["Differential equations and solution", "Subtitle",
 CellChangeTimes->{{3.9511902727888985`*^9, 3.951190277254532*^9}, {
  3.951966848455213*^9, 3.951966859015479*^9}, {3.9984533860803833`*^9, 
  3.998453395098381*^9}},ExpressionUUID->"e7b870d8-6c79-674f-b7ad-\
4fc9acae0532"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"sys", "=", 
   RowBox[{"{", " ", 
    RowBox[{
     RowBox[{
      RowBox[{"2", 
       RowBox[{"Ht", "[", "NN", "]"}], " ", "*", 
       RowBox[{
        RowBox[{"Ht", "'"}], "[", "NN", "]"}]}], " ", "+", " ", 
      RowBox[{"4", " ", "Or0", " ", "*", " ", 
       RowBox[{"Exp", "[", 
        RowBox[{
         RowBox[{"-", "4"}], " ", "NN"}], "]"}]}], "+", " ", 
      RowBox[{"3", " ", "Om0", " ", "*", " ", 
       RowBox[{"Exp", "[", 
        RowBox[{
         RowBox[{"-", "3"}], " ", "NN"}], "]"}]}], " ", "+", " ", 
      RowBox[{
       RowBox[{
        RowBox[{"Ht", "[", "NN", "]"}], "^", "2"}], "*", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"\[Phi]", "'"}], "[", "NN", "]"}], ")"}], "2"]}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"Ht", "[", "NN", "]"}], "^", "2"}], " ", 
       RowBox[{
        RowBox[{"\[Phi]", "''"}], "[", "NN", "]"}]}], " ", "+", " ", 
      RowBox[{
       RowBox[{"Ht", "[", "NN", "]"}], " ", 
       RowBox[{
        RowBox[{"Ht", "'"}], "[", "NN", "]"}], 
       RowBox[{
        RowBox[{"\[Phi]", "'"}], "[", "NN", "]"}]}], "+", 
      RowBox[{"3", " ", 
       RowBox[{
        RowBox[{"Ht", "[", "NN", "]"}], "^", "2"}], " ", "*", " ", 
       RowBox[{
        RowBox[{"\[Phi]", "'"}], "[", "NN", "]"}]}], "-", " ", 
      RowBox[{
       FractionBox["V0t", "f"], " ", 
       RowBox[{"Sin", "[", 
        RowBox[{
         RowBox[{"\[Phi]", "[", "NN", "]"}], "/", "f"}], "]"}]}]}]}], "}"}]}],
   ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"sol", "=", 
   RowBox[{"NDSolve", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"sys", "[", 
         RowBox[{"[", "1", "]"}], "]"}], "==", "0"}], ",", 
       RowBox[{
        RowBox[{"sys", "[", 
         RowBox[{"[", "2", "]"}], "]"}], "==", "0"}], ",", 
       RowBox[{
        RowBox[{"Ht", "[", "0", "]"}], "==", "1"}], ",", 
       RowBox[{
        RowBox[{"\[Phi]", "[", "0", "]"}], "==", 
        RowBox[{"f", " ", 
         RowBox[{"ArcCos", "[", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{
            FractionBox["3", 
             RowBox[{"2", "V0t"}]], "Op0", 
            RowBox[{"(", 
             RowBox[{"1", "-", "wp0"}], ")"}]}]}], "]"}]}]}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"\[Phi]", "'"}], "[", "0", "]"}], "==", 
        RowBox[{"Sqrt", "[", 
         RowBox[{"3", "Op0", 
          RowBox[{"(", 
           RowBox[{"1", "+", "wp0"}], ")"}]}], "]"}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Ht", "[", "NN", "]"}], ",", 
       RowBox[{"\[Phi]", "[", "NN", "]"}], ",", 
       RowBox[{
        RowBox[{"\[Phi]", "'"}], "[", "NN", "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"NN", ",", "NNmin", ",", "NNmax"}], "}"}], ",", 
     RowBox[{"WorkingPrecision", "\[Rule]", "40"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Phifield", "[", "x_", "]"}], ":=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"\[Phi]", "[", "NN", "]"}], "/.", "sol"}], "/.", 
      RowBox[{"{", 
       RowBox[{"NN", "->", "x"}], "}"}]}], ")"}], "[", 
    RowBox[{"[", "1", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CapitalOmega]m", "=", 
   RowBox[{"Om0", " ", 
    RowBox[{"Exp", "[", 
     RowBox[{
      RowBox[{"-", "3"}], "NN"}], "]"}], 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Ht", "[", "NN", "]"}], "/.", "sol"}], ")"}], 
     RowBox[{"-", "2"}]]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CapitalOmega]r", "=", 
   RowBox[{"Or0", " ", 
    RowBox[{"Exp", "[", 
     RowBox[{
      RowBox[{"-", "4"}], "NN"}], "]"}], 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Ht", "[", "NN", "]"}], "/.", "sol"}], ")"}], 
     RowBox[{"-", "2"}]]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CapitalOmega]phi", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       FractionBox[
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Ht", " ", "[", "NN", "]"}], "/.", "sol"}], ")"}], "2"], 
        RowBox[{"2", " "}]], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"\[Phi]", "'"}], "[", "NN", "]"}], "/.", "sol"}], ")"}], 
        "2"]}], "+", 
      RowBox[{"Vtaxion", "[", 
       RowBox[{
        RowBox[{"\[Phi]", "[", "NN", "]"}], "/.", "sol"}], "]"}]}], ")"}], 
    "/", 
    RowBox[{"(", 
     RowBox[{"3", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Ht", "[", "NN", "]"}], "/.", "sol"}], ")"}], "2"]}], 
     ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"wphi", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       FractionBox[
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Ht", " ", "[", "NN", "]"}], "/.", "sol"}], ")"}], "2"], 
        RowBox[{"2", " "}]], 
       RowBox[{"(", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"\[Phi]", "'"}], "[", "NN", "]"}], "/.", "sol"}], ")"}], 
         "2"], ")"}]}], "-", 
      RowBox[{"Vtaxion", "[", 
       RowBox[{
        RowBox[{"\[Phi]", "[", "NN", "]"}], "/.", "sol"}], "]"}]}], ")"}], 
    "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       FractionBox[
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Ht", " ", "[", "NN", "]"}], "/.", "sol"}], ")"}], "2"], 
        RowBox[{"2", " "}]], 
       RowBox[{"(", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"\[Phi]", "'"}], "[", "NN", "]"}], "/.", "sol"}], ")"}], 
         "2"], ")"}]}], "+", 
      RowBox[{"Vtaxion", "[", 
       RowBox[{
        RowBox[{"\[Phi]", "[", "NN", "]"}], "/.", "sol"}], "]"}]}], ")"}]}]}],
   ";"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.95119067578718*^9, 3.951190676620182*^9}, {
   3.951190815321274*^9, 3.9511909083960476`*^9}, {3.951191194885903*^9, 
   3.9511911965358257`*^9}, {3.95119181243474*^9, 3.951191821846007*^9}, {
   3.9511918831762066`*^9, 3.9511920031559353`*^9}, {3.951192630092514*^9, 
   3.9511926909684677`*^9}, {3.951547865688002*^9, 3.951547868629322*^9}, {
   3.951557055834586*^9, 3.951557057589463*^9}, 3.9515579079976873`*^9, 
   3.9515582855663033`*^9, {3.951558444160383*^9, 3.95155844575588*^9}, {
   3.9518966055481167`*^9, 3.951896608453642*^9}, {3.951897465347705*^9, 
   3.951897467534093*^9}, {3.951967221611368*^9, 3.9519672227848063`*^9}, 
   3.985683821941709*^9, {3.985683853016939*^9, 3.985683914418211*^9}, {
   3.9856841061219196`*^9, 3.9856841103644505`*^9}, {3.985684162131352*^9, 
   3.985684163208847*^9}, {3.9856860010842*^9, 3.985686001477217*^9}, {
   3.98574833722484*^9, 3.985748341770418*^9}, {3.98574842142074*^9, 
   3.985748446872835*^9}, {3.985782841921492*^9, 3.985782864072031*^9}, {
   3.985829704017018*^9, 3.9858297163033257`*^9}, {3.989309088179934*^9, 
   3.989309090195572*^9}, {3.998453415039642*^9, 3.998453433646721*^9}, {
   3.99845346626316*^9, 3.998453473282688*^9}, {3.9984537104947033`*^9, 
   3.9984537108226433`*^9}, {3.998469301927456*^9, 3.998469319981926*^9}, {
   3.998537704674814*^9, 3.9985377085529003`*^9}},
 CellLabel->"In[69]:=",ExpressionUUID->"109753cc-967f-c74e-b257-30601382c030"],

Cell[BoxData[
 TemplateBox[{
  "NDSolve", "precw", 
   "\"The precision of the differential equation (\\!\\(\\*RowBox[{\\\"{\\\", \
RowBox[{RowBox[{\\\"{\\\", \
RowBox[{RowBox[{RowBox[{FractionBox[SuperscriptBox[\\\"\[ExponentialE]\\\", \
RowBox[{RowBox[{\\\"-\\\", \\\"4\\\"}], \\\" \\\", \\\"NN\\\"}]], \
\\\"2500\\\"], \\\"+\\\", FractionBox[RowBox[{\\\"9447\\\", \\\" \\\", \
SuperscriptBox[\\\"\[ExponentialE]\\\", RowBox[{RowBox[{\\\"-\\\", \
\\\"3\\\"}], \\\" \\\", \\\"NN\\\"}]]}], \\\"10000\\\"], \\\"+\\\", \
RowBox[{\\\"2\\\", \\\" \\\", RowBox[{\\\"Ht\\\", \\\"[\\\", \\\"NN\\\", \
\\\"]\\\"}], \\\" \\\", RowBox[{SuperscriptBox[\\\"Ht\\\", \\\"\[Prime]\\\", \
Rule[MultilineFunction, None]], \\\"[\\\", \\\"NN\\\", \\\"]\\\"}]}], \\\"+\\\
\", RowBox[{SuperscriptBox[RowBox[{\\\"Ht\\\", \\\"[\\\", \\\"NN\\\", \\\"]\\\
\"}], \\\"2\\\"], \\\" \\\", SuperscriptBox[RowBox[{SuperscriptBox[\\\"\[Phi]\
\\\", \\\"\[Prime]\\\", Rule[MultilineFunction, None]], \\\"[\\\", \
\\\"NN\\\", \\\"]\\\"}], \\\"2\\\"]}]}], \\\"\[Equal]\\\", \\\"0\\\"}], \\\",\
\\\", RowBox[{RowBox[{RowBox[{RowBox[{\\\"-\\\", \
\\\"3.0266262217728346`\\\"}], \\\" \\\", RowBox[{\\\"Sin\\\", \\\"[\\\", \
RowBox[{\\\"2.3255813953488373`\\\", \\\" \\\", RowBox[{\\\"\[Phi]\\\", \\\"[\
\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"1\\\", \\\"\[RightSkeleton]\\\"}], \
\\\"]\\\"}]}], \\\"]\\\"}]}], \\\"+\\\", RowBox[{\\\"3\\\", \\\" \\\", \
SuperscriptBox[RowBox[{\\\"Ht\\\", \\\"[\\\", \\\"NN\\\", \\\"]\\\"}], \
\\\"2\\\"], \\\" \\\", RowBox[{SuperscriptBox[\\\"\[Phi]\\\", \
\\\"\[Prime]\\\", Rule[MultilineFunction, None]], \\\"[\\\", \\\"NN\\\", \
\\\"]\\\"}]}], \\\"+\\\", RowBox[{RowBox[{\\\"Ht\\\", \\\"[\\\", \\\"NN\\\", \
\\\"]\\\"}], \\\" \\\", RowBox[{SuperscriptBox[\\\"Ht\\\", \\\"\[Prime]\\\", \
Rule[MultilineFunction, None]], \\\"[\\\", \\\"NN\\\", \\\"]\\\"}], \\\" \
\\\", RowBox[{SuperscriptBox[\\\"\[Phi]\\\", \\\"\[Prime]\\\", \
Rule[MultilineFunction, None]], \\\"[\\\", \\\"NN\\\", \\\"]\\\"}]}], \\\"+\\\
\", RowBox[{SuperscriptBox[RowBox[{\\\"Ht\\\", \\\"[\\\", \\\"NN\\\", \\\"]\\\
\"}], \\\"2\\\"], \\\" \\\", RowBox[{SuperscriptBox[\\\"\[Phi]\\\", \\\"\
\[Prime]\[Prime]\\\", Rule[MultilineFunction, None]], \\\"[\\\", \\\"NN\\\", \
\\\"]\\\"}]}]}], \\\"\[Equal]\\\", \\\"0\\\"}], \\\",\\\", RowBox[{RowBox[{\\\
\"Ht\\\", \\\"[\\\", \\\"0\\\", \\\"]\\\"}], \\\"\[Equal]\\\", \\\"1\\\"}], \
\\\",\\\", RowBox[{RowBox[{\\\"\[Phi]\\\", \\\"[\\\", \\\"0\\\", \\\"]\\\"}], \
\\\"\[Equal]\\\", \\\"0.48179443026918195`\\\"}], \\\",\\\", \
RowBox[{RowBox[{SuperscriptBox[\\\"\[Phi]\\\", \\\"\[Prime]\\\", \
Rule[MultilineFunction, None]], \\\"[\\\", \\\"0\\\", \\\"]\\\"}], \\\"\
\[Equal]\\\", FractionBox[SqrtBox[FractionBox[\\\"18117964006883\\\", \
\\\"5510\\\"]], \\\"93750\\\"]}]}], \\\"}\\\"}], \\\",\\\", \
RowBox[{\\\"{\\\", \\\"}\\\"}], \\\",\\\", RowBox[{\\\"{\\\", \\\"}\\\"}], \\\
\",\\\", RowBox[{\\\"{\\\", \\\"}\\\"}], \\\",\\\", RowBox[{\\\"{\\\", \
\\\"}\\\"}]}], \\\"}\\\"}]\\)) is less than WorkingPrecision \
(\\!\\(\\*RowBox[{\\\"40.`\\\"}]\\)).\"", 2, 70, 3, 32631934456627290991, 
   "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{{3.998453659805811*^9, 3.998453680747869*^9}, 
   3.998453713759205*^9, 3.998469459349828*^9, 3.9984696078789577`*^9, 
   3.998537722729012*^9, 3.998537793848177*^9, 3.998635984393911*^9, 
   4.0014720592508507`*^9, 4.0014720928314056`*^9},
 CellLabel->
  "Lors de l\[CloseCurlyQuote]\[EAcute]valuation de \
In[69]:=",ExpressionUUID->"af6e2f9d-7b46-3f4c-b71d-f3a2bf20a566"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Plots", "Subtitle",
 CellChangeTimes->{{3.99845359196425*^9, 
  3.998453594442734*^9}},ExpressionUUID->"d8f4008a-84f0-e94f-a4be-\
c13b47ac90a5"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Phifield", "[", "x_", "]"}], ":=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"\[Phi]", "[", "NN", "]"}], "/.", "sol"}], "/.", 
      RowBox[{"{", 
       RowBox[{"NN", "->", "x"}], "}"}]}], ")"}], "[", 
    RowBox[{"[", "1", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"Phifield", "[", "x", "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"x", ",", 
     RowBox[{"-", "20"}], ",", "NNmax"}], "}"}], ",", 
   RowBox[{"PlotStyle", "->", 
    RowBox[{"RGBColor", "[", 
     RowBox[{"1.00", ",", "0.50", ",", "0.00"}], "]"}]}], ",", 
   RowBox[{"AxesLabel", "->", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Style", "[", 
       RowBox[{"\"\<N\>\"", ",", "14", ",", 
        RowBox[{"FontFamily", "->", "\"\<Times\>\""}], ",", 
        RowBox[{"FontSlant", "->", "Italic"}]}], "]"}], ",", 
      RowBox[{"Style", "[", 
       RowBox[{"\"\<\[Phi]\>\"", ",", "14", ",", 
        RowBox[{"FontFamily", "->", "\"\<Times\>\""}]}], "]"}]}], "}"}]}], 
   ",", 
   RowBox[{"LabelStyle", "->", 
    RowBox[{"Directive", "[", 
     RowBox[{"14", ",", 
      RowBox[{"FontFamily", "->", "\"\<Times\>\""}]}], "]"}]}], ",", 
   RowBox[{"PlotRange", "->", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "20"}], ",", "2"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "0.2"}], ",", "0.6"}], "}"}]}], "}"}]}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"Show", "[", 
  RowBox[{
   RowBox[{"Plot", "[", 
    RowBox[{
     RowBox[{"Vtaxion", "[", "\[Phi]", "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Phi]", ",", 
       RowBox[{"-", "1.5"}], ",", 
       RowBox[{"Phifield", "[", 
        RowBox[{"-", "10"}], "]"}]}], "}"}], ",", 
     RowBox[{"PlotStyle", "->", 
      RowBox[{"RGBColor", "[", 
       RowBox[{"0.00", ",", "0.35", ",", "0.70"}], "]"}]}]}], "]"}], ",", 
   RowBox[{"Plot", "[", 
    RowBox[{
     RowBox[{"Vtaxion", "[", "\[Phi]", "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Phi]", ",", 
       RowBox[{"Phifield", "[", "0", "]"}], ",", "1.5"}], "}"}], ",", 
     RowBox[{"PlotStyle", "->", 
      RowBox[{"RGBColor", "[", 
       RowBox[{"0.00", ",", "0.35", ",", "0.70"}], "]"}]}]}], "]"}], ",", 
   RowBox[{"ParametricPlot", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Phifield", "[", "x", "]"}], ",", 
       RowBox[{"Vtaxion", "[", 
        RowBox[{"Phifield", "[", "x", "]"}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", 
       RowBox[{"-", "10"}], ",", "0"}], "}"}], ",", 
     RowBox[{"PlotStyle", "->", 
      RowBox[{"RGBColor", "[", 
       RowBox[{"1.00", ",", "0.50", ",", "0.00"}], "]"}]}]}], "]"}], ",", 
   RowBox[{"PlotRange", "->", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "1.5"}], ",", "1.5"}], "}"}], ",", "Automatic"}], 
     "}"}]}], ",", 
   RowBox[{"AspectRatio", "->", "1"}], ",", 
   RowBox[{"AxesLabel", "->", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Style", "[", 
       RowBox[{"\"\<\[Phi]\>\"", ",", "14", ",", 
        RowBox[{"FontFamily", "->", "\"\<Times\>\""}]}], "]"}], ",", 
      RowBox[{"Style", "[", 
       RowBox[{"\"\<\!\(\*OverscriptBox[\(V\), \(~\)]\)\>\"", ",", "14", ",", 
        RowBox[{"FontFamily", "->", "\"\<Times\>\""}]}], "]"}]}], "}"}]}], 
   ",", 
   RowBox[{"LabelStyle", "->", 
    RowBox[{"Directive", "[", 
     RowBox[{"14", ",", 
      RowBox[{"FontFamily", "->", "\"\<Times\>\""}]}], "]"}]}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
    "\[CapitalOmega]phi", ",", "\[CapitalOmega]m", ",", "\[CapitalOmega]r"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"NN", ",", 
     RowBox[{"-", "22"}], ",", "0"}], "}"}], ",", 
   RowBox[{"Frame", "->", "True"}], ",", 
   RowBox[{"FrameStyle", "->", "Black"}], ",", 
   RowBox[{"FrameLabel", "->", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Style", "[", 
       RowBox[{
       "\"\<\!\(\*Cell[TextData[Cell[BoxData[FormBox[\"N\", \
TraditionalForm]],ExpressionUUID->\"46fb1ea8-8a38-e942-869b-89fd7eb33f01\"]],\
ExpressionUUID->\"57e55763-ee5f-974d-9d72-da2dffac4eba\"]\)\>\"", ",", "14", 
        ",", 
        RowBox[{"FontFamily", "->", "\"\<Times\>\""}], ",", 
        RowBox[{"FontSlant", "->", "Italic"}]}], "]"}], ",", 
      RowBox[{"Style", "[", 
       RowBox[{
        RowBox[{"Rotate", "[", 
         RowBox[{
         "\"\<\!\(\*Cell[\"\[CapitalOmega]\",ExpressionUUID->\"7761ce45-6a1f-\
2c4f-984e-966c3ea69b98\"]\)\>\"", ",", 
          RowBox[{
           RowBox[{"-", "\[Pi]"}], "/", "2"}]}], "]"}], ",", "14", ",", 
        RowBox[{"FontFamily", "->", "\"\<Times\>\""}], ",", 
        RowBox[{"FontSlant", "->", "Italic"}]}], "]"}]}], "}"}]}], ",", 
   RowBox[{"GridLines", "->", 
    RowBox[{"{", 
     RowBox[{"None", ",", "Automatic"}], "}"}]}], ",", 
   RowBox[{"PlotLegends", "->", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Style", "[", 
       RowBox[{
       "\"\<\!\(\*SubscriptBox[\(\[CapitalOmega]\), \(\[Phi]\)]\)\>\"", ",", 
        "14", ",", 
        RowBox[{"FontFamily", "->", "\"\<Times\>\""}], ",", 
        RowBox[{"FontSlant", "->", "Italic"}]}], "]"}], ",", 
      RowBox[{"Style", "[", 
       RowBox[{
       "\"\<\!\(\*SubscriptBox[\(\[CapitalOmega]\), \(m\)]\)\>\"", ",", "14", 
        ",", 
        RowBox[{"FontFamily", "->", "\"\<Times\>\""}], ",", 
        RowBox[{"FontSlant", "->", "Italic"}]}], "]"}], ",", 
      RowBox[{"Style", "[", 
       RowBox[{
       "\"\<\!\(\*SubscriptBox[\(\[CapitalOmega]\), \(r\)]\)\>\"", ",", "14", 
        ",", 
        RowBox[{"FontFamily", "->", "\"\<Times\>\""}], ",", 
        RowBox[{"FontSlant", "->", "Italic"}]}], "]"}]}], "}"}]}], "\n", ",", 
   RowBox[{"PlotStyle", "->", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"RGBColor", "[", 
       RowBox[{"0.00", ",", "0.35", ",", "0.70"}], "]"}], ",", 
      RowBox[{"RGBColor", "[", 
       RowBox[{"0.00", ",", "0.55", ",", "0.30"}], "]"}], ",", 
      RowBox[{"RGBColor", "[", 
       RowBox[{"0.85", ",", "0.20", ",", "0.15"}], "]"}]}], "}"}]}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"wphi", "/.", 
    RowBox[{"{", 
     RowBox[{"NN", "->", 
      RowBox[{"-", 
       RowBox[{"Log", "[", 
        RowBox[{"1", "+", "z"}], "]"}]}]}], "}"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"z", ",", "0", ",", "4"}], "}"}], ",", 
   RowBox[{"AxesLabel", "->", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Style", "[", 
       RowBox[{"\"\<z\>\"", ",", "14", ",", 
        RowBox[{"FontFamily", "->", "\"\<Times\>\""}]}], "]"}], ",", 
      RowBox[{"Style", "[", 
       RowBox[{
       "\"\<\!\(\*SubscriptBox[\(w\), \(\[Phi]\)]\)\>\"", ",", "14", ",", 
        RowBox[{"FontFamily", "->", "\"\<Times\>\""}], ",", 
        RowBox[{"FontSlant", "->", "Italic"}]}], "]"}]}], "}"}]}], ",", 
   RowBox[{"LabelStyle", "->", 
    RowBox[{"Directive", "[", 
     RowBox[{"14", ",", 
      RowBox[{"FontFamily", "->", "\"\<Times\>\""}], ",", 
      RowBox[{"FontSlant", "->", "Italic"}]}], "]"}]}], ",", 
   RowBox[{"PlotRange", "->", "All"}], ",", 
   RowBox[{"PlotStyle", "->", 
    RowBox[{"RGBColor", "[", 
     RowBox[{"0.00", ",", "0.35", ",", "0.70"}], "]"}]}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Sample", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Exp", "[", "NN", "]"}], ",", 
       RowBox[{
        RowBox[{"Evaluate", "[", "wphi", "]"}], "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"NN", ",", 
       RowBox[{"-", "1.61"}], ",", "0", ",", "0.01"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"fitw0wa", "=", 
  RowBox[{"FindFit", "[", 
   RowBox[{"Sample", ",", 
    RowBox[{"w0x", "+", 
     RowBox[{"wax", 
      RowBox[{"(", 
       RowBox[{"1", "-", "a"}], ")"}]}]}], ",", 
    RowBox[{"{", 
     RowBox[{"w0x", ",", "wax"}], "}"}], ",", "a"}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Fitcurve", "=", 
    RowBox[{"Plot", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"w0x", "+", 
          RowBox[{"wax", 
           RowBox[{"(", 
            RowBox[{"1", "-", "a"}], ")"}]}]}], ")"}], "/.", "fitw0wa"}], 
       "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"a", ",", "0.2", ",", "1"}], "}"}], ",", 
      RowBox[{"PlotStyle", "->", "Red"}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"Show", "[", 
  RowBox[{
   RowBox[{"Plot", "[", 
    RowBox[{
     RowBox[{"wphi", "/.", 
      RowBox[{"{", 
       RowBox[{"NN", "->", 
        RowBox[{"Log", "[", "a", "]"}]}], "}"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"a", ",", 
       RowBox[{"N", "[", 
        RowBox[{"Exp", "[", 
         RowBox[{"-", "10"}], "]"}], "]"}], ",", 
       RowBox[{"N", "[", 
        RowBox[{"Exp", "[", "1", "]"}], "]"}]}], "}"}]}], "]"}], ",", 
   "Fitcurve", ",", 
   RowBox[{"AxesLabel", "->", 
    RowBox[{"{", 
     RowBox[{
     "\"\<\!\(\*FractionBox[\(a\), SubscriptBox[\(a\), \(0\)]]\)\>\"", ",", 
      "\"\<\|01d464\[CurlyPhi]\:200b\>\""}], "}"}]}], ",", 
   RowBox[{"PlotRange", "->", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "1.1"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "1.04"}], ",", "1.04"}], "}"}]}], "}"}]}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", 
  RowBox[{"\"\<We finaly have w0=\>\"", ",", 
   RowBox[{"w0x", "/.", 
    RowBox[{"fitw0wa", "[", 
     RowBox[{"[", "1", "]"}], "]"}]}], ",", "\"\<and wa=\>\"", ",", 
   RowBox[{"wax", "/.", 
    RowBox[{"fitw0wa", "[", 
     RowBox[{"[", "2", "]"}], "]"}]}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.998453617150078*^9, 3.998453672878284*^9}, {
  3.99845373269569*^9, 3.9984537417752094`*^9}, {3.998453799312668*^9, 
  3.9984538004694424`*^9}, {3.9984693501340523`*^9, 3.998469407703535*^9}, {
  3.998469439300377*^9, 3.998469439847328*^9}, {3.998537704715788*^9, 
  3.998537704774252*^9}, {3.998537828346533*^9, 3.998537832033213*^9}},
 CellLabel->"In[76]:=",ExpressionUUID->"a0f90605-a94c-bc47-ae48-551094a30fba"],

Cell[BoxData[
 GraphicsBox[
  InterpretationBox[{
    TagBox[{{{}, {}, 
       TagBox[
        {RGBColor[1., 0.5, 0.], AbsoluteThickness[2], Opacity[1.], 
         LineBox[CompressedData["
1:eJwd13c8ld8fAHAke++993bJ5oiyKknSt0hEkZCKlMpKpUmZhQZllBBFRM9H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          "]]},
        Annotation[#, "Charting`Private`Tag#1"]& ]}, {}},
     {"WolframDynamicHighlight", <|
      "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>}], 
    StyleBox[
     DynamicBox[(Charting`HighlightActionBox["DynamicHighlight", {}, 
       Slot["HighlightElements"], 
       Slot["LayoutOptions"], 
       Slot["Meta"], 
       Charting`HighlightActionFunction["DynamicHighlight", {{{{}, {}, 
           Annotation[{
             Directive[
              Opacity[1.], 
              AbsoluteThickness[2], 
              RGBColor[1., 0.5, 0.]], 
             Line[CompressedData["
1:eJwd13c8ld8fAHAke++993bJ5oiyKknSt0hEkZCKlMpKpUmZhQZllBBFRM9H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              "]]}, "Charting`Private`Tag#1"]}}, {}}, <|
        "HighlightElements" -> <|
          "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
         "LayoutOptions" -> <|
          "PanelPlotLayout" -> <||>, "PlotRange" -> {{-20., 2.}, {-0.2, 0.6}},
            "Frame" -> {{False, False}, {False, False}}, 
           "AxesOrigin" -> {0, 0}, "ImageSize" -> {360, 360/GoldenRatio}, 
           "Axes" -> {True, True}, "LabelStyle" -> 
           Directive[14, FontFamily -> "Times"], "AspectRatio" -> 
           GoldenRatio^(-1), "DefaultStyle" -> {
             Directive[
              Opacity[1.], 
              AbsoluteThickness[2], 
              RGBColor[1., 0.5, 0.]]}, 
           "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
               Identity[
                Part[#, 1]], 
               Identity[
                Part[#, 2]]}& ), 
             "ScalingFunctions" -> {{Identity, Identity}, {
               Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
           False|>, 
         "Meta" -> <|
          "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
           Plot, "GroupHighlight" -> False|>|>]]& )[<|
       "HighlightElements" -> <|
         "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
        "LayoutOptions" -> <|
         "PanelPlotLayout" -> <||>, "PlotRange" -> {{-20., 2.}, {-0.2, 0.6}}, 
          "Frame" -> {{False, False}, {False, False}}, "AxesOrigin" -> {0, 0},
           "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
          "LabelStyle" -> Directive[14, FontFamily -> "Times"], "AspectRatio" -> 
          GoldenRatio^(-1), "DefaultStyle" -> {
            Directive[
             Opacity[1.], 
             AbsoluteThickness[2], 
             RGBColor[1., 0.5, 0.]]}, 
          "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
              Identity[
               Part[#, 1]], 
              Identity[
               Part[#, 2]]}& ), 
            "ScalingFunctions" -> {{Identity, Identity}, {
              Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> False|>,
         "Meta" -> <|
         "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
          Plot, "GroupHighlight" -> False|>|>]],
     Selectable->False]},
   Annotation[{{{{}, {}, 
       Annotation[{
         Directive[
          Opacity[1.], 
          AbsoluteThickness[2], 
          RGBColor[1., 0.5, 0.]], 
         Line[CompressedData["
1:eJwd13c8ld8fAHAke++993bJ5oiyKknSt0hEkZCKlMpKpUmZhQZllBBFRM9H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          "]]}, "Charting`Private`Tag#1"]}}, {}}, <|
    "HighlightElements" -> <|
      "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
     "LayoutOptions" -> <|
      "PanelPlotLayout" -> <||>, "PlotRange" -> {{-20., 2.}, {-0.2, 0.6}}, 
       "Frame" -> {{False, False}, {False, False}}, "AxesOrigin" -> {0, 0}, 
       "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
       "LabelStyle" -> Directive[14, FontFamily -> "Times"], "AspectRatio" -> 
       GoldenRatio^(-1), "DefaultStyle" -> {
         Directive[
          Opacity[1.], 
          AbsoluteThickness[2], 
          RGBColor[1., 0.5, 0.]]}, 
       "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
           Identity[
            Part[#, 1]], 
           Identity[
            Part[#, 2]]}& ), 
         "ScalingFunctions" -> {{Identity, Identity}, {Identity, Identity}}|>,
        "Primitives" -> {}, "GCFlag" -> False|>, 
     "Meta" -> <|
      "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
       Plot, "GroupHighlight" -> False|>|>, "DynamicHighlight"]],
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{
    FormBox[
     TagBox[
      StyleBox[
      "\"N\"", 14, FontFamily -> "Times", FontSlant -> Italic, StripOnInput -> 
       False], HoldForm], TraditionalForm], 
    FormBox[
     TagBox[
      StyleBox[
      "\"\[Phi]\"", 14, FontFamily -> "Times", StripOnInput -> False], 
      HoldForm], TraditionalForm]},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  LabelStyle->Directive[14, FontFamily -> "Times"],
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{-20., 2.}, {-0.2, 0.6}},
  PlotRangeClipping->True,
  PlotRangePadding->{{0, 0}, {0, 0}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{3.998469462641394*^9, 3.99846961211008*^9, 
  3.998537726055491*^9, 3.998537798011276*^9, 3.998635989851074*^9, 
  4.001472063760483*^9, 4.0014720969353275`*^9},
 CellLabel->"Out[77]=",ExpressionUUID->"7f8d0b71-1af7-1f4b-b54a-a58cde6409a8"],

Cell[BoxData[
 GraphicsBox[{
   InterpretationBox[{
     TagBox[{{{}, {}, 
        TagBox[
         {RGBColor[0., 0.35, 0.7], AbsoluteThickness[2], Opacity[1.], 
          LineBox[CompressedData["
1:eJwV1wkwVV8YAHB5N0vZWyglUZQKRVLkuygSyVa2FqGSLRQiqahkSyJLshOy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           "]]},
         Annotation[#, "Charting`Private`Tag#1"]& ]}, {}},
      {"WolframDynamicHighlight", <|
       "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>}], 
     StyleBox[
      DynamicBox[(Charting`HighlightActionBox["DynamicHighlight", {}, 
        Slot["HighlightElements"], 
        Slot["LayoutOptions"], 
        Slot["Meta"], 
        Charting`HighlightActionFunction["DynamicHighlight", {{{{}, {}, 
            Annotation[{
              Directive[
               Opacity[1.], 
               AbsoluteThickness[2], 
               RGBColor[0., 0.35, 0.7]], 
              Line[CompressedData["
1:eJwV1wkwVV8YAHB5N0vZWyglUZQKRVLkuygSyVa2FqGSLRQiqahkSyJLshOy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               "]]}, "Charting`Private`Tag#1"]}}, {}}, <|
         "HighlightElements" -> <|
           "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
          "LayoutOptions" -> <|
           "PanelPlotLayout" -> <||>, 
            "PlotRange" -> {{-1.5, 
               0.2256302439571106496460912215240707822268781228106896728388`\
39.52235359268481}, {0., 2.6028983815812543`}}, 
            "Frame" -> {{False, False}, {False, False}}, 
            "AxesOrigin" -> {0, 0}, "ImageSize" -> {360, 360/GoldenRatio}, 
            "Axes" -> {True, True}, "LabelStyle" -> {}, "AspectRatio" -> 
            GoldenRatio^(-1), "DefaultStyle" -> {
              Directive[
               Opacity[1.], 
               AbsoluteThickness[2], 
               RGBColor[0., 0.35, 0.7]]}, 
            "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
                Identity[
                 Part[#, 1]], 
                Identity[
                 Part[#, 2]]}& ), 
              "ScalingFunctions" -> {{Identity, Identity}, {
                Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
            False|>, 
          "Meta" -> <|
           "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
            Plot, "GroupHighlight" -> False|>|>]]& )[<|
        "HighlightElements" -> <|
          "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
         "LayoutOptions" -> <|
          "PanelPlotLayout" -> <||>, 
           "PlotRange" -> {{-1.5, 
              0.2256302439571106496460912215240707822268781228106896728388`39.\
52235359268481}, {0., 2.6028983815812543`}}, 
           "Frame" -> {{False, False}, {False, False}}, 
           "AxesOrigin" -> {0, 0}, "ImageSize" -> {360, 360/GoldenRatio}, 
           "Axes" -> {True, True}, "LabelStyle" -> {}, "AspectRatio" -> 
           GoldenRatio^(-1), "DefaultStyle" -> {
             Directive[
              Opacity[1.], 
              AbsoluteThickness[2], 
              RGBColor[0., 0.35, 0.7]]}, 
           "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
               Identity[
                Part[#, 1]], 
               Identity[
                Part[#, 2]]}& ), 
             "ScalingFunctions" -> {{Identity, Identity}, {
               Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
           False|>, 
         "Meta" -> <|
          "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
           Plot, "GroupHighlight" -> False|>|>]],
      Selectable->False]},
    Annotation[{{{{}, {}, 
        Annotation[{
          Directive[
           Opacity[1.], 
           AbsoluteThickness[2], 
           RGBColor[0., 0.35, 0.7]], 
          Line[CompressedData["
1:eJwV1wkwVV8YAHB5N0vZWyglUZQKRVLkuygSyVa2FqGSLRQiqahkSyJLshOy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           "]]}, "Charting`Private`Tag#1"]}}, {}}, <|
     "HighlightElements" -> <|
       "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
      "LayoutOptions" -> <|
       "PanelPlotLayout" -> <||>, 
        "PlotRange" -> {{-1.5, 
           0.2256302439571106496460912215240707822268781228106896728388`39.\
52235359268481}, {0., 2.6028983815812543`}}, 
        "Frame" -> {{False, False}, {False, False}}, "AxesOrigin" -> {0, 0}, 
        "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
        "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), "DefaultStyle" -> {
          Directive[
           Opacity[1.], 
           AbsoluteThickness[2], 
           RGBColor[0., 0.35, 0.7]]}, 
        "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
            Identity[
             Part[#, 1]], 
            Identity[
             Part[#, 2]]}& ), 
          "ScalingFunctions" -> {{Identity, Identity}, {
            Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> False|>, 
      "Meta" -> <|
       "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
        Plot, "GroupHighlight" -> False|>|>, "DynamicHighlight"]], 
   InterpretationBox[{
     TagBox[{{{}, {}, 
        TagBox[
         {RGBColor[0., 0.35, 0.7], AbsoluteThickness[2], Opacity[1.], 
          LineBox[CompressedData["
1:eJwVVHc81e/7PkaSUIrK+hSpFJGiIZ3LqmiR0EcaHGkYhewZhfKVkR1Z2dlE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           "]]},
         Annotation[#, "Charting`Private`Tag#1"]& ]}, {}},
      {"WolframDynamicHighlight", <|
       "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>}], 
     StyleBox[
      DynamicBox[(Charting`HighlightActionBox["DynamicHighlight", {}, 
        Slot["HighlightElements"], 
        Slot["LayoutOptions"], 
        Slot["Meta"], 
        Charting`HighlightActionFunction["DynamicHighlight", {{{{}, {}, 
            Annotation[{
              Directive[
               Opacity[1.], 
               AbsoluteThickness[2], 
               RGBColor[0., 0.35, 0.7]], 
              Line[CompressedData["
1:eJwVVHc81e/7PkaSUIrK+hSpFJGiIZ3LqmiR0EcaHGkYhewZhfKVkR1Z2dlE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               "]]}, "Charting`Private`Tag#1"]}}, {}}, <|
         "HighlightElements" -> <|
           "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
          "LayoutOptions" -> <|
           "PanelPlotLayout" -> <||>, 
            "PlotRange" -> {{
              0.481794430269181950254875346217886544764041900634765625`40., 
               1.5}, {0., 1.8679380847065474`}}, 
            "Frame" -> {{False, False}, {False, False}}, 
            "AxesOrigin" -> {0.481794430269183, 0}, 
            "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
            "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), 
            "DefaultStyle" -> {
              Directive[
               Opacity[1.], 
               AbsoluteThickness[2], 
               RGBColor[0., 0.35, 0.7]]}, 
            "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
                Identity[
                 Part[#, 1]], 
                Identity[
                 Part[#, 2]]}& ), 
              "ScalingFunctions" -> {{Identity, Identity}, {
                Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
            False|>, 
          "Meta" -> <|
           "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
            Plot, "GroupHighlight" -> False|>|>]]& )[<|
        "HighlightElements" -> <|
          "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
         "LayoutOptions" -> <|
          "PanelPlotLayout" -> <||>, 
           "PlotRange" -> {{
             0.481794430269181950254875346217886544764041900634765625`40., 
              1.5}, {0., 1.8679380847065474`}}, 
           "Frame" -> {{False, False}, {False, False}}, 
           "AxesOrigin" -> {0.481794430269183, 0}, 
           "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
           "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), 
           "DefaultStyle" -> {
             Directive[
              Opacity[1.], 
              AbsoluteThickness[2], 
              RGBColor[0., 0.35, 0.7]]}, 
           "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
               Identity[
                Part[#, 1]], 
               Identity[
                Part[#, 2]]}& ), 
             "ScalingFunctions" -> {{Identity, Identity}, {
               Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
           False|>, 
         "Meta" -> <|
          "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
           Plot, "GroupHighlight" -> False|>|>]],
      Selectable->False]},
    Annotation[{{{{}, {}, 
        Annotation[{
          Directive[
           Opacity[1.], 
           AbsoluteThickness[2], 
           RGBColor[0., 0.35, 0.7]], 
          Line[CompressedData["
1:eJwVVHc81e/7PkaSUIrK+hSpFJGiIZ3LqmiR0EcaHGkYhewZhfKVkR1Z2dlE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           "]]}, "Charting`Private`Tag#1"]}}, {}}, <|
     "HighlightElements" -> <|
       "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
      "LayoutOptions" -> <|
       "PanelPlotLayout" -> <||>, 
        "PlotRange" -> {{
          0.481794430269181950254875346217886544764041900634765625`40., 
           1.5}, {0., 1.8679380847065474`}}, 
        "Frame" -> {{False, False}, {False, False}}, 
        "AxesOrigin" -> {0.481794430269183, 0}, 
        "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
        "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), "DefaultStyle" -> {
          Directive[
           Opacity[1.], 
           AbsoluteThickness[2], 
           RGBColor[0., 0.35, 0.7]]}, 
        "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
            Identity[
             Part[#, 1]], 
            Identity[
             Part[#, 2]]}& ), 
          "ScalingFunctions" -> {{Identity, Identity}, {
            Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> False|>, 
      "Meta" -> <|
       "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
        Plot, "GroupHighlight" -> False|>|>, "DynamicHighlight"]], 
   InterpretationBox[{
     TagBox[{{{}, {}, 
        TagBox[
         {RGBColor[1., 0.5, 0.], AbsoluteThickness[2], Opacity[1.], FaceForm[
          Opacity[0.3]], LineBox[CompressedData["
1:eJwV0XlM02cYB/CWQgABufGAyiEOBhsaWeTY4PkNHIhCgQYmihM5LIciIlCC
s2ABZZZ7OGeQSEFxAybIOYgKmKkTKRVWGHW1XEVQ5rUimJXR7nn/ePLkk+fJ
N3ny2MelsY9q0Wi0ECzSb8YnNGfMiMCofbVm23EGZVX3c1omuoqKExDPxgS5
Z5F5iDSbWJhY38NFP2hRsolrOgZu56BnYEqf2P8S83oeOtOw9LQjesvuflox
emj0BWcr2kh4jSFEx0W7JNujF+9rXX2IFryuHWCifUwKjivQsdV3dazRS4qb
H6nQHIuoyY3ow3Ytj41mRdCmlNA3oF+U9rNs0PVT1+ss0UWDgg5n9ImdykwL
9NcNZ112okvuhZabo7+q3GTmhS7sGVwwQ1+wjZ3zRS8vFR8kHhk0tfJHN/ww
+N4U/TJzOjAAHVIU+BPx/s7Rd3vQvQ59HGL7CtXYXrStm8yTeEF/IS4Y7X3O
0Zz4+T9hRSFo3nDqBxM0e+VUJAv97PScgrhh9qiaeDVyRkLcZ6/JCkUblBc/
Ih6+4vcXccr8un5iB4Plj8NIng/vV+LN1jWpxLufmLcR316LvUu8j1XYSDyf
8dAuHO35aKOQ2L3mQTfxL9yZSuLmiU1iNjpqZ1I2sdebrLoI9OiQzT7iW13c
gCg0s6ZVaYwOPzWqHYOmc01DiXWuuVSmoPlvpnatRzvOF//GR1sWGWobovOr
LCSNaOM5fU89dAS3VvgOfVbbLJ+Odo0IcstViKDU+/MN748xqKZctVv6HO5/
v229HL0jbrzvwLwIxnjy2y3oczoDwhsvRfCQlVt9GO39+yEB7y3ep3u4byQF
8xMdTriuikB7e3t3ZzKDGuAr1ryNh8GZvbAwlMignL9Yx833GIYEzuyEMh7/
KSlrvMMfhjaPhGXxIQZlW1UnyNcMg1dhZHVFGIPqfCHe4f5BDH9m8/a98mBQ
fiet06/vHYFdl0cmPjFiUFOSoneFN0YhRu9Kouk9Lao04KT/eacxULIbi/Y7
aVGXUtXtbv9NQLxQ/98FGzp1a757e4WpFJ5LIuy7rOhUPL810MZJCjbhQlm6
CZ3SrJRwuthSsNvgEdvLoFNHtkn9lpqlILpMtz7zkkZFVPUuyjlPIXrtU0FT
G43SkxpLLtBkMLXi6nvcnUbV7LBUjVjLoPSzyrJxFxrV05vDC/aQQZ9PeZOz
A42qVSQpZ07I4OBoQ3axCY1K93DdWjEtA6Y4KPVbqQYURxnLgeJnQJUJxoJ9
NcDMep2rfvUM/rZyvOjkooGcAq7hWwM5TNOBemKpgavhrW15e+VwpXGxvuCV
GpqZj+8nP5bDnvGBmMwf1RA1/aXu6qIcnMW6EU18NWSsRn0zaDAJVoy8rsZj
avD97vzTLaxJ4ISVqLRADX+YqIZupE1CUs6YKtpZDZuPDKWkVqL5d+rOmKrh
orGGmdExCWMtDrwE1RqkNx9g9YxPgh6rf7O5Yg3+B195PRQ=
           "]]},
         Annotation[#, "Charting`Private`Tag#1"]& ]}, {}},
      {"WolframDynamicHighlight", <|
       "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>}], 
     StyleBox[
      DynamicBox[(Charting`HighlightActionBox["DynamicHighlight", {}, 
        Slot["HighlightElements"], 
        Slot["LayoutOptions"], 
        Slot["Meta"], 
        Charting`HighlightActionFunction["DynamicHighlight", {{{{}, {}, 
            Annotation[{
              Directive[
               Opacity[1.], 
               AbsoluteThickness[2], 
               FaceForm[
                Opacity[0.3]], 
               RGBColor[1., 0.5, 0.]], 
              Line[CompressedData["
1:eJwV0XlM02cYB/CWQgABufGAyiEOBhsaWeTY4PkNHIhCgQYmihM5LIciIlCC
s2ABZZZ7OGeQSEFxAybIOYgKmKkTKRVWGHW1XEVQ5rUimJXR7nn/ePLkk+fJ
N3ny2MelsY9q0Wi0ECzSb8YnNGfMiMCofbVm23EGZVX3c1omuoqKExDPxgS5
Z5F5iDSbWJhY38NFP2hRsolrOgZu56BnYEqf2P8S83oeOtOw9LQjesvuflox
emj0BWcr2kh4jSFEx0W7JNujF+9rXX2IFryuHWCifUwKjivQsdV3dazRS4qb
H6nQHIuoyY3ow3Ytj41mRdCmlNA3oF+U9rNs0PVT1+ss0UWDgg5n9ImdykwL
9NcNZ112okvuhZabo7+q3GTmhS7sGVwwQ1+wjZ3zRS8vFR8kHhk0tfJHN/ww
+N4U/TJzOjAAHVIU+BPx/s7Rd3vQvQ59HGL7CtXYXrStm8yTeEF/IS4Y7X3O
0Zz4+T9hRSFo3nDqBxM0e+VUJAv97PScgrhh9qiaeDVyRkLcZ6/JCkUblBc/
Ih6+4vcXccr8un5iB4Plj8NIng/vV+LN1jWpxLufmLcR316LvUu8j1XYSDyf
8dAuHO35aKOQ2L3mQTfxL9yZSuLmiU1iNjpqZ1I2sdebrLoI9OiQzT7iW13c
gCg0s6ZVaYwOPzWqHYOmc01DiXWuuVSmoPlvpnatRzvOF//GR1sWGWobovOr
LCSNaOM5fU89dAS3VvgOfVbbLJ+Odo0IcstViKDU+/MN748xqKZctVv6HO5/
v229HL0jbrzvwLwIxnjy2y3oczoDwhsvRfCQlVt9GO39+yEB7y3ep3u4byQF
8xMdTriuikB7e3t3ZzKDGuAr1ryNh8GZvbAwlMignL9Yx833GIYEzuyEMh7/
KSlrvMMfhjaPhGXxIQZlW1UnyNcMg1dhZHVFGIPqfCHe4f5BDH9m8/a98mBQ
fiet06/vHYFdl0cmPjFiUFOSoneFN0YhRu9Kouk9Lao04KT/eacxULIbi/Y7
aVGXUtXtbv9NQLxQ/98FGzp1a757e4WpFJ5LIuy7rOhUPL810MZJCjbhQlm6
CZ3SrJRwuthSsNvgEdvLoFNHtkn9lpqlILpMtz7zkkZFVPUuyjlPIXrtU0FT
G43SkxpLLtBkMLXi6nvcnUbV7LBUjVjLoPSzyrJxFxrV05vDC/aQQZ9PeZOz
A42qVSQpZ07I4OBoQ3axCY1K93DdWjEtA6Y4KPVbqQYURxnLgeJnQJUJxoJ9
NcDMep2rfvUM/rZyvOjkooGcAq7hWwM5TNOBemKpgavhrW15e+VwpXGxvuCV
GpqZj+8nP5bDnvGBmMwf1RA1/aXu6qIcnMW6EU18NWSsRn0zaDAJVoy8rsZj
avD97vzTLaxJ4ISVqLRADX+YqIZupE1CUs6YKtpZDZuPDKWkVqL5d+rOmKrh
orGGmdExCWMtDrwE1RqkNx9g9YxPgh6rf7O5Yg3+B195PRQ=
               "]]}, "Charting`Private`Tag#1"]}}, {}}, <|
         "HighlightElements" -> <|
           "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
          "LayoutOptions" -> <|
           "PanelPlotLayout" -> <||>, 
            "PlotRange" -> {{0.22563024395711065`, 0.22759423075699375`}, {
             2.422436759378571, 2.4278061165152907`}}, 
            "Frame" -> {{False, False}, {False, False}}, 
            "AxesOrigin" -> {0.22563024395711065`, 2.422436759378571}, 
            "ImageSize" -> {360, 432}, "Axes" -> {True, True}, 
            "LabelStyle" -> {}, "AspectRatio" -> Automatic, "DefaultStyle" -> {
              Directive[
               Opacity[1.], 
               AbsoluteThickness[2], 
               FaceForm[
                Opacity[0.3]], 
               RGBColor[1., 0.5, 0.]]}, 
            "HighlightLabelingFunctions" -> <|
             "CoordinatesToolOptions" -> Identity, 
              "ScalingFunctions" -> {{Identity, Identity}, {
                Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
            False|>, 
          "Meta" -> <|
           "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
            ParametricPlot, "GroupHighlight" -> False|>|>]]& )[<|
        "HighlightElements" -> <|
          "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
         "LayoutOptions" -> <|
          "PanelPlotLayout" -> <||>, 
           "PlotRange" -> {{0.22563024395711065`, 0.22759423075699375`}, {
            2.422436759378571, 2.4278061165152907`}}, 
           "Frame" -> {{False, False}, {False, False}}, 
           "AxesOrigin" -> {0.22563024395711065`, 2.422436759378571}, 
           "ImageSize" -> {360, 432}, "Axes" -> {True, True}, 
           "LabelStyle" -> {}, "AspectRatio" -> Automatic, "DefaultStyle" -> {
             Directive[
              Opacity[1.], 
              AbsoluteThickness[2], 
              FaceForm[
               Opacity[0.3]], 
              RGBColor[1., 0.5, 0.]]}, 
           "HighlightLabelingFunctions" -> <|
            "CoordinatesToolOptions" -> Identity, 
             "ScalingFunctions" -> {{Identity, Identity}, {
               Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
           False|>, 
         "Meta" -> <|
          "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
           ParametricPlot, "GroupHighlight" -> False|>|>]],
      Selectable->False]},
    Annotation[{{{{}, {}, 
        Annotation[{
          Directive[
           Opacity[1.], 
           AbsoluteThickness[2], 
           FaceForm[
            Opacity[0.3]], 
           RGBColor[1., 0.5, 0.]], 
          Line[CompressedData["
1:eJwV0XlM02cYB/CWQgABufGAyiEOBhsaWeTY4PkNHIhCgQYmihM5LIciIlCC
s2ABZZZ7OGeQSEFxAybIOYgKmKkTKRVWGHW1XEVQ5rUimJXR7nn/ePLkk+fJ
N3ny2MelsY9q0Wi0ECzSb8YnNGfMiMCofbVm23EGZVX3c1omuoqKExDPxgS5
Z5F5iDSbWJhY38NFP2hRsolrOgZu56BnYEqf2P8S83oeOtOw9LQjesvuflox
emj0BWcr2kh4jSFEx0W7JNujF+9rXX2IFryuHWCifUwKjivQsdV3dazRS4qb
H6nQHIuoyY3ow3Ytj41mRdCmlNA3oF+U9rNs0PVT1+ss0UWDgg5n9ImdykwL
9NcNZ112okvuhZabo7+q3GTmhS7sGVwwQ1+wjZ3zRS8vFR8kHhk0tfJHN/ww
+N4U/TJzOjAAHVIU+BPx/s7Rd3vQvQ59HGL7CtXYXrStm8yTeEF/IS4Y7X3O
0Zz4+T9hRSFo3nDqBxM0e+VUJAv97PScgrhh9qiaeDVyRkLcZ6/JCkUblBc/
Ih6+4vcXccr8un5iB4Plj8NIng/vV+LN1jWpxLufmLcR316LvUu8j1XYSDyf
8dAuHO35aKOQ2L3mQTfxL9yZSuLmiU1iNjpqZ1I2sdebrLoI9OiQzT7iW13c
gCg0s6ZVaYwOPzWqHYOmc01DiXWuuVSmoPlvpnatRzvOF//GR1sWGWobovOr
LCSNaOM5fU89dAS3VvgOfVbbLJ+Odo0IcstViKDU+/MN748xqKZctVv6HO5/
v229HL0jbrzvwLwIxnjy2y3oczoDwhsvRfCQlVt9GO39+yEB7y3ep3u4byQF
8xMdTriuikB7e3t3ZzKDGuAr1ryNh8GZvbAwlMignL9Yx833GIYEzuyEMh7/
KSlrvMMfhjaPhGXxIQZlW1UnyNcMg1dhZHVFGIPqfCHe4f5BDH9m8/a98mBQ
fiet06/vHYFdl0cmPjFiUFOSoneFN0YhRu9Kouk9Lao04KT/eacxULIbi/Y7
aVGXUtXtbv9NQLxQ/98FGzp1a757e4WpFJ5LIuy7rOhUPL810MZJCjbhQlm6
CZ3SrJRwuthSsNvgEdvLoFNHtkn9lpqlILpMtz7zkkZFVPUuyjlPIXrtU0FT
G43SkxpLLtBkMLXi6nvcnUbV7LBUjVjLoPSzyrJxFxrV05vDC/aQQZ9PeZOz
A42qVSQpZ07I4OBoQ3axCY1K93DdWjEtA6Y4KPVbqQYURxnLgeJnQJUJxoJ9
NcDMep2rfvUM/rZyvOjkooGcAq7hWwM5TNOBemKpgavhrW15e+VwpXGxvuCV
GpqZj+8nP5bDnvGBmMwf1RA1/aXu6qIcnMW6EU18NWSsRn0zaDAJVoy8rsZj
avD97vzTLaxJ4ISVqLRADX+YqIZupE1CUs6YKtpZDZuPDKWkVqL5d+rOmKrh
orGGmdExCWMtDrwE1RqkNx9g9YxPgh6rf7O5Yg3+B195PRQ=
           "]]}, "Charting`Private`Tag#1"]}}, {}}, <|
     "HighlightElements" -> <|
       "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
      "LayoutOptions" -> <|
       "PanelPlotLayout" -> <||>, 
        "PlotRange" -> {{0.22563024395711065`, 0.22759423075699375`}, {
         2.422436759378571, 2.4278061165152907`}}, 
        "Frame" -> {{False, False}, {False, False}}, 
        "AxesOrigin" -> {0.22563024395711065`, 2.422436759378571}, 
        "ImageSize" -> {360, 432}, "Axes" -> {True, True}, "LabelStyle" -> {},
         "AspectRatio" -> Automatic, "DefaultStyle" -> {
          Directive[
           Opacity[1.], 
           AbsoluteThickness[2], 
           FaceForm[
            Opacity[0.3]], 
           RGBColor[1., 0.5, 0.]]}, 
        "HighlightLabelingFunctions" -> <|
         "CoordinatesToolOptions" -> Identity, 
          "ScalingFunctions" -> {{Identity, Identity}, {
            Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> False|>, 
      "Meta" -> <|
       "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
        ParametricPlot, "GroupHighlight" -> False|>|>, "DynamicHighlight"]]},
  AspectRatio->1,
  Axes->{True, True},
  AxesLabel->{
    FormBox[
     StyleBox["\"\[Phi]\"", 14, FontFamily -> "Times", StripOnInput -> False],
      TraditionalForm], 
    FormBox[
     StyleBox[
     "\"\\!\\(\\*OverscriptBox[\\(V\\), \\(~\\)]\\)\"", 14, FontFamily -> 
      "Times", StripOnInput -> False], TraditionalForm]},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  LabelStyle->Directive[14, FontFamily -> "Times"],
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{-1.5, 1.5}, Automatic},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{3.998469462641394*^9, 3.99846961211008*^9, 
  3.998537726055491*^9, 3.998537798011276*^9, 3.998635989851074*^9, 
  4.001472063760483*^9, 4.0014720975024967`*^9},
 CellLabel->"Out[78]=",ExpressionUUID->"cd29ee31-6aa2-d74a-a716-25d3f4556655"],

Cell[BoxData[
 TemplateBox[{
   GraphicsBox[
    InterpretationBox[{
      TagBox[{{{{}, {}, 
          TagBox[{
            Directive[
             Opacity[1.], 
             AbsoluteThickness[2], 
             RGBColor[0., 0.35, 0.7]], 
            LineBox[CompressedData["
1:eJwUV3c8198Xtvfe28fe62NUeN9rh5SIUMmmSJGmSFnJCqWvrJBQRpQQ4sgq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             "]]}, Annotation[#, "Charting`Private`Tag#1"]& ], 
          TagBox[{
            Directive[
             Opacity[1.], 
             AbsoluteThickness[2], 
             RGBColor[0., 0.55, 0.3]], 
            LineBox[CompressedData["
1:eJwV13c8Vf8bAHB7Z2fztfd2r5E6H4kyipaMohBCKqMlGYVkVJSSZG+S0rBy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             "]]}, Annotation[#, "Charting`Private`Tag#2"]& ], 
          TagBox[{
            Directive[
             Opacity[1.], 
             AbsoluteThickness[2], 
             RGBColor[0.85, 0.2, 0.15]], 
            LineBox[CompressedData["
1:eJwV2Hc8ll8UAHAysrKzs3fGu0jIpZA0lCRbEqFUpOWHIlJWJSojEVkRSch6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             "]]}, Annotation[#, "Charting`Private`Tag#3"]& ]}}, {}}, {
       "WolframDynamicHighlight", <|
        "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>}], 
      StyleBox[
       DynamicBox[
        (Charting`HighlightActionBox["DynamicHighlight", {}, 
         Slot["HighlightElements"], 
         Slot["LayoutOptions"], 
         Slot["Meta"], 
         Charting`HighlightActionFunction["DynamicHighlight", {{{{}, {}, 
             Annotation[{
               Directive[
                Opacity[1.], 
                AbsoluteThickness[2], 
                RGBColor[0., 0.35, 0.7]], 
               Line[CompressedData["
1:eJwUV3c8198Xtvfe28fe62NUeN9rh5SIUMmmSJGmSFnJCqWvrJBQRpQQ4sgq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                "]]}, "Charting`Private`Tag#1"], 
             Annotation[{
               Directive[
                Opacity[1.], 
                AbsoluteThickness[2], 
                RGBColor[0., 0.55, 0.3]], 
               Line[CompressedData["
1:eJwV13c8Vf8bAHB7Z2fztfd2r5E6H4kyipaMohBCKqMlGYVkVJSSZG+S0rBy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                "]]}, "Charting`Private`Tag#2"], 
             Annotation[{
               Directive[
                Opacity[1.], 
                AbsoluteThickness[2], 
                RGBColor[0.85, 0.2, 0.15]], 
               Line[CompressedData["
1:eJwV2Hc8ll8UAHAysrKzs3fGu0jIpZA0lCRbEqFUpOWHIlJWJSojEVkRSch6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                "]]}, "Charting`Private`Tag#3"]}}, {}}, <|
          "HighlightElements" -> <|
            "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
           "LayoutOptions" -> <|
            "PanelPlotLayout" -> <||>, 
             "PlotRange" -> {{-22, 0}, {0., 0.9997139999910856}}, 
             "Frame" -> {{True, True}, {True, True}}, "AxesOrigin" -> {0, 0}, 
             "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
             "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), 
             "DefaultStyle" -> {
               Directive[
                Opacity[1.], 
                AbsoluteThickness[2], 
                RGBColor[0.85, 0.2, 0.15]], 
               Directive[
                Opacity[1.], 
                AbsoluteThickness[2], 
                RGBColor[0., 0.55, 0.3]], 
               Directive[
                Opacity[1.], 
                AbsoluteThickness[2], 
                RGBColor[0., 0.35, 0.7]]}, 
             "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
                 Identity[
                  Part[#, 1]], 
                 Identity[
                  Part[#, 2]]}& ), 
               "ScalingFunctions" -> {{Identity, Identity}, {
                 Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
             False|>, 
           "Meta" -> <|
            "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, 
             "Function" -> Plot, "GroupHighlight" -> False|>|>]]& )[<|
         "HighlightElements" -> <|
           "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
          "LayoutOptions" -> <|
           "PanelPlotLayout" -> <||>, 
            "PlotRange" -> {{-22, 0}, {0., 0.9997139999910856}}, 
            "Frame" -> {{True, True}, {True, True}}, "AxesOrigin" -> {0, 0}, 
            "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
            "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), 
            "DefaultStyle" -> {
              Directive[
               Opacity[1.], 
               AbsoluteThickness[2], 
               RGBColor[0.85, 0.2, 0.15]], 
              Directive[
               Opacity[1.], 
               AbsoluteThickness[2], 
               RGBColor[0., 0.55, 0.3]], 
              Directive[
               Opacity[1.], 
               AbsoluteThickness[2], 
               RGBColor[0., 0.35, 0.7]]}, 
            "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
                Identity[
                 Part[#, 1]], 
                Identity[
                 Part[#, 2]]}& ), 
              "ScalingFunctions" -> {{Identity, Identity}, {
                Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
            False|>, 
          "Meta" -> <|
           "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
            Plot, "GroupHighlight" -> False|>|>]], Selectable -> False]}, 
     Annotation[{{{{}, {}, 
         Annotation[{
           Directive[
            Opacity[1.], 
            AbsoluteThickness[2], 
            RGBColor[0., 0.35, 0.7]], 
           Line[CompressedData["
1:eJwUV3c8198Xtvfe28fe62NUeN9rh5SIUMmmSJGmSFnJCqWvrJBQRpQQ4sgq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            "]]}, "Charting`Private`Tag#1"], 
         Annotation[{
           Directive[
            Opacity[1.], 
            AbsoluteThickness[2], 
            RGBColor[0., 0.55, 0.3]], 
           Line[CompressedData["
1:eJwV13c8Vf8bAHB7Z2fztfd2r5E6H4kyipaMohBCKqMlGYVkVJSSZG+S0rBy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            "]]}, "Charting`Private`Tag#2"], 
         Annotation[{
           Directive[
            Opacity[1.], 
            AbsoluteThickness[2], 
            RGBColor[0.85, 0.2, 0.15]], 
           Line[CompressedData["
1:eJwV2Hc8ll8UAHAysrKzs3fGu0jIpZA0lCRbEqFUpOWHIlJWJSojEVkRSch6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            "]]}, "Charting`Private`Tag#3"]}}, {}}, <|
      "HighlightElements" -> <|
        "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
       "LayoutOptions" -> <|
        "PanelPlotLayout" -> <||>, 
         "PlotRange" -> {{-22, 0}, {0., 0.9997139999910856}}, 
         "Frame" -> {{True, True}, {True, True}}, "AxesOrigin" -> {0, 0}, 
         "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
         "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), 
         "DefaultStyle" -> {
           Directive[
            Opacity[1.], 
            AbsoluteThickness[2], 
            RGBColor[0.85, 0.2, 0.15]], 
           Directive[
            Opacity[1.], 
            AbsoluteThickness[2], 
            RGBColor[0., 0.55, 0.3]], 
           Directive[
            Opacity[1.], 
            AbsoluteThickness[2], 
            RGBColor[0., 0.35, 0.7]]}, 
         "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
             Identity[
              Part[#, 1]], 
             Identity[
              Part[#, 2]]}& ), 
           "ScalingFunctions" -> {{Identity, Identity}, {
             Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> False|>, 
       "Meta" -> <|
        "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
         Plot, "GroupHighlight" -> False|>|>, "DynamicHighlight"]], {
    DisplayFunction -> Identity, DisplayFunction -> Identity, 
     Ticks -> {Automatic, Automatic}, AxesOrigin -> {0, 0}, 
     FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
     GridLines -> {None, Automatic}, DisplayFunction -> Identity, 
     PlotRangePadding -> {{
        Scaled[0.02], 
        Scaled[0.02]}, {
        Scaled[0.05], 
        Scaled[0.05]}}, PlotRangeClipping -> True, ImagePadding -> All, 
     DisplayFunction -> Identity, AspectRatio -> 
     NCache[GoldenRatio^(-1), 0.6180339887498948], Axes -> {True, True}, 
     AxesLabel -> {None, None}, AxesOrigin -> {0, 0}, DisplayFunction :> 
     Identity, Frame -> {{True, True}, {True, True}}, FrameLabel -> {{
        FormBox[
         TagBox[
          StyleBox[
           RotationBox[
           "\"\\!\\(\\*Cell[\\\"\[CapitalOmega]\\\"]\\)\"", 
            BoxRotation -> -1.5707963267948966`], 14, FontFamily -> "Times", 
           FontSlant -> Italic, StripOnInput -> False], HoldForm], 
         TraditionalForm], None}, {
        FormBox[
         TagBox[
          StyleBox[
          "\"\\!\\(\\*Cell[TextData[Cell[BoxData[FormBox[\\\"N\\\", \
TraditionalForm]]]]]\\)\"", 14, FontFamily -> "Times", FontSlant -> Italic, 
           StripOnInput -> False], HoldForm], TraditionalForm], None}}, 
     FrameStyle -> GrayLevel[0], 
     FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
     GridLines -> {None, Automatic}, GridLinesStyle -> Directive[
       GrayLevel[0.5, 0.4]], 
     Method -> {
      "DefaultBoundaryStyle" -> Automatic, 
       "DefaultGraphicsInteraction" -> {
        "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
         "Effects" -> {
          "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
           "Droplines" -> {
            "freeformCursorMode" -> True, 
             "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
       "DefaultMeshStyle" -> AbsolutePointSize[6], "ScalingFunctions" -> None,
        "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
           (Identity[#]& )[
            Part[#, 1]], 
           (Identity[#]& )[
            Part[#, 2]]}& ), "CopiedValueFunction" -> ({
           (Identity[#]& )[
            Part[#, 1]], 
           (Identity[#]& )[
            Part[#, 2]]}& )}}, 
     PlotRange -> {{-22, 0}, {0., 0.9997139999910856}}, PlotRangeClipping -> 
     True, PlotRangePadding -> {{
        Scaled[0.02], 
        Scaled[0.02]}, {
        Scaled[0.02], 
        Scaled[0.02]}}, Ticks -> {Automatic, Automatic}}], 
   FormBox[
    FormBox[
     TemplateBox[{
       StyleBox[
       "\"\\!\\(\\*SubscriptBox[\\(\[CapitalOmega]\\), \\(\[Phi]\\)]\\)\"", 
        14, FontFamily -> "Times", FontSlant -> Italic, StripOnInput -> 
        False], 
       StyleBox[
       "\"\\!\\(\\*SubscriptBox[\\(\[CapitalOmega]\\), \\(m\\)]\\)\"", 14, 
        FontFamily -> "Times", FontSlant -> Italic, StripOnInput -> False], 
       StyleBox[
       "\"\\!\\(\\*SubscriptBox[\\(\[CapitalOmega]\\), \\(r\\)]\\)\"", 14, 
        FontFamily -> "Times", FontSlant -> Italic, StripOnInput -> False]}, 
      "LineLegend", DisplayFunction -> (FormBox[
        StyleBox[
         StyleBox[
          PaneBox[
           TagBox[
            GridBox[{{
               TagBox[
                GridBox[{{
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    AbsoluteThickness[2], 
                    RGBColor[0., 0.35, 0.7]], {
                    LineBox[{{0, 12.5}, {20, 12.5}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    AbsoluteThickness[2], 
                    RGBColor[0., 0.35, 0.7]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 12.5}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.18000000000000002`] -> 
                    Baseline)], #}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    AbsoluteThickness[2], 
                    RGBColor[0., 0.55, 0.3]], {
                    LineBox[{{0, 12.5}, {20, 12.5}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    AbsoluteThickness[2], 
                    RGBColor[0., 0.55, 0.3]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 12.5}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.18000000000000002`] -> 
                    Baseline)], #2}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    AbsoluteThickness[2], 
                    RGBColor[0.85, 0.2, 0.15]], {
                    LineBox[{{0, 12.5}, {20, 12.5}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    AbsoluteThickness[2], 
                    RGBColor[0.85, 0.2, 0.15]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 12.5}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.18000000000000002`] -> 
                    Baseline)], #3}}, 
                 GridBoxAlignment -> {
                  "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                 AutoDelete -> False, 
                 GridBoxDividers -> {
                  "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                 GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}},
                  GridBoxSpacings -> {
                  "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
             GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
             AutoDelete -> False, 
             GridBoxItemSize -> {
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
             GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
            "Grid"], Alignment -> Left, AppearanceElements -> None, 
           ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
           "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
         FontFamily -> "Arial"}, Background -> Automatic, StripOnInput -> 
         False], TraditionalForm]& ), 
      InterpretationFunction :> (RowBox[{"LineLegend", "[", 
         RowBox[{
           RowBox[{"{", 
             RowBox[{
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   RowBox[{"AbsoluteThickness", "[", "2", "]"}], ",", 
                   
                   TemplateBox[<|"color" -> RGBColor[0., 0.35, 0.7]|>, 
                    "RGBColorSwatchTemplate"]}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   RowBox[{"AbsoluteThickness", "[", "2", "]"}], ",", 
                   
                   TemplateBox[<|"color" -> RGBColor[0., 0.55, 0.3]|>, 
                    "RGBColorSwatchTemplate"]}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   RowBox[{"AbsoluteThickness", "[", "2", "]"}], ",", 
                   
                   TemplateBox[<|"color" -> RGBColor[0.85, 0.2, 0.15]|>, 
                    "RGBColorSwatchTemplate"]}], "]"}]}], "}"}], ",", 
           RowBox[{"{", 
             RowBox[{#, ",", #2, ",", #3}], "}"}], ",", 
           RowBox[{"LegendMarkers", "\[Rule]", "None"}], ",", 
           RowBox[{"LabelStyle", "\[Rule]", 
             RowBox[{"{", "}"}]}], ",", 
           RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& ), 
      Editable -> True], TraditionalForm], TraditionalForm]},
  "Legended",
  DisplayFunction->(GridBox[{{
      TagBox[
       ItemBox[
        PaneBox[
         TagBox[#, "SkipImageSizeLevel"], Alignment -> {Center, Baseline}, 
         BaselinePosition -> Baseline], DefaultBaseStyle -> "Labeled"], 
       "SkipImageSizeLevel"], 
      ItemBox[#2, DefaultBaseStyle -> "LabeledLabel"]}}, 
    GridBoxAlignment -> {"Columns" -> {{Center}}, "Rows" -> {{Center}}}, 
    AutoDelete -> False, GridBoxItemSize -> Automatic, 
    BaselinePosition -> {1, 1}]& ),
  Editable->True,
  InterpretationFunction->(RowBox[{"Legended", "[", 
     RowBox[{#, ",", 
       RowBox[{"Placed", "[", 
         RowBox[{#2, ",", "After"}], "]"}]}], "]"}]& )]], "Output",
 CellChangeTimes->{3.998469462641394*^9, 3.99846961211008*^9, 
  3.998537726055491*^9, 3.998537798011276*^9, 3.998635989851074*^9, 
  4.001472063760483*^9, 4.0014720979909515`*^9},
 CellLabel->"Out[79]=",ExpressionUUID->"d9210353-aaa6-f643-86a1-81331ceb13f6"],

Cell[BoxData[
 GraphicsBox[
  InterpretationBox[{
    TagBox[{{{}, {}, 
       TagBox[
        {RGBColor[0., 0.35, 0.7], AbsoluteThickness[2], Opacity[1.], 
         LineBox[CompressedData["
1:eJwVznlYTYkfBvAW0n60MS3iRkNaB20mvkdJpcUoJKlJIkqK+pEsFdWkjZap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          "]]},
        Annotation[#, "Charting`Private`Tag#1"]& ]}, {}},
     {"WolframDynamicHighlight", <|
      "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>}], 
    StyleBox[
     DynamicBox[(Charting`HighlightActionBox["DynamicHighlight", {}, 
       Slot["HighlightElements"], 
       Slot["LayoutOptions"], 
       Slot["Meta"], 
       Charting`HighlightActionFunction["DynamicHighlight", {{{{}, {}, 
           Annotation[{
             Directive[
              Opacity[1.], 
              AbsoluteThickness[2], 
              RGBColor[0., 0.35, 0.7]], 
             Line[CompressedData["
1:eJwVznlYTYkfBvAW0n60MS3iRkNaB20mvkdJpcUoJKlJIkqK+pEsFdWkjZap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              "]]}, "Charting`Private`Tag#1"]}}, {}}, <|
        "HighlightElements" -> <|
          "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
         "LayoutOptions" -> <|
          "PanelPlotLayout" -> <||>, "PlotRange" -> {All, All}, 
           "Frame" -> {{False, False}, {False, False}}, 
           "AxesOrigin" -> {0, -0.8078965827372502}, 
           "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
           "LabelStyle" -> 
           Directive[14, FontFamily -> "Times", FontSlant -> Italic], 
           "AspectRatio" -> GoldenRatio^(-1), "DefaultStyle" -> {
             Directive[
              Opacity[1.], 
              AbsoluteThickness[2], 
              RGBColor[0., 0.35, 0.7]]}, 
           "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
               Identity[
                Part[#, 1]], 
               Identity[
                Part[#, 2]]}& ), 
             "ScalingFunctions" -> {{Identity, Identity}, {
               Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
           False|>, 
         "Meta" -> <|
          "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
           Plot, "GroupHighlight" -> False|>|>]]& )[<|
       "HighlightElements" -> <|
         "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
        "LayoutOptions" -> <|
         "PanelPlotLayout" -> <||>, "PlotRange" -> {All, All}, 
          "Frame" -> {{False, False}, {False, False}}, 
          "AxesOrigin" -> {0, -0.8078965827372502}, 
          "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
          "LabelStyle" -> 
          Directive[14, FontFamily -> "Times", FontSlant -> Italic], 
          "AspectRatio" -> GoldenRatio^(-1), "DefaultStyle" -> {
            Directive[
             Opacity[1.], 
             AbsoluteThickness[2], 
             RGBColor[0., 0.35, 0.7]]}, 
          "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
              Identity[
               Part[#, 1]], 
              Identity[
               Part[#, 2]]}& ), 
            "ScalingFunctions" -> {{Identity, Identity}, {
              Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> False|>,
         "Meta" -> <|
         "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
          Plot, "GroupHighlight" -> False|>|>]],
     Selectable->False]},
   Annotation[{{{{}, {}, 
       Annotation[{
         Directive[
          Opacity[1.], 
          AbsoluteThickness[2], 
          RGBColor[0., 0.35, 0.7]], 
         Line[CompressedData["
1:eJwVznlYTYkfBvAW0n60MS3iRkNaB20mvkdJpcUoJKlJIkqK+pEsFdWkjZap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          "]]}, "Charting`Private`Tag#1"]}}, {}}, <|
    "HighlightElements" -> <|
      "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
     "LayoutOptions" -> <|
      "PanelPlotLayout" -> <||>, "PlotRange" -> {All, All}, 
       "Frame" -> {{False, False}, {False, False}}, 
       "AxesOrigin" -> {0, -0.8078965827372502}, 
       "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
       "LabelStyle" -> 
       Directive[14, FontFamily -> "Times", FontSlant -> Italic], 
       "AspectRatio" -> GoldenRatio^(-1), "DefaultStyle" -> {
         Directive[
          Opacity[1.], 
          AbsoluteThickness[2], 
          RGBColor[0., 0.35, 0.7]]}, 
       "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
           Identity[
            Part[#, 1]], 
           Identity[
            Part[#, 2]]}& ), 
         "ScalingFunctions" -> {{Identity, Identity}, {Identity, Identity}}|>,
        "Primitives" -> {}, "GCFlag" -> False|>, 
     "Meta" -> <|
      "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
       Plot, "GroupHighlight" -> False|>|>, "DynamicHighlight"]],
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{
    FormBox[
     TagBox[
      StyleBox["\"z\"", 14, FontFamily -> "Times", StripOnInput -> False], 
      HoldForm], TraditionalForm], 
    FormBox[
     TagBox[
      StyleBox[
      "\"\\!\\(\\*SubscriptBox[\\(w\\), \\(\[Phi]\\)]\\)\"", 14, FontFamily -> 
       "Times", FontSlant -> Italic, StripOnInput -> False], HoldForm], 
     TraditionalForm]},
  AxesOrigin->{0, -0.8078965827372502},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  LabelStyle->Directive[14, FontFamily -> "Times", FontSlant -> Italic],
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{All, All},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{3.998469462641394*^9, 3.99846961211008*^9, 
  3.998537726055491*^9, 3.998537798011276*^9, 3.998635989851074*^9, 
  4.001472063760483*^9, 4.001472102021847*^9},
 CellLabel->"Out[80]=",ExpressionUUID->"59c0b08a-730e-ff4d-b4c3-aff00c58893b"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"w0x", "\[Rule]", 
    RowBox[{"-", "0.8744610155257597`"}]}], ",", 
   RowBox[{"wax", "\[Rule]", 
    RowBox[{"-", "0.18096150659649665`"}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.998469462641394*^9, 3.99846961211008*^9, 
  3.998537726055491*^9, 3.998537798011276*^9, 3.998635989851074*^9, 
  4.001472063760483*^9, 4.001472102040659*^9},
 CellLabel->"Out[82]=",ExpressionUUID->"ef3a0b4b-8602-b14a-a3e4-0998df19aa51"],

Cell[BoxData[
 GraphicsBox[{
   InterpretationBox[{
     TagBox[{{{}, {}, 
        TagBox[
         {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[2], 
          Opacity[1.], LineBox[CompressedData["
1:eJxF1nk0Vd8XAHCFTCVTftRXhcqQZMhQ0ZaEIiklXyVzypQopZAhcxENKjMZ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           "]]},
         Annotation[#, "Charting`Private`Tag#1"]& ]}, {}},
      {"WolframDynamicHighlight", <|
       "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>}], 
     StyleBox[
      DynamicBox[(Charting`HighlightActionBox["DynamicHighlight", {}, 
        Slot["HighlightElements"], 
        Slot["LayoutOptions"], 
        Slot["Meta"], 
        Charting`HighlightActionFunction["DynamicHighlight", {{{{}, {}, 
            Annotation[{
              Directive[
               Opacity[1.], 
               RGBColor[0.368417, 0.506779, 0.709798], 
               AbsoluteThickness[2]], 
              Line[CompressedData["
1:eJxF1nk0Vd8XAHCFTCVTftRXhcqQZMhQ0ZaEIiklXyVzypQopZAhcxENKjMZ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               "]]}, "Charting`Private`Tag#1"]}}, {}}, <|
         "HighlightElements" -> <|
           "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
          "LayoutOptions" -> <|
           "PanelPlotLayout" -> <||>, 
            "PlotRange" -> {{0.000045399929762484854`, 
             2.718281828459045}, {-0.9999999578682045, 1.}}, 
            "Frame" -> {{False, False}, {False, False}}, 
            "AxesOrigin" -> {0, 0}, "ImageSize" -> {360, 360/GoldenRatio}, 
            "Axes" -> {True, True}, "LabelStyle" -> {}, "AspectRatio" -> 
            GoldenRatio^(-1), "DefaultStyle" -> {
              Directive[
               Opacity[1.], 
               RGBColor[0.368417, 0.506779, 0.709798], 
               AbsoluteThickness[2]]}, 
            "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
                Identity[
                 Part[#, 1]], 
                Identity[
                 Part[#, 2]]}& ), 
              "ScalingFunctions" -> {{Identity, Identity}, {
                Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
            False|>, 
          "Meta" -> <|
           "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
            Plot, "GroupHighlight" -> False|>|>]]& )[<|
        "HighlightElements" -> <|
          "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
         "LayoutOptions" -> <|
          "PanelPlotLayout" -> <||>, 
           "PlotRange" -> {{0.000045399929762484854`, 
            2.718281828459045}, {-0.9999999578682045, 1.}}, 
           "Frame" -> {{False, False}, {False, False}}, 
           "AxesOrigin" -> {0, 0}, "ImageSize" -> {360, 360/GoldenRatio}, 
           "Axes" -> {True, True}, "LabelStyle" -> {}, "AspectRatio" -> 
           GoldenRatio^(-1), "DefaultStyle" -> {
             Directive[
              Opacity[1.], 
              RGBColor[0.368417, 0.506779, 0.709798], 
              AbsoluteThickness[2]]}, 
           "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
               Identity[
                Part[#, 1]], 
               Identity[
                Part[#, 2]]}& ), 
             "ScalingFunctions" -> {{Identity, Identity}, {
               Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
           False|>, 
         "Meta" -> <|
          "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
           Plot, "GroupHighlight" -> False|>|>]],
      Selectable->False]},
    Annotation[{{{{}, {}, 
        Annotation[{
          Directive[
           Opacity[1.], 
           RGBColor[0.368417, 0.506779, 0.709798], 
           AbsoluteThickness[2]], 
          Line[CompressedData["
1:eJxF1nk0Vd8XAHCFTCVTftRXhcqQZMhQ0ZaEIiklXyVzypQopZAhcxENKjMZ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           "]]}, "Charting`Private`Tag#1"]}}, {}}, <|
     "HighlightElements" -> <|
       "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
      "LayoutOptions" -> <|
       "PanelPlotLayout" -> <||>, 
        "PlotRange" -> {{0.000045399929762484854`, 
         2.718281828459045}, {-0.9999999578682045, 1.}}, 
        "Frame" -> {{False, False}, {False, False}}, "AxesOrigin" -> {0, 0}, 
        "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
        "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), "DefaultStyle" -> {
          Directive[
           Opacity[1.], 
           RGBColor[0.368417, 0.506779, 0.709798], 
           AbsoluteThickness[2]]}, 
        "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
            Identity[
             Part[#, 1]], 
            Identity[
             Part[#, 2]]}& ), 
          "ScalingFunctions" -> {{Identity, Identity}, {
            Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> False|>, 
      "Meta" -> <|
       "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
        Plot, "GroupHighlight" -> False|>|>, "DynamicHighlight"]], 
   InterpretationBox[{
     TagBox[{{{}, {}, 
        TagBox[
         {RGBColor[1, 0, 0], AbsoluteThickness[2], Opacity[1.], 
          LineBox[CompressedData["
1:eJwVx3s0lHkYwHHkvtsmTDsspQ3ddLooJbVPLiGk0o2pKRHZTiFdJiHjUkqn
tSxFqVSEasU4h1AelUkojUm51TQuE2be9/1NclKD7Owf3/M9n9lBEX4hWhoa
GhvV/f+k5cWPcnIawW66j3+9rxLN878P377ZCJ6yu41ZagtMvOaXFDdCaJWB
0wG1e4flWU+rGuHGvgZLQ7Wdy+wiFJ2NYCJw6du0UYmTi0pnrzVvApWfY3i3
txJj5laelV5pgheZtsnDnko8ai7cPDe3GULYmqVWrkqUTKfJeOMraCYYkuig
xBWhfONu8Wsw2caxq16gxLbixS/qBkVwb1eq5aJZSvSaX/Dzw4lWiLSvP1Rg
rESHnaIMe403MCO78+UXXSVKLybM3MpuA3HOZ1baCEF2ekf7joVvwcxr18D9
boLPXWRiycJ3YG0a23WinuDSCd4bQ5d2SDldet77HkGT0DpWzfoOeKCVy3n5
D8GkqyVnNrl1Au+VgP8slmBp5+9jKf5dkL3qQ5AwmKDfcx+BG6cb4h7Xhh71
ISioGQ8vOPIeqnvLbe3sCebF+QXIkz5Ajm+b0y5zgtoM90x5kgSc2u5FOUwh
aHOAVFjlfAQH1aUQCzmDez1+Yxn4SuGro+OpEjGD5z8mtG7tksIv5sTLu4pB
Fbcm32h/DzSsE0XuyWPwTvnr7LT+HnBLCHtoeZ7BsqmFadKIXjALMn00EMHg
6B8BhV8+90L5bl4P15/B5B2StyeP9AF9TWe3lzODkVG2eqKxPuDHF2Y4z2Pw
csiGgKHYfmg/paHoN2LQgru4pE1fBikzDk9mjNI4uHrQbFmGDDq+af9ZKaGR
kJg7W4w/ATWydSSlgcbtxeIVrtc+ASe9wim4hMavjtqfvs4cgAseonz5JRol
pfr/WlwfAK4bK3gwnkYbO9EJ03mDcK7n8AdlKI2Fp6P2tRQNAi87LrpgE40p
b9t9OcuHAEle634HGm9NYXOLKoagOTDGWzSTRm32wsQwBznw2AnmAj0ahUs0
76rq5BAbeaXgOkPhEyvBsK+LAtx7D/qtbKfQgmX7x/EWBYSN+NZ0PaawlhzK
m+pPwYKNe6JH8im8evOvOWEdFJShdUD1RQrf7TxanBlMw9/iHyOpxyj0kS3b
nCSjYflkmkCPS6FBgHBq/34GoqN8hKr1FNq0mrfMIAywzlpkfrOjMNbK+8FP
kQR45beTb7Eo3Nt/kO8dReCyteuW1Wq7FKVuuXCMQGVWr6XYlEL9JU1fDKMJ
fOPNrtRUOws2rDJMJBC95sZQoDGFJXs8nuhnEogRXvGdNY3CnlzXNzoPCZxu
T2fn6lNYHxicv76awA3PpTJ7tYusk46feUQAq0RlzXoUht9/+qvOEwKTV6d5
j+lSqKpx3q3dRIAfeDGOo0OhaTfItN4TSBw618vWonD0+t4KFwmBW5x5D0o1
KewKik9JlBJ41twQ46l2nrx2vpaMwJQSXdZJDQoXqdaGazIEkqOSPdp/KNCo
lgvOSgL5fXNMI9QeSYgzShgmINz2TKqrdrXBY4HGKAGdlVqnHCYUeO3V+6R1
3wnYFN10bxlXID99fBt/jIC7mbNJqNrB2y1s6yYIhKZKP06MKdDdbM3o5CSB
s2Px97PU/g+6U6gE
           "]]},
         Annotation[#, "Charting`Private`Tag#1"]& ]}, {}},
      {"WolframDynamicHighlight", <|
       "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>}], 
     StyleBox[
      DynamicBox[(Charting`HighlightActionBox["DynamicHighlight", {}, 
        Slot["HighlightElements"], 
        Slot["LayoutOptions"], 
        Slot["Meta"], 
        Charting`HighlightActionFunction["DynamicHighlight", {{{{}, {}, 
            Annotation[{
              Directive[
               Opacity[1.], 
               AbsoluteThickness[2], 
               RGBColor[1, 0, 0]], 
              Line[CompressedData["
1:eJwVx3s0lHkYwHHkvtsmTDsspQ3ddLooJbVPLiGk0o2pKRHZTiFdJiHjUkqn
tSxFqVSEasU4h1AelUkojUm51TQuE2be9/1NclKD7Owf3/M9n9lBEX4hWhoa
GhvV/f+k5cWPcnIawW66j3+9rxLN878P377ZCJ6yu41ZagtMvOaXFDdCaJWB
0wG1e4flWU+rGuHGvgZLQ7Wdy+wiFJ2NYCJw6du0UYmTi0pnrzVvApWfY3i3
txJj5laelV5pgheZtsnDnko8ai7cPDe3GULYmqVWrkqUTKfJeOMraCYYkuig
xBWhfONu8Wsw2caxq16gxLbixS/qBkVwb1eq5aJZSvSaX/Dzw4lWiLSvP1Rg
rESHnaIMe403MCO78+UXXSVKLybM3MpuA3HOZ1baCEF2ekf7joVvwcxr18D9
boLPXWRiycJ3YG0a23WinuDSCd4bQ5d2SDldet77HkGT0DpWzfoOeKCVy3n5
D8GkqyVnNrl1Au+VgP8slmBp5+9jKf5dkL3qQ5AwmKDfcx+BG6cb4h7Xhh71
ISioGQ8vOPIeqnvLbe3sCebF+QXIkz5Ajm+b0y5zgtoM90x5kgSc2u5FOUwh
aHOAVFjlfAQH1aUQCzmDez1+Yxn4SuGro+OpEjGD5z8mtG7tksIv5sTLu4pB
Fbcm32h/DzSsE0XuyWPwTvnr7LT+HnBLCHtoeZ7BsqmFadKIXjALMn00EMHg
6B8BhV8+90L5bl4P15/B5B2StyeP9AF9TWe3lzODkVG2eqKxPuDHF2Y4z2Pw
csiGgKHYfmg/paHoN2LQgru4pE1fBikzDk9mjNI4uHrQbFmGDDq+af9ZKaGR
kJg7W4w/ATWydSSlgcbtxeIVrtc+ASe9wim4hMavjtqfvs4cgAseonz5JRol
pfr/WlwfAK4bK3gwnkYbO9EJ03mDcK7n8AdlKI2Fp6P2tRQNAi87LrpgE40p
b9t9OcuHAEle634HGm9NYXOLKoagOTDGWzSTRm32wsQwBznw2AnmAj0ahUs0
76rq5BAbeaXgOkPhEyvBsK+LAtx7D/qtbKfQgmX7x/EWBYSN+NZ0PaawlhzK
m+pPwYKNe6JH8im8evOvOWEdFJShdUD1RQrf7TxanBlMw9/iHyOpxyj0kS3b
nCSjYflkmkCPS6FBgHBq/34GoqN8hKr1FNq0mrfMIAywzlpkfrOjMNbK+8FP
kQR45beTb7Eo3Nt/kO8dReCyteuW1Wq7FKVuuXCMQGVWr6XYlEL9JU1fDKMJ
fOPNrtRUOws2rDJMJBC95sZQoDGFJXs8nuhnEogRXvGdNY3CnlzXNzoPCZxu
T2fn6lNYHxicv76awA3PpTJ7tYusk46feUQAq0RlzXoUht9/+qvOEwKTV6d5
j+lSqKpx3q3dRIAfeDGOo0OhaTfItN4TSBw618vWonD0+t4KFwmBW5x5D0o1
KewKik9JlBJ41twQ46l2nrx2vpaMwJQSXdZJDQoXqdaGazIEkqOSPdp/KNCo
lgvOSgL5fXNMI9QeSYgzShgmINz2TKqrdrXBY4HGKAGdlVqnHCYUeO3V+6R1
3wnYFN10bxlXID99fBt/jIC7mbNJqNrB2y1s6yYIhKZKP06MKdDdbM3o5CSB
s2Px97PU/g+6U6gE
               "]]}, "Charting`Private`Tag#1"]}}, {}}, <|
         "HighlightElements" -> <|
           "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
          "LayoutOptions" -> <|
           "PanelPlotLayout" -> <||>, 
            "PlotRange" -> {{
              0.2, 1}, {-1.0192302178484836`, -0.8744610184802333}}, 
            "Frame" -> {{False, False}, {False, False}}, 
            "AxesOrigin" -> {0.20000000000000046`, -0.8664182851819991}, 
            "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
            "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), 
            "DefaultStyle" -> {
              Directive[
               Opacity[1.], 
               AbsoluteThickness[2], 
               RGBColor[1, 0, 0]]}, 
            "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
                Identity[
                 Part[#, 1]], 
                Identity[
                 Part[#, 2]]}& ), 
              "ScalingFunctions" -> {{Identity, Identity}, {
                Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
            False|>, 
          "Meta" -> <|
           "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
            Plot, "GroupHighlight" -> False|>|>]]& )[<|
        "HighlightElements" -> <|
          "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
         "LayoutOptions" -> <|
          "PanelPlotLayout" -> <||>, 
           "PlotRange" -> {{
             0.2, 1}, {-1.0192302178484836`, -0.8744610184802333}}, 
           "Frame" -> {{False, False}, {False, False}}, 
           "AxesOrigin" -> {0.20000000000000046`, -0.8664182851819991}, 
           "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
           "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), 
           "DefaultStyle" -> {
             Directive[
              Opacity[1.], 
              AbsoluteThickness[2], 
              RGBColor[1, 0, 0]]}, 
           "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
               Identity[
                Part[#, 1]], 
               Identity[
                Part[#, 2]]}& ), 
             "ScalingFunctions" -> {{Identity, Identity}, {
               Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
           False|>, 
         "Meta" -> <|
          "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
           Plot, "GroupHighlight" -> False|>|>]],
      Selectable->False]},
    Annotation[{{{{}, {}, 
        Annotation[{
          Directive[
           Opacity[1.], 
           AbsoluteThickness[2], 
           RGBColor[1, 0, 0]], 
          Line[CompressedData["
1:eJwVx3s0lHkYwHHkvtsmTDsspQ3ddLooJbVPLiGk0o2pKRHZTiFdJiHjUkqn
tSxFqVSEasU4h1AelUkojUm51TQuE2be9/1NclKD7Owf3/M9n9lBEX4hWhoa
GhvV/f+k5cWPcnIawW66j3+9rxLN878P377ZCJ6yu41ZagtMvOaXFDdCaJWB
0wG1e4flWU+rGuHGvgZLQ7Wdy+wiFJ2NYCJw6du0UYmTi0pnrzVvApWfY3i3
txJj5laelV5pgheZtsnDnko8ai7cPDe3GULYmqVWrkqUTKfJeOMraCYYkuig
xBWhfONu8Wsw2caxq16gxLbixS/qBkVwb1eq5aJZSvSaX/Dzw4lWiLSvP1Rg
rESHnaIMe403MCO78+UXXSVKLybM3MpuA3HOZ1baCEF2ekf7joVvwcxr18D9
boLPXWRiycJ3YG0a23WinuDSCd4bQ5d2SDldet77HkGT0DpWzfoOeKCVy3n5
D8GkqyVnNrl1Au+VgP8slmBp5+9jKf5dkL3qQ5AwmKDfcx+BG6cb4h7Xhh71
ISioGQ8vOPIeqnvLbe3sCebF+QXIkz5Ajm+b0y5zgtoM90x5kgSc2u5FOUwh
aHOAVFjlfAQH1aUQCzmDez1+Yxn4SuGro+OpEjGD5z8mtG7tksIv5sTLu4pB
Fbcm32h/DzSsE0XuyWPwTvnr7LT+HnBLCHtoeZ7BsqmFadKIXjALMn00EMHg
6B8BhV8+90L5bl4P15/B5B2StyeP9AF9TWe3lzODkVG2eqKxPuDHF2Y4z2Pw
csiGgKHYfmg/paHoN2LQgru4pE1fBikzDk9mjNI4uHrQbFmGDDq+af9ZKaGR
kJg7W4w/ATWydSSlgcbtxeIVrtc+ASe9wim4hMavjtqfvs4cgAseonz5JRol
pfr/WlwfAK4bK3gwnkYbO9EJ03mDcK7n8AdlKI2Fp6P2tRQNAi87LrpgE40p
b9t9OcuHAEle634HGm9NYXOLKoagOTDGWzSTRm32wsQwBznw2AnmAj0ahUs0
76rq5BAbeaXgOkPhEyvBsK+LAtx7D/qtbKfQgmX7x/EWBYSN+NZ0PaawlhzK
m+pPwYKNe6JH8im8evOvOWEdFJShdUD1RQrf7TxanBlMw9/iHyOpxyj0kS3b
nCSjYflkmkCPS6FBgHBq/34GoqN8hKr1FNq0mrfMIAywzlpkfrOjMNbK+8FP
kQR45beTb7Eo3Nt/kO8dReCyteuW1Wq7FKVuuXCMQGVWr6XYlEL9JU1fDKMJ
fOPNrtRUOws2rDJMJBC95sZQoDGFJXs8nuhnEogRXvGdNY3CnlzXNzoPCZxu
T2fn6lNYHxicv76awA3PpTJ7tYusk46feUQAq0RlzXoUht9/+qvOEwKTV6d5
j+lSqKpx3q3dRIAfeDGOo0OhaTfItN4TSBw618vWonD0+t4KFwmBW5x5D0o1
KewKik9JlBJ41twQ46l2nrx2vpaMwJQSXdZJDQoXqdaGazIEkqOSPdp/KNCo
lgvOSgL5fXNMI9QeSYgzShgmINz2TKqrdrXBY4HGKAGdlVqnHCYUeO3V+6R1
3wnYFN10bxlXID99fBt/jIC7mbNJqNrB2y1s6yYIhKZKP06MKdDdbM3o5CSB
s2Px97PU/g+6U6gE
           "]]}, "Charting`Private`Tag#1"]}}, {}}, <|
     "HighlightElements" -> <|
       "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
      "LayoutOptions" -> <|
       "PanelPlotLayout" -> <||>, 
        "PlotRange" -> {{
          0.2, 1}, {-1.0192302178484836`, -0.8744610184802333}}, 
        "Frame" -> {{False, False}, {False, False}}, 
        "AxesOrigin" -> {0.20000000000000046`, -0.8664182851819991}, 
        "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
        "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), "DefaultStyle" -> {
          Directive[
           Opacity[1.], 
           AbsoluteThickness[2], 
           RGBColor[1, 0, 0]]}, 
        "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
            Identity[
             Part[#, 1]], 
            Identity[
             Part[#, 2]]}& ), 
          "ScalingFunctions" -> {{Identity, Identity}, {
            Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> False|>, 
      "Meta" -> <|
       "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
        Plot, "GroupHighlight" -> False|>|>, "DynamicHighlight"]]},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{
    FormBox[
    "\"\\!\\(\\*FractionBox[\\(a\\), SubscriptBox[\\(a\\), \\(0\\)]]\\)\"", 
     TraditionalForm], 
    FormBox["\"\|01d464\[CurlyPhi]\:200b\"", TraditionalForm]},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{0, 1.1}, {-1.04, 1.04}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{3.998469462641394*^9, 3.99846961211008*^9, 
  3.998537726055491*^9, 3.998537798011276*^9, 3.998635989851074*^9, 
  4.001472063760483*^9, 4.0014721151391335`*^9},
 CellLabel->"Out[84]=",ExpressionUUID->"d7841ef7-9e14-c54e-a2b5-81b76cac360c"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"We finaly have w0=\"\>", "\[InvisibleSpace]", 
   RowBox[{"-", "0.8744610155257597`"}], 
   "\[InvisibleSpace]", "\<\"and wa=\"\>", "\[InvisibleSpace]", 
   RowBox[{"-", "0.18096150659649665`"}]}],
  SequenceForm[
  "We finaly have w0=", -0.8744610155257597, "and wa=", -0.18096150659649665`],
  Editable->False]], "Print",
 CellChangeTimes->{3.998469473458582*^9, 3.998469627005365*^9, 
  3.9985377363377686`*^9, 3.9985378116654806`*^9, 3.9986360008736687`*^9, 
  4.0014720756098423`*^9, 4.001472115157976*^9},
 CellLabel->
  "Lors de l\[CloseCurlyQuote]\[EAcute]valuation de \
In[76]:=",ExpressionUUID->"23d2351a-d26c-ed4c-8091-bfc84d90e345"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{
   FractionBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{"\[Lambda]h", " ", 
       RowBox[{
        RowBox[{"\[Phi]", "'"}], "[", "NN", "]"}]}], "/.", "sol"}], ")"}], 
    RowBox[{"2", "f"}]], ",", 
   RowBox[{"{", 
    RowBox[{"NN", ",", 
     RowBox[{"-", "22"}], ",", "0"}], "}"}], ",", 
   RowBox[{"AxesLabel", "->", 
    RowBox[{"{", 
     RowBox[{"\"\<N\>\"", ",", "\"\<\[Xi]\>\""}], "}"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.9986360295045433`*^9, 3.9986360560833855`*^9}},
 CellLabel->"In[86]:=",ExpressionUUID->"2bb59fdb-41f4-ad4f-a6f4-a2a6fe04bc01"],

Cell[BoxData[
 GraphicsBox[
  InterpretationBox[{
    TagBox[{{{}, {}, 
       TagBox[
        {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[2], 
         Opacity[1.], LineBox[CompressedData["
1:eJw1W2k0Ft7XJY959pjneR4elFnmQiJCqciQCBVNojIUKiQpRUlCSkn1S5I4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          "]]},
        Annotation[#, "Charting`Private`Tag#1"]& ]}, {}},
     {"WolframDynamicHighlight", <|
      "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>}], 
    StyleBox[
     DynamicBox[(Charting`HighlightActionBox["DynamicHighlight", {}, 
       Slot["HighlightElements"], 
       Slot["LayoutOptions"], 
       Slot["Meta"], 
       Charting`HighlightActionFunction["DynamicHighlight", {{{{}, {}, 
           Annotation[{
             Directive[
              Opacity[1.], 
              RGBColor[0.368417, 0.506779, 0.709798], 
              AbsoluteThickness[2]], 
             Line[CompressedData["
1:eJw1W2k0Ft7XJY959pjneR4elFnmQiJCqciQCBVNojIUKiQpRUlCSkn1S5I4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              "]]}, "Charting`Private`Tag#1"]}}, {}}, <|
        "HighlightElements" -> <|
          "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
         "LayoutOptions" -> <|
          "PanelPlotLayout" -> <||>, 
           "PlotRange" -> {{-22, 0}, {-0.0017703062031861599`, 0.}}, 
           "Frame" -> {{False, False}, {False, False}}, 
           "AxesOrigin" -> {0, 0}, "ImageSize" -> {360, 360/GoldenRatio}, 
           "Axes" -> {True, True}, "LabelStyle" -> {}, "AspectRatio" -> 
           GoldenRatio^(-1), "DefaultStyle" -> {
             Directive[
              Opacity[1.], 
              RGBColor[0.368417, 0.506779, 0.709798], 
              AbsoluteThickness[2]]}, 
           "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
               Identity[
                Part[#, 1]], 
               Identity[
                Part[#, 2]]}& ), 
             "ScalingFunctions" -> {{Identity, Identity}, {
               Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
           False|>, 
         "Meta" -> <|
          "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
           Plot, "GroupHighlight" -> False|>|>]]& )[<|
       "HighlightElements" -> <|
         "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
        "LayoutOptions" -> <|
         "PanelPlotLayout" -> <||>, 
          "PlotRange" -> {{-22, 0}, {-0.0017703062031861599`, 0.}}, 
          "Frame" -> {{False, False}, {False, False}}, "AxesOrigin" -> {0, 0},
           "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
          "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), 
          "DefaultStyle" -> {
            Directive[
             Opacity[1.], 
             RGBColor[0.368417, 0.506779, 0.709798], 
             AbsoluteThickness[2]]}, 
          "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
              Identity[
               Part[#, 1]], 
              Identity[
               Part[#, 2]]}& ), 
            "ScalingFunctions" -> {{Identity, Identity}, {
              Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> False|>,
         "Meta" -> <|
         "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
          Plot, "GroupHighlight" -> False|>|>]],
     Selectable->False]},
   Annotation[{{{{}, {}, 
       Annotation[{
         Directive[
          Opacity[1.], 
          RGBColor[0.368417, 0.506779, 0.709798], 
          AbsoluteThickness[2]], 
         Line[CompressedData["
1:eJw1W2k0Ft7XJY959pjneR4elFnmQiJCqciQCBVNojIUKiQpRUlCSkn1S5I4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          "]]}, "Charting`Private`Tag#1"]}}, {}}, <|
    "HighlightElements" -> <|
      "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
     "LayoutOptions" -> <|
      "PanelPlotLayout" -> <||>, 
       "PlotRange" -> {{-22, 0}, {-0.0017703062031861599`, 0.}}, 
       "Frame" -> {{False, False}, {False, False}}, "AxesOrigin" -> {0, 0}, 
       "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
       "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), "DefaultStyle" -> {
         Directive[
          Opacity[1.], 
          RGBColor[0.368417, 0.506779, 0.709798], 
          AbsoluteThickness[2]]}, 
       "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
           Identity[
            Part[#, 1]], 
           Identity[
            Part[#, 2]]}& ), 
         "ScalingFunctions" -> {{Identity, Identity}, {Identity, Identity}}|>,
        "Primitives" -> {}, "GCFlag" -> False|>, 
     "Meta" -> <|
      "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
       Plot, "GroupHighlight" -> False|>|>, "DynamicHighlight"]],
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{
    FormBox[
     TagBox["\"N\"", HoldForm], TraditionalForm], 
    FormBox[
     TagBox["\"\[Xi]\"", HoldForm], TraditionalForm]},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  ImageSize->{540., Automatic},
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{-22, 0}, {-0.0017703062031861599`, 0.}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.998636005356903*^9, 3.998636056664345*^9}, 
   4.001472076034113*^9, 4.0014721154095135`*^9},
 CellLabel->"Out[86]=",ExpressionUUID->"1419e9a6-0e09-9445-a4fe-08acb63d1994"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Axion  quintessence on a HILLTOP potential ", "Title",
 CellChangeTimes->{{3.9984532421533012`*^9, 3.998453260416991*^9}, {
   3.9985363337828903`*^9, 3.998536339507641*^9}, 3.998536403451639*^9, {
   3.9985568278190136`*^9, 3.9985568498195744`*^9}, {4.0009218526530476`*^9, 
   4.000921861207184*^9}},ExpressionUUID->"7601a70e-a7f6-5448-9b8e-\
c5e723855731"],

Cell["Parameters", "Subtitle",
 CellChangeTimes->{{3.9984532781208935`*^9, 
  3.998453282109949*^9}},ExpressionUUID->"21bb67eb-1c31-4b43-9c85-\
64efa63f6faa"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"H02", "=", 
   RowBox[{"3.45", " ", "*", 
    SuperscriptBox["10", 
     RowBox[{"-", "121"}]]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Or0", "=", 
   RowBox[{"1", "/", "10000"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Om0", "=", 
   RowBox[{"3149", "/", "10000"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Op0", "=", 
   RowBox[{"6850", "/", "10000"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"V0t", "=", 
   RowBox[{"8.8", "*", 
    RowBox[{
     SuperscriptBox["10", 
      RowBox[{"-", "121"}]], "/", "H02"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"f", "=", 
   RowBox[{"3.5", "*", 
    SuperscriptBox["10", 
     RowBox[{"-", "1"}]]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"wp0", " ", "=", "\[InvisibleSpace]\[InvisibleSpace]", 
   RowBox[{"-", 
    FractionBox["746262049523", "1307548828125"]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"NNmin", "=", " ", 
   RowBox[{"-", "25"}]}], ";", 
  RowBox[{"NNmax", "=", "0"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Lambda]h", "=", 
   RowBox[{
    RowBox[{"-", "2.1"}], "*", 
    SuperscriptBox["10", 
     RowBox[{"-", "3"}]]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Vtaxion", "[", "\[Phi]_", "]"}], ":=", 
   RowBox[{"V0t", " ", 
    RowBox[{"Cos", "[", 
     RowBox[{"\[Phi]", "/", "f"}], "]"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.998453313339111*^9, 3.998453325642296*^9}, {
   3.998453368099407*^9, 3.9984533684656353`*^9}, 3.9984538251769104`*^9, 
   3.998537705477736*^9, {4.00091877518088*^9, 4.0009187754905148`*^9}},
 CellLabel->"In[87]:=",ExpressionUUID->"0eab6ac0-b7da-1545-a83f-d8ed7c5bc32a"],

Cell[CellGroupData[{

Cell["Differential equations and solution", "Subtitle",
 CellChangeTimes->{{3.9511902727888985`*^9, 3.951190277254532*^9}, {
  3.951966848455213*^9, 3.951966859015479*^9}, {3.9984533860803833`*^9, 
  3.998453395098381*^9}},ExpressionUUID->"678277ef-cd97-554e-a78d-\
9dd810fbc812"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"sys", "=", 
   RowBox[{"{", " ", 
    RowBox[{
     RowBox[{
      RowBox[{"2", 
       RowBox[{"Ht", "[", "NN", "]"}], " ", "*", 
       RowBox[{
        RowBox[{"Ht", "'"}], "[", "NN", "]"}]}], " ", "+", " ", 
      RowBox[{"4", " ", "Or0", " ", "*", " ", 
       RowBox[{"Exp", "[", 
        RowBox[{
         RowBox[{"-", "4"}], " ", "NN"}], "]"}]}], "+", " ", 
      RowBox[{"3", " ", "Om0", " ", "*", " ", 
       RowBox[{"Exp", "[", 
        RowBox[{
         RowBox[{"-", "3"}], " ", "NN"}], "]"}]}], " ", "+", " ", 
      RowBox[{
       RowBox[{
        RowBox[{"Ht", "[", "NN", "]"}], "^", "2"}], "*", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"\[Phi]", "'"}], "[", "NN", "]"}], ")"}], "2"]}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"Ht", "[", "NN", "]"}], "^", "2"}], " ", 
       RowBox[{
        RowBox[{"\[Phi]", "''"}], "[", "NN", "]"}]}], " ", "+", " ", 
      RowBox[{
       RowBox[{"Ht", "[", "NN", "]"}], " ", 
       RowBox[{
        RowBox[{"Ht", "'"}], "[", "NN", "]"}], 
       RowBox[{
        RowBox[{"\[Phi]", "'"}], "[", "NN", "]"}]}], "+", 
      RowBox[{"3", " ", 
       RowBox[{
        RowBox[{"Ht", "[", "NN", "]"}], "^", "2"}], " ", "*", " ", 
       RowBox[{
        RowBox[{"\[Phi]", "'"}], "[", "NN", "]"}]}], "-", " ", 
      RowBox[{
       FractionBox["1", "f"], "V0t", "  ", 
       RowBox[{"Sin", "[", 
        RowBox[{
         RowBox[{"\[Phi]", "[", "NN", "]"}], "/", "f"}], "]"}]}]}]}], "}"}]}],
   ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"sol", "=", 
   RowBox[{"NDSolve", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"sys", "[", 
         RowBox[{"[", "1", "]"}], "]"}], "==", "0"}], ",", 
       RowBox[{
        RowBox[{"sys", "[", 
         RowBox[{"[", "2", "]"}], "]"}], "==", "0"}], ",", 
       RowBox[{
        RowBox[{"Ht", "[", "0", "]"}], "==", "1"}], ",", 
       RowBox[{
        RowBox[{"\[Phi]", "[", "0", "]"}], "==", " ", 
        RowBox[{"f", " ", 
         RowBox[{"ArcCos", "[", 
          RowBox[{
           FractionBox["3", 
            RowBox[{"2", "V0t"}]], "Op0", 
           RowBox[{"(", 
            RowBox[{"1", "-", "wp0"}], ")"}]}], "]"}]}]}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"\[Phi]", "'"}], "[", "0", "]"}], "==", 
        RowBox[{"Sqrt", "[", 
         RowBox[{"3", "Op0", 
          RowBox[{"(", 
           RowBox[{"1", "+", "wp0"}], ")"}]}], "]"}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Ht", "[", "NN", "]"}], ",", 
       RowBox[{"\[Phi]", "[", "NN", "]"}], ",", 
       RowBox[{
        RowBox[{"\[Phi]", "'"}], "[", "NN", "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"NN", ",", "NNmin", ",", "NNmax"}], "}"}], ",", 
     RowBox[{"WorkingPrecision", "\[Rule]", "40"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Phifield", "[", "x_", "]"}], ":=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"\[Phi]", "[", "NN", "]"}], "/.", "sol"}], "/.", 
      RowBox[{"{", 
       RowBox[{"NN", "->", "x"}], "}"}]}], ")"}], "[", 
    RowBox[{"[", "1", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CapitalOmega]m", "=", 
   RowBox[{"Om0", " ", 
    RowBox[{"Exp", "[", 
     RowBox[{
      RowBox[{"-", "3"}], "NN"}], "]"}], 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Ht", "[", "NN", "]"}], "/.", "sol"}], ")"}], 
     RowBox[{"-", "2"}]]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CapitalOmega]r", "=", 
   RowBox[{"Or0", " ", 
    RowBox[{"Exp", "[", 
     RowBox[{
      RowBox[{"-", "4"}], "NN"}], "]"}], 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Ht", "[", "NN", "]"}], "/.", "sol"}], ")"}], 
     RowBox[{"-", "2"}]]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CapitalOmega]phi", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       FractionBox[
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Ht", " ", "[", "NN", "]"}], "/.", "sol"}], ")"}], "2"], 
        RowBox[{"2", " "}]], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"\[Phi]", "'"}], "[", "NN", "]"}], "/.", "sol"}], ")"}], 
        "2"]}], "+", 
      RowBox[{"Vtaxion", "[", 
       RowBox[{
        RowBox[{"\[Phi]", "[", "NN", "]"}], "/.", "sol"}], "]"}]}], ")"}], 
    "/", 
    RowBox[{"(", 
     RowBox[{"3", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Ht", "[", "NN", "]"}], "/.", "sol"}], ")"}], "2"]}], 
     ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"wphi", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       FractionBox[
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Ht", " ", "[", "NN", "]"}], "/.", "sol"}], ")"}], "2"], 
        RowBox[{"2", " "}]], 
       RowBox[{"(", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"\[Phi]", "'"}], "[", "NN", "]"}], "/.", "sol"}], ")"}], 
         "2"], ")"}]}], "-", 
      RowBox[{"Vtaxion", "[", 
       RowBox[{
        RowBox[{"\[Phi]", "[", "NN", "]"}], "/.", "sol"}], "]"}]}], ")"}], 
    "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       FractionBox[
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Ht", " ", "[", "NN", "]"}], "/.", "sol"}], ")"}], "2"], 
        RowBox[{"2", " "}]], 
       RowBox[{"(", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"\[Phi]", "'"}], "[", "NN", "]"}], "/.", "sol"}], ")"}], 
         "2"], ")"}]}], "+", 
      RowBox[{"Vtaxion", "[", 
       RowBox[{
        RowBox[{"\[Phi]", "[", "NN", "]"}], "/.", "sol"}], "]"}]}], ")"}]}]}],
   ";"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.95119067578718*^9, 3.951190676620182*^9}, {
   3.951190815321274*^9, 3.9511909083960476`*^9}, {3.951191194885903*^9, 
   3.9511911965358257`*^9}, {3.95119181243474*^9, 3.951191821846007*^9}, {
   3.9511918831762066`*^9, 3.9511920031559353`*^9}, {3.951192630092514*^9, 
   3.9511926909684677`*^9}, {3.951547865688002*^9, 3.951547868629322*^9}, {
   3.951557055834586*^9, 3.951557057589463*^9}, 3.9515579079976873`*^9, 
   3.9515582855663033`*^9, {3.951558444160383*^9, 3.95155844575588*^9}, {
   3.9518966055481167`*^9, 3.951896608453642*^9}, {3.951897465347705*^9, 
   3.951897467534093*^9}, {3.951967221611368*^9, 3.9519672227848063`*^9}, 
   3.985683821941709*^9, {3.985683853016939*^9, 3.985683914418211*^9}, {
   3.9856841061219196`*^9, 3.9856841103644505`*^9}, {3.985684162131352*^9, 
   3.985684163208847*^9}, {3.9856860010842*^9, 3.985686001477217*^9}, {
   3.98574833722484*^9, 3.985748341770418*^9}, {3.98574842142074*^9, 
   3.985748446872835*^9}, {3.985782841921492*^9, 3.985782864072031*^9}, {
   3.985829704017018*^9, 3.9858297163033257`*^9}, {3.989309088179934*^9, 
   3.989309090195572*^9}, {3.998453415039642*^9, 3.998453433646721*^9}, {
   3.99845346626316*^9, 3.998453473282688*^9}, {3.9984537104947033`*^9, 
   3.9984537108226433`*^9}, {3.998537705491644*^9, 3.998537705503689*^9}},
 CellLabel->"In[97]:=",ExpressionUUID->"fae3c431-e83f-6c4e-b402-cd41e9f52648"],

Cell[BoxData[
 TemplateBox[{
  "NDSolve", "precw", 
   "\"The precision of the differential equation (\\!\\(\\*RowBox[{\\\"{\\\", \
RowBox[{RowBox[{\\\"{\\\", \
RowBox[{RowBox[{RowBox[{FractionBox[SuperscriptBox[\\\"\[ExponentialE]\\\", \
RowBox[{RowBox[{\\\"-\\\", \\\"4\\\"}], \\\" \\\", \\\"NN\\\"}]], \
\\\"2500\\\"], \\\"+\\\", FractionBox[RowBox[{\\\"9447\\\", \\\" \\\", \
SuperscriptBox[\\\"\[ExponentialE]\\\", RowBox[{RowBox[{\\\"-\\\", \
\\\"3\\\"}], \\\" \\\", \\\"NN\\\"}]]}], \\\"10000\\\"], \\\"+\\\", \
RowBox[{\\\"2\\\", \\\" \\\", RowBox[{\\\"Ht\\\", \\\"[\\\", \\\"NN\\\", \
\\\"]\\\"}], \\\" \\\", RowBox[{SuperscriptBox[\\\"Ht\\\", \\\"\[Prime]\\\", \
Rule[MultilineFunction, None]], \\\"[\\\", \\\"NN\\\", \\\"]\\\"}]}], \\\"+\\\
\", RowBox[{SuperscriptBox[RowBox[{\\\"Ht\\\", \\\"[\\\", \\\"NN\\\", \\\"]\\\
\"}], \\\"2\\\"], \\\" \\\", SuperscriptBox[RowBox[{SuperscriptBox[\\\"\[Phi]\
\\\", \\\"\[Prime]\\\", Rule[MultilineFunction, None]], \\\"[\\\", \
\\\"NN\\\", \\\"]\\\"}], \\\"2\\\"]}]}], \\\"\[Equal]\\\", \\\"0\\\"}], \\\",\
\\\", RowBox[{RowBox[{RowBox[{RowBox[{\\\"-\\\", \
\\\"7.287784679089025`\\\"}], \\\" \\\", RowBox[{\\\"Sin\\\", \\\"[\\\", \
RowBox[{\\\"2.8571428571428568`\\\", \\\" \\\", RowBox[{\\\"\[Phi]\\\", \\\"[\
\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"1\\\", \\\"\[RightSkeleton]\\\"}], \
\\\"]\\\"}]}], \\\"]\\\"}]}], \\\"+\\\", RowBox[{\\\"3\\\", \\\" \\\", \
SuperscriptBox[RowBox[{\\\"Ht\\\", \\\"[\\\", \\\"NN\\\", \\\"]\\\"}], \
\\\"2\\\"], \\\" \\\", RowBox[{SuperscriptBox[\\\"\[Phi]\\\", \
\\\"\[Prime]\\\", Rule[MultilineFunction, None]], \\\"[\\\", \\\"NN\\\", \
\\\"]\\\"}]}], \\\"+\\\", RowBox[{RowBox[{\\\"Ht\\\", \\\"[\\\", \\\"NN\\\", \
\\\"]\\\"}], \\\" \\\", RowBox[{SuperscriptBox[\\\"Ht\\\", \\\"\[Prime]\\\", \
Rule[MultilineFunction, None]], \\\"[\\\", \\\"NN\\\", \\\"]\\\"}], \\\" \
\\\", RowBox[{SuperscriptBox[\\\"\[Phi]\\\", \\\"\[Prime]\\\", \
Rule[MultilineFunction, None]], \\\"[\\\", \\\"NN\\\", \\\"]\\\"}]}], \\\"+\\\
\", RowBox[{SuperscriptBox[RowBox[{\\\"Ht\\\", \\\"[\\\", \\\"NN\\\", \\\"]\\\
\"}], \\\"2\\\"], \\\" \\\", RowBox[{SuperscriptBox[\\\"\[Phi]\\\", \\\"\
\[Prime]\[Prime]\\\", Rule[MultilineFunction, None]], \\\"[\\\", \\\"NN\\\", \
\\\"]\\\"}]}]}], \\\"\[Equal]\\\", \\\"0\\\"}], \\\",\\\", RowBox[{RowBox[{\\\
\"Ht\\\", \\\"[\\\", \\\"0\\\", \\\"]\\\"}], \\\"\[Equal]\\\", \\\"1\\\"}], \
\\\",\\\", RowBox[{RowBox[{\\\"\[Phi]\\\", \\\"[\\\", \\\"0\\\", \\\"]\\\"}], \
\\\"\[Equal]\\\", \\\"0.3100014028851684`\\\"}], \\\",\\\", \
RowBox[{RowBox[{SuperscriptBox[\\\"\[Phi]\\\", \\\"\[Prime]\\\", \
Rule[MultilineFunction, None]], \\\"[\\\", \\\"0\\\", \\\"]\\\"}], \\\"\
\[Equal]\\\", FractionBox[SqrtBox[FractionBox[\\\"38448144334237\\\", \\\"551\
\\\"]], \\\"281250\\\"]}]}], \\\"}\\\"}], \\\",\\\", RowBox[{\\\"{\\\", \\\"}\
\\\"}], \\\",\\\", RowBox[{\\\"{\\\", \\\"}\\\"}], \\\",\\\", RowBox[{\\\"{\\\
\", \\\"}\\\"}], \\\",\\\", RowBox[{\\\"{\\\", \\\"}\\\"}]}], \\\"}\\\"}]\\)) \
is less than WorkingPrecision (\\!\\(\\*RowBox[{\\\"40.`\\\"}]\\)).\"", 2, 98,
    4, 32631934456627290991, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{{3.998453659805811*^9, 3.998453680747869*^9}, 
   3.998453713759205*^9, 3.998469449071125*^9, 3.9984695966665*^9, 
   3.998537736417015*^9, 3.998537812501221*^9, 4.000918947986515*^9, 
   4.001472076121252*^9, 4.0014721154904327`*^9},
 CellLabel->
  "Lors de l\[CloseCurlyQuote]\[EAcute]valuation de \
In[97]:=",ExpressionUUID->"3ffb645c-bcc8-974e-98c0-698c84bb1e70"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Plots", "Subtitle",
 CellChangeTimes->{{3.9984535919642506`*^9, 
  3.998453594442734*^9}},ExpressionUUID->"4e8ef964-4fb3-5a47-a8c8-\
af074bd22517"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Phifield", "[", "x_", "]"}], ":=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"\[Phi]", "[", "NN", "]"}], "/.", "sol"}], "/.", 
      RowBox[{"{", 
       RowBox[{"NN", "->", "x"}], "}"}]}], ")"}], "[", 
    RowBox[{"[", "1", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"Phifield", "[", "x", "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"x", ",", 
     RowBox[{"-", "20"}], ",", "NNmax"}], "}"}], ",", 
   RowBox[{"PlotStyle", "->", 
    RowBox[{"RGBColor", "[", 
     RowBox[{"1.00", ",", "0.50", ",", "0.00"}], "]"}]}], ",", 
   RowBox[{"AxesLabel", "->", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Style", "[", 
       RowBox[{"\"\<N\>\"", ",", "14", ",", 
        RowBox[{"FontFamily", "->", "\"\<Times\>\""}], ",", 
        RowBox[{"FontSlant", "->", "Italic"}]}], "]"}], ",", 
      RowBox[{"Style", "[", 
       RowBox[{"\"\<\[Phi]\>\"", ",", "14", ",", 
        RowBox[{"FontFamily", "->", "\"\<Times\>\""}]}], "]"}]}], "}"}]}], 
   ",", 
   RowBox[{"LabelStyle", "->", 
    RowBox[{"Directive", "[", 
     RowBox[{"14", ",", 
      RowBox[{"FontFamily", "->", "\"\<Times\>\""}]}], "]"}]}], ",", 
   RowBox[{"PlotRange", "->", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "19"}], ",", "2"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "0.2"}], ",", "0.4"}], "}"}]}], "}"}]}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"Show", "[", 
  RowBox[{
   RowBox[{"Plot", "[", 
    RowBox[{
     RowBox[{"Vtaxion", "[", "\[Phi]", "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Phi]", ",", 
       RowBox[{"-", "1.2"}], ",", 
       RowBox[{"Phifield", "[", 
        RowBox[{"-", "10"}], "]"}]}], "}"}], ",", 
     RowBox[{"PlotStyle", "->", 
      RowBox[{"RGBColor", "[", 
       RowBox[{"0.00", ",", "0.35", ",", "0.70"}], "]"}]}]}], "]"}], ",", 
   RowBox[{"Plot", "[", 
    RowBox[{
     RowBox[{"Vtaxion", "[", "\[Phi]", "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Phi]", ",", 
       RowBox[{"Phifield", "[", "0", "]"}], ",", "1.2"}], "}"}], ",", 
     RowBox[{"PlotStyle", "->", 
      RowBox[{"RGBColor", "[", 
       RowBox[{"0.00", ",", "0.35", ",", "0.70"}], "]"}]}]}], "]"}], ",", 
   RowBox[{"ParametricPlot", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Phifield", "[", "x", "]"}], ",", 
       RowBox[{"Vtaxion", "[", 
        RowBox[{"Phifield", "[", "x", "]"}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", 
       RowBox[{"-", "10"}], ",", "0"}], "}"}], ",", 
     RowBox[{"PlotStyle", "->", 
      RowBox[{"RGBColor", "[", 
       RowBox[{"1.00", ",", "0.50", ",", "0.00"}], "]"}]}]}], "]"}], ",", 
   RowBox[{"PlotRange", "->", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "1.2"}], ",", "1.2"}], "}"}], ",", "Automatic"}], 
     "}"}]}], ",", 
   RowBox[{"AspectRatio", "->", "1"}], ",", 
   RowBox[{"AxesLabel", "->", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Style", "[", 
       RowBox[{"\"\<\[Phi]\>\"", ",", "14", ",", 
        RowBox[{"FontFamily", "->", "\"\<Times\>\""}]}], "]"}], ",", 
      RowBox[{"Style", "[", 
       RowBox[{"\"\<\!\(\*OverscriptBox[\(V\), \(~\)]\)\>\"", ",", "14", ",", 
        RowBox[{"FontFamily", "->", "\"\<Times\>\""}]}], "]"}]}], "}"}]}], 
   ",", 
   RowBox[{"LabelStyle", "->", 
    RowBox[{"Directive", "[", 
     RowBox[{"14", ",", 
      RowBox[{"FontFamily", "->", "\"\<Times\>\""}]}], "]"}]}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
    "\[CapitalOmega]phi", ",", "\[CapitalOmega]m", ",", "\[CapitalOmega]r"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"NN", ",", 
     RowBox[{"-", "22"}], ",", "0"}], "}"}], ",", 
   RowBox[{"Frame", "->", "True"}], ",", 
   RowBox[{"FrameStyle", "->", "Black"}], ",", 
   RowBox[{"FrameLabel", "->", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Style", "[", 
       RowBox[{
       "\"\<\!\(\*Cell[TextData[Cell[BoxData[FormBox[\"N\", \
TraditionalForm]],ExpressionUUID->\"9d980c17-00da-6e4e-b4e2-7ffbab8e8e0f\"]],\
ExpressionUUID->\"ce5dc157-84f9-4543-8c9c-cf3cd96f2726\"]\)\>\"", ",", "14", 
        ",", 
        RowBox[{"FontFamily", "->", "\"\<Times\>\""}], ",", 
        RowBox[{"FontSlant", "->", "Italic"}]}], "]"}], ",", 
      RowBox[{"Style", "[", 
       RowBox[{
        RowBox[{"Rotate", "[", 
         RowBox[{
         "\"\<\!\(\*Cell[\"\[CapitalOmega]\",ExpressionUUID->\"e89cba75-6940-\
9a4e-bdf4-f19f337f0112\"]\)\>\"", ",", 
          RowBox[{
           RowBox[{"-", "\[Pi]"}], "/", "2"}]}], "]"}], ",", "14", ",", 
        RowBox[{"FontFamily", "->", "\"\<Times\>\""}], ",", 
        RowBox[{"FontSlant", "->", "Italic"}]}], "]"}]}], "}"}]}], ",", 
   RowBox[{"GridLines", "->", 
    RowBox[{"{", 
     RowBox[{"None", ",", "Automatic"}], "}"}]}], ",", 
   RowBox[{"PlotLegends", "->", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Style", "[", 
       RowBox[{
       "\"\<\!\(\*SubscriptBox[\(\[CapitalOmega]\), \(\[Phi]\)]\)\>\"", ",", 
        "14", ",", 
        RowBox[{"FontFamily", "->", "\"\<Times\>\""}], ",", 
        RowBox[{"FontSlant", "->", "Italic"}]}], "]"}], ",", 
      RowBox[{"Style", "[", 
       RowBox[{
       "\"\<\!\(\*SubscriptBox[\(\[CapitalOmega]\), \(m\)]\)\>\"", ",", "14", 
        ",", 
        RowBox[{"FontFamily", "->", "\"\<Times\>\""}], ",", 
        RowBox[{"FontSlant", "->", "Italic"}]}], "]"}], ",", 
      RowBox[{"Style", "[", 
       RowBox[{
       "\"\<\!\(\*SubscriptBox[\(\[CapitalOmega]\), \(r\)]\)\>\"", ",", "14", 
        ",", 
        RowBox[{"FontFamily", "->", "\"\<Times\>\""}], ",", 
        RowBox[{"FontSlant", "->", "Italic"}]}], "]"}]}], "}"}]}], "\n", ",", 
   RowBox[{"PlotStyle", "->", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"RGBColor", "[", 
       RowBox[{"0.00", ",", "0.35", ",", "0.70"}], "]"}], ",", 
      RowBox[{"RGBColor", "[", 
       RowBox[{"0.00", ",", "0.55", ",", "0.30"}], "]"}], ",", 
      RowBox[{"RGBColor", "[", 
       RowBox[{"0.85", ",", "0.20", ",", "0.15"}], "]"}]}], "}"}]}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"wphi", "/.", 
    RowBox[{"{", 
     RowBox[{"NN", "->", 
      RowBox[{"-", 
       RowBox[{"Log", "[", 
        RowBox[{"1", "+", "z"}], "]"}]}]}], "}"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"z", ",", "0", ",", "4"}], "}"}], ",", 
   RowBox[{"AxesLabel", "->", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Style", "[", 
       RowBox[{"\"\<z\>\"", ",", "14", ",", 
        RowBox[{"FontFamily", "->", "\"\<Times\>\""}]}], "]"}], ",", 
      RowBox[{"Style", "[", 
       RowBox[{
       "\"\<\!\(\*SubscriptBox[\(w\), \(\[Phi]\)]\)\>\"", ",", "14", ",", 
        RowBox[{"FontFamily", "->", "\"\<Times\>\""}], ",", 
        RowBox[{"FontSlant", "->", "Italic"}]}], "]"}]}], "}"}]}], ",", 
   RowBox[{"LabelStyle", "->", 
    RowBox[{"Directive", "[", 
     RowBox[{"14", ",", 
      RowBox[{"FontFamily", "->", "\"\<Times\>\""}], ",", 
      RowBox[{"FontSlant", "->", "Italic"}]}], "]"}]}], ",", 
   RowBox[{"PlotRange", "->", "All"}], ",", 
   RowBox[{"PlotStyle", "->", 
    RowBox[{"RGBColor", "[", 
     RowBox[{"0.00", ",", "0.35", ",", "0.70"}], "]"}]}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Sample", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Exp", "[", "NN", "]"}], ",", 
       RowBox[{
        RowBox[{"Evaluate", "[", "wphi", "]"}], "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"NN", ",", 
       RowBox[{"-", "1.61"}], ",", "0", ",", "0.01"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"fitw0wa", "=", 
  RowBox[{"FindFit", "[", 
   RowBox[{"Sample", ",", 
    RowBox[{"w0x", "+", 
     RowBox[{"wax", 
      RowBox[{"(", 
       RowBox[{"1", "-", "a"}], ")"}]}]}], ",", 
    RowBox[{"{", 
     RowBox[{"w0x", ",", "wax"}], "}"}], ",", "a"}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Fitcurve", "=", 
    RowBox[{"Plot", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"w0x", "+", 
          RowBox[{"wax", 
           RowBox[{"(", 
            RowBox[{"1", "-", "a"}], ")"}]}]}], ")"}], "/.", "fitw0wa"}], 
       "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"a", ",", "0.2", ",", "1"}], "}"}], ",", 
      RowBox[{"PlotStyle", "->", "Red"}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"Show", "[", 
  RowBox[{
   RowBox[{"Plot", "[", 
    RowBox[{
     RowBox[{"wphi", "/.", 
      RowBox[{"{", 
       RowBox[{"NN", "->", 
        RowBox[{"Log", "[", "a", "]"}]}], "}"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"a", ",", 
       RowBox[{"N", "[", 
        RowBox[{"Exp", "[", 
         RowBox[{"-", "10"}], "]"}], "]"}], ",", 
       RowBox[{"N", "[", 
        RowBox[{"Exp", "[", "1", "]"}], "]"}]}], "}"}]}], "]"}], ",", 
   "Fitcurve", ",", 
   RowBox[{"AxesLabel", "->", 
    RowBox[{"{", 
     RowBox[{
     "\"\<\!\(\*FractionBox[\(a\), SubscriptBox[\(a\), \(0\)]]\)\>\"", ",", 
      "\"\<\|01d464\[CurlyPhi]\:200b\>\""}], "}"}]}], ",", 
   RowBox[{"PlotRange", "->", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "1.1"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "1.04"}], ",", "1.04"}], "}"}]}], "}"}]}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", 
  RowBox[{"\"\<We finaly have w0=\>\"", ",", 
   RowBox[{"w0x", "/.", 
    RowBox[{"fitw0wa", "[", 
     RowBox[{"[", "1", "]"}], "]"}]}], ",", "\"\<and wa=\>\"", ",", 
   RowBox[{"wax", "/.", 
    RowBox[{"fitw0wa", "[", 
     RowBox[{"[", "2", "]"}], "]"}]}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{
    FractionBox["\[Lambda]h", 
     RowBox[{"2", "f"}]], 
    RowBox[{
     RowBox[{"Phifield", "'"}], "[", "x", "]"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"x", ",", 
     RowBox[{"-", "25"}], ",", "NNmax"}], "}"}], ",", 
   RowBox[{"PlotStyle", "->", 
    RowBox[{"RGBColor", "[", 
     RowBox[{"0.85", ",", "0.20", ",", "0.15"}], "]"}]}], ",", 
   RowBox[{"AxesLabel", "->", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Style", "[", 
       RowBox[{"\"\<N\>\"", ",", "14", ",", 
        RowBox[{"FontFamily", "->", "\"\<Times\>\""}], ",", 
        RowBox[{"FontSlant", "->", "Italic"}]}], "]"}], ",", 
      RowBox[{"Style", "[", 
       RowBox[{"\"\<\[Xi]\>\"", ",", "14", ",", 
        RowBox[{"FontFamily", "->", "\"\<Times\>\""}]}], "]"}]}], "}"}]}], 
   ",", 
   RowBox[{"LabelStyle", "->", 
    RowBox[{"Directive", "[", 
     RowBox[{"14", ",", 
      RowBox[{"FontFamily", "->", "\"\<Times\>\""}]}], "]"}]}], ",", 
   RowBox[{"PlotRange", "->", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "20"}], ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "0.003"}], ",", "0.00001"}], "}"}]}], "}"}]}]}], 
  "]"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.998453617150078*^9, 3.998453672878284*^9}, {
  3.99845373269569*^9, 3.9984537417752094`*^9}, {3.998453799312668*^9, 
  3.9984538004694424`*^9}, {3.998469420410568*^9, 3.9984694449064674`*^9}, {
  3.998537705539322*^9, 3.998537705601254*^9}, {4.000918334501459*^9, 
  4.000918337221487*^9}, {4.000918794224586*^9, 4.000918868366444*^9}, {
  4.0009189244075804`*^9, 4.000918935484316*^9}, {4.0009190423274508`*^9, 
  4.000919071463297*^9}, {4.0009194056334295`*^9, 4.00091940626392*^9}},
 CellLabel->
  "In[104]:=",ExpressionUUID->"c93d87b4-b525-8f41-bfe8-60fdb32a88a4"],

Cell[BoxData[
 GraphicsBox[
  InterpretationBox[{
    TagBox[{{{}, {}, 
       TagBox[
        {RGBColor[1., 0.5, 0.], AbsoluteThickness[2], Opacity[1.], 
         LineBox[CompressedData["
1:eJwV13c8Vl8YAHAre++dvXfIqiOEKCQqGVnhJ7uhVJKVSKlIKbLe10h2JHQf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          "]]},
        Annotation[#, "Charting`Private`Tag#1"]& ]}, {}},
     {"WolframDynamicHighlight", <|
      "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>}], 
    StyleBox[
     DynamicBox[(Charting`HighlightActionBox["DynamicHighlight", {}, 
       Slot["HighlightElements"], 
       Slot["LayoutOptions"], 
       Slot["Meta"], 
       Charting`HighlightActionFunction["DynamicHighlight", {{{{}, {}, 
           Annotation[{
             Directive[
              Opacity[1.], 
              AbsoluteThickness[2], 
              RGBColor[1., 0.5, 0.]], 
             Line[CompressedData["
1:eJwV13c8Vl8YAHAre++dvXfIqiOEKCQqGVnhJ7uhVJKVSKlIKbLe10h2JHQf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              "]]}, "Charting`Private`Tag#1"]}}, {}}, <|
        "HighlightElements" -> <|
          "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
         "LayoutOptions" -> <|
          "PanelPlotLayout" -> <||>, "PlotRange" -> {{-19., 2.}, {-0.2, 0.4}},
            "Frame" -> {{False, False}, {False, False}}, 
           "AxesOrigin" -> {0, 0}, "ImageSize" -> {360, 360/GoldenRatio}, 
           "Axes" -> {True, True}, "LabelStyle" -> 
           Directive[14, FontFamily -> "Times"], "AspectRatio" -> 
           GoldenRatio^(-1), "DefaultStyle" -> {
             Directive[
              Opacity[1.], 
              AbsoluteThickness[2], 
              RGBColor[1., 0.5, 0.]]}, 
           "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
               Identity[
                Part[#, 1]], 
               Identity[
                Part[#, 2]]}& ), 
             "ScalingFunctions" -> {{Identity, Identity}, {
               Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
           False|>, 
         "Meta" -> <|
          "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
           Plot, "GroupHighlight" -> False|>|>]]& )[<|
       "HighlightElements" -> <|
         "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
        "LayoutOptions" -> <|
         "PanelPlotLayout" -> <||>, "PlotRange" -> {{-19., 2.}, {-0.2, 0.4}}, 
          "Frame" -> {{False, False}, {False, False}}, "AxesOrigin" -> {0, 0},
           "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
          "LabelStyle" -> Directive[14, FontFamily -> "Times"], "AspectRatio" -> 
          GoldenRatio^(-1), "DefaultStyle" -> {
            Directive[
             Opacity[1.], 
             AbsoluteThickness[2], 
             RGBColor[1., 0.5, 0.]]}, 
          "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
              Identity[
               Part[#, 1]], 
              Identity[
               Part[#, 2]]}& ), 
            "ScalingFunctions" -> {{Identity, Identity}, {
              Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> False|>,
         "Meta" -> <|
         "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
          Plot, "GroupHighlight" -> False|>|>]],
     Selectable->False]},
   Annotation[{{{{}, {}, 
       Annotation[{
         Directive[
          Opacity[1.], 
          AbsoluteThickness[2], 
          RGBColor[1., 0.5, 0.]], 
         Line[CompressedData["
1:eJwV13c8Vl8YAHAre++dvXfIqiOEKCQqGVnhJ7uhVJKVSKlIKbLe10h2JHQf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          "]]}, "Charting`Private`Tag#1"]}}, {}}, <|
    "HighlightElements" -> <|
      "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
     "LayoutOptions" -> <|
      "PanelPlotLayout" -> <||>, "PlotRange" -> {{-19., 2.}, {-0.2, 0.4}}, 
       "Frame" -> {{False, False}, {False, False}}, "AxesOrigin" -> {0, 0}, 
       "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
       "LabelStyle" -> Directive[14, FontFamily -> "Times"], "AspectRatio" -> 
       GoldenRatio^(-1), "DefaultStyle" -> {
         Directive[
          Opacity[1.], 
          AbsoluteThickness[2], 
          RGBColor[1., 0.5, 0.]]}, 
       "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
           Identity[
            Part[#, 1]], 
           Identity[
            Part[#, 2]]}& ), 
         "ScalingFunctions" -> {{Identity, Identity}, {Identity, Identity}}|>,
        "Primitives" -> {}, "GCFlag" -> False|>, 
     "Meta" -> <|
      "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
       Plot, "GroupHighlight" -> False|>|>, "DynamicHighlight"]],
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{
    FormBox[
     TagBox[
      StyleBox[
      "\"N\"", 14, FontFamily -> "Times", FontSlant -> Italic, StripOnInput -> 
       False], HoldForm], TraditionalForm], 
    FormBox[
     TagBox[
      StyleBox[
      "\"\[Phi]\"", 14, FontFamily -> "Times", StripOnInput -> False], 
      HoldForm], TraditionalForm]},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  LabelStyle->Directive[14, FontFamily -> "Times"],
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{-19., 2.}, {-0.2, 0.4}},
  PlotRangeClipping->True,
  PlotRangePadding->{{0, 0}, {0, 0}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.998453662128605*^9, 3.9984536827259197`*^9}, {
   3.998453716887053*^9, 3.998453742571839*^9}, 3.9984538023483562`*^9, 
   3.998469451182802*^9, 3.998469598623953*^9, 3.998537738199583*^9, 
   3.9985378144590015`*^9, 4.000918951594441*^9, 4.0009190444220915`*^9, 
   4.0009194173260098`*^9, 4.0014720781716022`*^9, 4.001472118531248*^9},
 CellLabel->
  "Out[105]=",ExpressionUUID->"5561987d-1863-024e-9f77-d861919666a6"],

Cell[BoxData[
 GraphicsBox[{
   InterpretationBox[{
     TagBox[{{{}, {}, 
        TagBox[
         {RGBColor[0., 0.35, 0.7], AbsoluteThickness[2], Opacity[1.], 
          LineBox[CompressedData["
1:eJwV13k4FV0YAHDMUNEiEpUklYoiJCqZIYQihCyhCIXsWYpIhYgsKbKv2bIX
ZXmHiLRIH5JkS7bi3rkqS+I7/XWf33Pmzjkz513mbLV2MbDlYGNjC2BnY/v3
K+Rns0dObhpGdnO8VI7BKGssSz9TZhqU0+4598Ri1OOwYS/+fdMQq60a7RmH
UaoJtvXTe6Yh9ZmLWlY8Rjk9tTeuEJ+GoA3JlnQKRlFMx0D5jdPgcuq3hmoB
Rl2w9exQYJ8GMfOb/HUNGFX2o2Lu0RILOrjmXuxqxKi/Hr9EhBZZUNr3ciK6
CaNigrwuzs6zoKbt70OrFoyqSfVZrPrJgtv33gaNvcUo3h6/XYfGWJAtz2ZS
0o1Rlbq3/JTaWLD7t5mV4CRGrfaOWQp7ywIVqbIphymMOp+aGvTpNQs27blR
UMPAKD7ms1CvFhYkiQg+NmNhlHP01L2SehZYVJe8CZzBKPGO04+3V7DAsO+W
zWV2nLpvKtG3MoEFYyNGO5f4cWryusI58wcssA3U2SskgFNq+WrDeXEsUIiT
t5Bej1OsecsJjRgWRJFuh0yEcEo3KfZ3YDh6Xo+u0VhhnOLqX1j9y58F4zuH
Z8u249Tl823EF2sWNB1R0b8rh1MD7z/5aZ5jQajKpjrL/TilfWT4WbkVC6bG
MyP3yOOUyPo5ubAzLNiRF2D24gBOvWwW26VgzAL2+8mJXw7ilJCkF2+0Fgsq
6hqfNBI4FfQgUGfhGAt65ESNr5A49QMLD7PXYEGdgpyplApO1fem4spHWRCT
oxESrYpTDpGvZieUWHDXLeG6mjpOVdPCg2r7WMBwX/X1jDZOiVvuFCmRYkH6
jEvuLHJUq4z5pr0sGB4pb4s5jlPnMzU66d0seL1YdLThBE6tNHJ9lbKNBfhW
MWrVSZyyrHpROrueBY6zY2ynT+FUy/Z3UzYCLKh9NdrXjSwb3S3Zxs8CxWE+
EVNDnFrmMJmdzcuCnTJNYGiEUyWbBB8acLNAd/XNu4qncYo9wCGo8C8NEwHi
JmVmOPUhc2XJlgUa/PVDlIXMcSqjpehLzDwN3EWZcX7IR/mmFX1naNhvx4wj
z+DUreyrDHWahp2C3H1PLHDKuHXz5mcMGqgiL601luh5GaC9Z4oGibzzO+yR
mxXxHL7vNHTO5EnxWeHUijd3zvQP05C9fEew0Vmc6mFKhRl8pSH5x4hnBnK+
QHtl0yAN+8pm/ptEPm4lwF/YR4Pu6NRQwDmcimAlv/LppqH5fcLRaGv0fgTJ
me9dNNxuUKhoR5ZSGtpu1UlDQs3cPV4bnGq7JR6o/oEGzsyunNvIazcUH+B7
Q8O9Pk+ei+dxauiI/vlbrTR8HCxbSEIus56Onm2hobuGtmhDPlWoMNnXRMPq
XGtXaVuc2t7+aaNBIw195hFbLZB//rqq2dRAQ6ZUvupt5DiCyiwAGhxfFXb0
Itudt24XqaNBReKOOm6HUwdu40vRNTQUfdYTl0D++EHTzOcZDZLl1xTckHNn
JkK+V9KgaT9kH4PsIxzxxPIpDaKhosvLkDfYtfOql9Ng7C8W/wN5IsxDuaoU
7VfnYMgye5x6XizgJFmCrk9zHxVFDuuoTEgpQvv948NTRWTzOdPmtY9pOD/G
9lsXeY/Iws+bBTTI9s1n2SAvqKaIzebRkK4IL7yQ39iTeo65NBQEnjAIRU6+
M+Tfl0MD0yJdLx7ZufRmgX42DXX3a+pykJW7xD81ZtLAw5ucVI68+k8Ll2IG
Dd5vVSbqkPu3OO4vSKNBh8571IJcorbKWiSVhqCajo73yIEXi+9GJ9NQGVnv
9hFZL1K/Fk+iQX7E5Vov8tby6QnvhzSwrPrn+5EXfay9XsXTsHbo7OIg8mfl
dvZND2hInRuXGEKuwskIpzga4jOuBA4gx7UWCdXF0nAJ41/6dz/3qM1Za2Jo
WHGpPOfffCeN70ifi6KhxeyM97/17BH+87wskoYA99Vuzcgrhi5q4BE0+Nxs
ja1BHnnU3W4UTsPl8Oj+YuQXl45ZPLpNQ17hecN05DS5p2OzITS8UFBnRSH7
z2331A6m4WvO/mfXkM0gdinxJlpvyv48B2SFWxzhk0E04FMaDYbINO9AelQA
DapZ+S7bkN916e4d8qfBz58NX45ckFRbJeeH9jvWrX4CxYPtrsS2Lh8aUBBU
5iOrTq0w3+VNw3rPG8wQ5C0VPiO+l9F+3/I3sEH+RBj/FXanodpqOnod8lPO
plBnVxpeqnq5TKD4jX0tt45ypuHaVimvOmSd02slbRzR/bpPLJ1Frnd+Y5J3
noaSZGCLQvmSsv/w8Lw1DQ251rtOI1+dz3M5cY4GZR4rX2Fk+eCQYIYFDUkS
vg/SUT7mJatWyJ+mQeBCe2Mcyt9gm1IixIiG8Ie9CrrINrtFX3efouG/Ta4d
OPLmJ38Hr+rREFaoHeaE6kH0m6o1DVo0XHkWPb4D1QvnmJ2J/Jo0eP1Iz2tD
9ea4yX1xWw0aNNg8Y72ROYc9jiw/SgP2zH+4HtUn3z9SjrpKNCgd5vUnUT07
J5H9skeKBtOfHFHfTHHKYP/alVp7adhwinjqi6yq7K9fKUlDCHnh6EpkMQOj
3thdNOhpZsTsMUH1xJeTdUKMBsP4Yk4zY1TfX9luBgH0vv+c0bhggFOG/7Vb
711Hw7dPxf1D+qgffjmSm8iH8v9jyIA58g5aQM5nDQ33K2ghLT0UX0IvNWVW
0NBf8sWWVxenLlwQ98xcYIJKFOcVAy2cMnGPebb2DxN23R2LKtfEKU2/xcWA
OSY0n1zBy4+8O6rr9pnfTDiaduDYWw1ULyqDUwWYTAhSz3sopYZTTstGW0O+
MuF4T/JgljJOueQ82urUygQIeXPqrCwa1x9orGphAptLzYSfDJp/QegCZzMT
Ou5/z3qwD6esDcKKUl4wYd+FMzeapdDzLTodbq9B41NDE7ySOHXIWNboQDET
DOInvLW3oX7OVRvKdo8JnDrCUqZ8OIWV/pLUiWHCu1hl00NrcYrtjFRbQhQT
bCEhfwMvTs2VpgrIRTBht4st9WEV6scWQRm2wUyQsdOollqB+teTYzWtPkzw
u2vFFbmEUcm2Hxj3LJiAl9jWTExgFNurjBvj5kyItrRUfDCOvm/2eAgqmzEh
76o8Q2UMoySm+YlRYyZI3JhdFfMNo54GGkUe1GNC5ta9/JsHMOpdYveePlUm
7HcoPt3XgVGL7X0Xd+5iAneDduHqWoyq9etq9vjGAEXJalGpUIzKf+1mYzzE
gF+Tl5tDgzHq/sZVS4r9DCjeEPd98Cb6fqo6emCxmwFJSTcK717HKNGfJVmh
bxjgfalm3acrGHXTMfx6cjkD0gS6E7ddwqgTZuTh5usMuCaW7xmvh1G9CvlF
G0UY8G1zsswKfowaaunjfL6RAZ7DagndvBg1aspvYSrIAFN3bvWc1RjFuurH
E8/LAL2k6otK3Bi1nNK9IIAxoA43mTzFjlH7Nae38o5NQYnkSp59DA4q3EQp
jrNsCq4pHhBIecVBHfJ9d5WpPgWBRvsiLXw5qP2N945t85sEj7NmVEY7O2Ws
qmCl+/QH+PpdltEQZKcqNSQscvu/Q3Xu0YE78mxUhSGYWgl+h67p8Y6BxEVg
jmUpqStPQKqyrF7BlQUwLLFz3HZxHJykd3Q2HpoHw+ut8ZYZY2CTE1qxj20W
YruvFba0jkJ6j/XlNZ6/wPlgZ91d9lFQXhWedGIGfeeK+lXe2jkCwnX/XXKV
YMLrQ0t/PPS/QavHOrmCnAnIs9xOwO1heGpVqfxA4Rs0L3944WDpV9BYsft7
rmMfBNaURvGODgGuZL26muc/OJeZjQ+IDsFyEYt1/vIAQbwTln1ag9Cs1F+q
XldKKIe8rzx4fQBacuVqUwvaCM/la6ZCTvYDm5qDQeuGXqL6gjwekfUFNGPu
+e9a/Eoc6k0VPLG+FyStLCUfu4wTimcKZi7Y9UBASl+btByDuMSY7yD+64a3
Qdw8k/Isgh7j0F6m+RGUubfoNxT9JH5OFYTvSeyEDkmxm+PkDCG9PKGVh6cD
ymtd3blvzxHje3d2aZp+APvZV0+U+/4Qn+3m+ojG98BsGNYQHf1LKK5cvqTr
/A5SSO5QiloiqmysPn3ifQ3nBrfFSb9mIx8NKhd1/2iGIYOuUr8odvKez1nh
2FuNUKZQo26ow0GKNXSFyfs0gtzXhRxcj4Ms4dGZ++jQCN+r/9iVG3CQb1MO
dgnrNQJ7IsGx0oSD5Grii8rZ2AhN1QdT86w5SO+1Tdjz4hfA2EIo3/fmIM3y
d38f+NQAp/wuu8ulcZCivaxnUlL1cM2QVHb7wUFqapyafbq1HvBV672jpjhI
15LyA4RAPdjcilAsYnKQ1E3P8pMLFNxdeGb47ScHeXbv70LXVgpOGvhOqvzl
IFOvzaWW2VEAWR5+Fasw8rAq28pLygASv8//8t+LkWHr60P9dwCkSp+ZviSN
kT0T1zkjVwJsXMPwPCODkVdisaWinjqoydflkJfHyOfDXCymVx1gsm9UOpQw
UjFkVbdncS0c1uqWfX0cIw+82ZjlJ1oDCRfw3oQLGKlbmv3XnbMGdhpXVAc4
YKTd/X2nL05Ug79RS5eNE0bGndXgRkMQbulUJ+6KkT9/urlKa1YDn0ev7gNv
jCzb/EppyOU5cE1m6G4LxkhpF+/OY1AFV7V8sr6lY6SGIYe0clYVbE63TonJ
xEjLgxGh+29Xwan7194dycbISCzz8NZTVaAxUfw+Mhcjpx68S58fqYQKnXqT
TcUYWUjtcH68uhIelrsa91Vj5C6+Di5+yycQKrl9GU8HRnooyrF1qj0BS66c
IdtOjKyzjJm7L/kEJA7slYQujDQq0Puxca4C6tb3cVz6hJFBam/bxe5VQITD
h1dP+jCy1+tlkmxrOaiMl6X8GcPIqM9VsgYHyiCq6lTJ6QWM/MwutGfd5jII
quyYC/iLkeK7vHd0YWXwmtzzOGcRI2s95YXM2kuh4ga7PoMNJydWlf0951QK
wh9qwy5x4qQaWdDillECT0uKyzavxkmm1uFasc1F4MaVr3RCBCf1MpkNWd8f
Q3L1sWalLThZupDdIv78MfzaN9ciKYqT7sW8HRKnH0NbhK4MpxhO/lw3MiEb
XQip869js3fg5Ex/lNBRzgJIs6mOStqDkyYHNUSa/ssHHq7jNz334mRVzJ9t
xzLywa25e1JbCid91O2kjxP5MGr6WGxaGifn8w9rnPLNA5n9Pmtl5HBy8fKI
h83kI8DFv/6yPoiTlm2Jvt+qH8HI5HcVsUM4Cbv0A+zDHsEulT8cA8iBn6vD
HHc+gocN01+NlXCSXSU63eNcDoQa122RJXASX6nUdqMzCyJ7HrunqOHkeVu6
gzMrC447xC9XV8fJprqcnhD3LDjGV8I3gRzstnYkfA0ad95/Q/oYTi7/OLIQ
q5UJ1ZqKHY+0cJInI1oiqzYdXhxqltTVxckF4c/jdEg6+J9tmh1F/vFgex5h
kA5tzrOsgJM4+SaicufnkTRY2/PSOV8PJyN9v2zn402Dkl3RQeMG6P9jOi1Q
kQrnCuorPU/h5Je+AQ1zrVTwCarbsIic0sqlFuOeAg/ZftjwGOGkaIaBMltT
Elze27yG9zROssV/q0k0TYJIEe78O8iDET6HFaYSIfJEtesyE5zM8E1RdBZM
hCVXpRszyNv1J2R7LyaAVMjd6noznNzNFrSzavV9+ClQ4rpogZPcv9flnMqM
g5u9y95aWKJ4+v5oO0MhDtSkZYyqkQs/vt0qfu4eDPJ8HHO1wkmp4g3C98pj
oKMzUvjlWZxcnV34UFozBsZ5orvWn8NJxkNiw+veaLiiKF5ji1wSbLuegysa
DmhNrlhEPl9jvXWgJBKeackWC9ng5I7cUBHBnggYXbWmyQx5JLZoky4WAfef
anMlIl90nBeoMQqH3tfN3OvP46TEaVH+6Wth0LVn8a0e8g9VDV6J3Nuw0dy/
5jay88YY7vj5EJD5qLLpN7I0V9Wytm0hsN7BP3y3LcoH+gvOpRMMdoZT4ubI
7q92L3mk3gSHUMv+KmS5JycX8ltuwLi90cIw8s+0y3ODdBA4tbqqrbHDSW+f
+umTatdhGz+XsSVyx6XbjK9XA8GN36gqENn6ZUYXwy4AXjSZBKUjdyU2NBHq
fuC8xVOnDzkq2KDWvuIKrOYK0Z1H1nYbqri7zReOblavXGePk7UaHFn97F6w
rfo5qCF7y8QkLnPzBN9AZyszZBlhsVjpAXd4Nt1k54z8nass7PRJN1h+EzoD
kbW/3sCX/FzgCmVaGI1cV5U5rWvuBCtNYifSkGUjXwylHLwIRRsco4qQc2y+
tk8J2oHCz/7k58gbDmL1yr+twe03k68JeeNmjbOb86yA92Qy4y0ye8st5Vpb
U3h6YliuE3ncvUnYQuwU/LJo6u9BTj/M/XuuVgu015LTfcgDYvy2Hs6HYKuA
oTM6f5LMUeHBvWt+1/2nwK6Pzp/k0C1GbkShApFnfyzx37jYpVnBZRaaRFeZ
uA46v5L54TWPv7oZEP7HUu0+IzcM+LUdfWJClHqUjv6bv0f+CJ05a0k4Z1u8
f4fs23RtBUeKNZHmkCX6EpmLabmxDGwJMbfg7mrkmI2EpPXgBeJ5MD6LzqOk
iPoWJT7MiRBJ2BKQ8W8+l6UTDdtdCMaT7kuxyMJvGVIHt7kRddwyjUHI1kNW
Cmsr3Amub7uDXJFzZ9qIcTVPQq6s8dEZ5KmVpGZ952UiaYlD/hjyfrESvQQ7
b+LGlZHd+5CvKIiaus34EMJM12DBf+uzZnPYusGPeJEa5DWI4uGEt6v7XJ4/
8Z5/NXcjcsydgSvthwKIqN+anNnId80Hmkip64TO5y5Za2RZO6HWwt/Xibz1
0rbKyJ2ueu+EIIjwlVNZEkLeFEx1MU/eJPS+pji8QvFcFzXbc0boFsFXzDyc
imyduK+/ZeAW8fzt8sseyLklaaNpbiGEdkeCiCDy/s+Bs3qxYcTeJzknj6N8
+vitaqHGPJy4OxpttQ75CpPJtnv7HeLhceuPn1G+UpznVrA/iSB0vBoXbZHF
40UjTByjCBHm2r321jhZlh235cDnKKLCcihoE/KRcu4y/uPRRMXB071vUX0w
fPez651EDDGUe+LhHuQb+CtR9YlYIstJ4+gHVH9W8ymXi5ndIwKHhSq9kB9u
KVdna71H8Fa1S21ALjuU7FCdF0c8WL9JwgTVrwFXtwqZiw+IFg4h/bozOOl0
bURjzacHhMHJnd8MkGfCzT/90IwnOjUc/b+Zo/s/Ul98tCuBCOKueY4jH/my
QVNk7CHhFFh5UdIUzafV8JnbPoV4qXEpcwOqz+KnFZzHulKIBQ/ZwEhD1E/P
F7K91EglqjimzrEjDxOvY0j+NGK9Z8D+wX/13+xJ5R9WGuEJ8YK3UX+QiL7N
7l6WQWjXFQ/5Hkf5IdjYenYigwhvrhJo08bJpymLsSfFMok/OgW6YsgqhR7i
e2MyifnTUR8aNFH/bbY4PuaWRXxpO7L9B+pnIrrx6z7mZREvuz1DZZCHOz58
aRrMIuwdt057on7oOnTMNVM/m9jSu733lypOHrgYdDDmdjbhuzLdTA55gVHD
cb0+m1jh+KXfWQXlm9fMa5e5bIJTeNIxl8TJkL8ycZYyOcRHz6+L/ajf/g/F
Tdji
           "]]},
         Annotation[#, "Charting`Private`Tag#1"]& ]}, {}},
      {"WolframDynamicHighlight", <|
       "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>}], 
     StyleBox[
      DynamicBox[(Charting`HighlightActionBox["DynamicHighlight", {}, 
        Slot["HighlightElements"], 
        Slot["LayoutOptions"], 
        Slot["Meta"], 
        Charting`HighlightActionFunction["DynamicHighlight", {{{{}, {}, 
            Annotation[{
              Directive[
               Opacity[1.], 
               AbsoluteThickness[2], 
               RGBColor[0., 0.35, 0.7]], 
              Line[CompressedData["
1:eJwV13k4FV0YAHDMUNEiEpUklYoiJCqZIYQihCyhCIXsWYpIhYgsKbKv2bIX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               "]]}, "Charting`Private`Tag#1"]}}, {}}, <|
         "HighlightElements" -> <|
           "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
          "LayoutOptions" -> <|
           "PanelPlotLayout" -> <||>, 
            "PlotRange" -> {{-1.2, 
               0.0433454344933482442206273333176926621164289806062064469242`\
39.51986744097364}, {-2.550724349274972, 2.5507246330734943`}}, 
            "Frame" -> {{False, False}, {False, False}}, 
            "AxesOrigin" -> {0, 0}, "ImageSize" -> {360, 360/GoldenRatio}, 
            "Axes" -> {True, True}, "LabelStyle" -> {}, "AspectRatio" -> 
            GoldenRatio^(-1), "DefaultStyle" -> {
              Directive[
               Opacity[1.], 
               AbsoluteThickness[2], 
               RGBColor[0., 0.35, 0.7]]}, 
            "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
                Identity[
                 Part[#, 1]], 
                Identity[
                 Part[#, 2]]}& ), 
              "ScalingFunctions" -> {{Identity, Identity}, {
                Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
            False|>, 
          "Meta" -> <|
           "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
            Plot, "GroupHighlight" -> False|>|>]]& )[<|
        "HighlightElements" -> <|
          "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
         "LayoutOptions" -> <|
          "PanelPlotLayout" -> <||>, 
           "PlotRange" -> {{-1.2, 
              0.0433454344933482442206273333176926621164289806062064469242`39.\
51986744097364}, {-2.550724349274972, 2.5507246330734943`}}, 
           "Frame" -> {{False, False}, {False, False}}, 
           "AxesOrigin" -> {0, 0}, "ImageSize" -> {360, 360/GoldenRatio}, 
           "Axes" -> {True, True}, "LabelStyle" -> {}, "AspectRatio" -> 
           GoldenRatio^(-1), "DefaultStyle" -> {
             Directive[
              Opacity[1.], 
              AbsoluteThickness[2], 
              RGBColor[0., 0.35, 0.7]]}, 
           "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
               Identity[
                Part[#, 1]], 
               Identity[
                Part[#, 2]]}& ), 
             "ScalingFunctions" -> {{Identity, Identity}, {
               Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
           False|>, 
         "Meta" -> <|
          "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
           Plot, "GroupHighlight" -> False|>|>]],
      Selectable->False]},
    Annotation[{{{{}, {}, 
        Annotation[{
          Directive[
           Opacity[1.], 
           AbsoluteThickness[2], 
           RGBColor[0., 0.35, 0.7]], 
          Line[CompressedData["
1:eJwV13k4FV0YAHDMUNEiEpUklYoiJCqZIYQihCyhCIXsWYpIhYgsKbKv2bIX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           "]]}, "Charting`Private`Tag#1"]}}, {}}, <|
     "HighlightElements" -> <|
       "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
      "LayoutOptions" -> <|
       "PanelPlotLayout" -> <||>, 
        "PlotRange" -> {{-1.2, 
           0.0433454344933482442206273333176926621164289806062064469242`39.\
51986744097364}, {-2.550724349274972, 2.5507246330734943`}}, 
        "Frame" -> {{False, False}, {False, False}}, "AxesOrigin" -> {0, 0}, 
        "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
        "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), "DefaultStyle" -> {
          Directive[
           Opacity[1.], 
           AbsoluteThickness[2], 
           RGBColor[0., 0.35, 0.7]]}, 
        "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
            Identity[
             Part[#, 1]], 
            Identity[
             Part[#, 2]]}& ), 
          "ScalingFunctions" -> {{Identity, Identity}, {
            Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> False|>, 
      "Meta" -> <|
       "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
        Plot, "GroupHighlight" -> False|>|>, "DynamicHighlight"]], 
   InterpretationBox[{
     TagBox[{{{}, {}, 
        TagBox[
         {RGBColor[0., 0.35, 0.7], AbsoluteThickness[2], Opacity[1.], 
          LineBox[CompressedData["
1:eJwV13k0Vd0bB3Cc82qgUkpJSKUBUREyPaWUeQqZQjJUKDRHSqVQZCqZZykl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           "]]},
         Annotation[#, "Charting`Private`Tag#1"]& ]}, {}},
      {"WolframDynamicHighlight", <|
       "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>}], 
     StyleBox[
      DynamicBox[(Charting`HighlightActionBox["DynamicHighlight", {}, 
        Slot["HighlightElements"], 
        Slot["LayoutOptions"], 
        Slot["Meta"], 
        Charting`HighlightActionFunction["DynamicHighlight", {{{{}, {}, 
            Annotation[{
              Directive[
               Opacity[1.], 
               AbsoluteThickness[2], 
               RGBColor[0., 0.35, 0.7]], 
              Line[CompressedData["
1:eJwV13k0Vd0bB3Cc82qgUkpJSKUBUREyPaWUeQqZQjJUKDRHSqVQZCqZZykl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               "]]}, "Charting`Private`Tag#1"]}}, {}}, <|
         "HighlightElements" -> <|
           "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
          "LayoutOptions" -> <|
           "PanelPlotLayout" -> <||>, 
            "PlotRange" -> {{
              0.31000140288516842002053408577921800315380096435546875`40., 
               1.2}, {-2.550724577207631, 1.6139286712386798`}}, 
            "Frame" -> {{False, False}, {False, False}}, 
            "AxesOrigin" -> {0.3100014028851691, 0}, 
            "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
            "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), 
            "DefaultStyle" -> {
              Directive[
               Opacity[1.], 
               AbsoluteThickness[2], 
               RGBColor[0., 0.35, 0.7]]}, 
            "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
                Identity[
                 Part[#, 1]], 
                Identity[
                 Part[#, 2]]}& ), 
              "ScalingFunctions" -> {{Identity, Identity}, {
                Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
            False|>, 
          "Meta" -> <|
           "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
            Plot, "GroupHighlight" -> False|>|>]]& )[<|
        "HighlightElements" -> <|
          "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
         "LayoutOptions" -> <|
          "PanelPlotLayout" -> <||>, 
           "PlotRange" -> {{
             0.31000140288516842002053408577921800315380096435546875`40., 
              1.2}, {-2.550724577207631, 1.6139286712386798`}}, 
           "Frame" -> {{False, False}, {False, False}}, 
           "AxesOrigin" -> {0.3100014028851691, 0}, 
           "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
           "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), 
           "DefaultStyle" -> {
             Directive[
              Opacity[1.], 
              AbsoluteThickness[2], 
              RGBColor[0., 0.35, 0.7]]}, 
           "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
               Identity[
                Part[#, 1]], 
               Identity[
                Part[#, 2]]}& ), 
             "ScalingFunctions" -> {{Identity, Identity}, {
               Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
           False|>, 
         "Meta" -> <|
          "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
           Plot, "GroupHighlight" -> False|>|>]],
      Selectable->False]},
    Annotation[{{{{}, {}, 
        Annotation[{
          Directive[
           Opacity[1.], 
           AbsoluteThickness[2], 
           RGBColor[0., 0.35, 0.7]], 
          Line[CompressedData["
1:eJwV13k0Vd0bB3Cc82qgUkpJSKUBUREyPaWUeQqZQjJUKDRHSqVQZCqZZykl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           "]]}, "Charting`Private`Tag#1"]}}, {}}, <|
     "HighlightElements" -> <|
       "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
      "LayoutOptions" -> <|
       "PanelPlotLayout" -> <||>, 
        "PlotRange" -> {{
          0.31000140288516842002053408577921800315380096435546875`40., 
           1.2}, {-2.550724577207631, 1.6139286712386798`}}, 
        "Frame" -> {{False, False}, {False, False}}, 
        "AxesOrigin" -> {0.3100014028851691, 0}, 
        "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
        "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), "DefaultStyle" -> {
          Directive[
           Opacity[1.], 
           AbsoluteThickness[2], 
           RGBColor[0., 0.35, 0.7]]}, 
        "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
            Identity[
             Part[#, 1]], 
            Identity[
             Part[#, 2]]}& ), 
          "ScalingFunctions" -> {{Identity, Identity}, {
            Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> False|>, 
      "Meta" -> <|
       "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
        Plot, "GroupHighlight" -> False|>|>, "DynamicHighlight"]], 
   InterpretationBox[{
     TagBox[{{{}, {}, 
        TagBox[
         {RGBColor[1., 0.5, 0.], AbsoluteThickness[2], Opacity[1.], FaceForm[
          Opacity[0.3]], LineBox[CompressedData["
1:eJwV1Hk01XkUAPD33u8RhWwVWlQkcqYsEVnu11ITyZRlyvLIXlRk7INGVNay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           "]]},
         Annotation[#, "Charting`Private`Tag#1"]& ]}, {}},
      {"WolframDynamicHighlight", <|
       "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>}], 
     StyleBox[
      DynamicBox[(Charting`HighlightActionBox["DynamicHighlight", {}, 
        Slot["HighlightElements"], 
        Slot["LayoutOptions"], 
        Slot["Meta"], 
        Charting`HighlightActionFunction["DynamicHighlight", {{{{}, {}, 
            Annotation[{
              Directive[
               Opacity[1.], 
               AbsoluteThickness[2], 
               FaceForm[
                Opacity[0.3]], 
               RGBColor[1., 0.5, 0.]], 
              Line[CompressedData["
1:eJwV1Hk01XkUAPD33u8RhWwVWlQkcqYsEVnu11ITyZRlyvLIXlRk7INGVNay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               "]]}, "Charting`Private`Tag#1"]}}, {}}, <|
         "HighlightElements" -> <|
           "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
          "LayoutOptions" -> <|
           "PanelPlotLayout" -> <||>, 
            "PlotRange" -> {{0.043345434493348246`, 0.04452792807033284}, {
             2.5292622644927922`, 2.531188933719305}}, 
            "Frame" -> {{False, False}, {False, False}}, 
            "AxesOrigin" -> {0.043345434493348246`, 2.5292622644927922`}, 
            "ImageSize" -> {360, 432}, "Axes" -> {True, True}, 
            "LabelStyle" -> {}, "AspectRatio" -> Automatic, "DefaultStyle" -> {
              Directive[
               Opacity[1.], 
               AbsoluteThickness[2], 
               FaceForm[
                Opacity[0.3]], 
               RGBColor[1., 0.5, 0.]]}, 
            "HighlightLabelingFunctions" -> <|
             "CoordinatesToolOptions" -> Identity, 
              "ScalingFunctions" -> {{Identity, Identity}, {
                Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
            False|>, 
          "Meta" -> <|
           "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
            ParametricPlot, "GroupHighlight" -> False|>|>]]& )[<|
        "HighlightElements" -> <|
          "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
         "LayoutOptions" -> <|
          "PanelPlotLayout" -> <||>, 
           "PlotRange" -> {{0.043345434493348246`, 0.04452792807033284}, {
            2.5292622644927922`, 2.531188933719305}}, 
           "Frame" -> {{False, False}, {False, False}}, 
           "AxesOrigin" -> {0.043345434493348246`, 2.5292622644927922`}, 
           "ImageSize" -> {360, 432}, "Axes" -> {True, True}, 
           "LabelStyle" -> {}, "AspectRatio" -> Automatic, "DefaultStyle" -> {
             Directive[
              Opacity[1.], 
              AbsoluteThickness[2], 
              FaceForm[
               Opacity[0.3]], 
              RGBColor[1., 0.5, 0.]]}, 
           "HighlightLabelingFunctions" -> <|
            "CoordinatesToolOptions" -> Identity, 
             "ScalingFunctions" -> {{Identity, Identity}, {
               Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
           False|>, 
         "Meta" -> <|
          "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
           ParametricPlot, "GroupHighlight" -> False|>|>]],
      Selectable->False]},
    Annotation[{{{{}, {}, 
        Annotation[{
          Directive[
           Opacity[1.], 
           AbsoluteThickness[2], 
           FaceForm[
            Opacity[0.3]], 
           RGBColor[1., 0.5, 0.]], 
          Line[CompressedData["
1:eJwV1Hk01XkUAPD33u8RhWwVWlQkcqYsEVnu11ITyZRlyvLIXlRk7INGVNay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           "]]}, "Charting`Private`Tag#1"]}}, {}}, <|
     "HighlightElements" -> <|
       "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
      "LayoutOptions" -> <|
       "PanelPlotLayout" -> <||>, 
        "PlotRange" -> {{0.043345434493348246`, 0.04452792807033284}, {
         2.5292622644927922`, 2.531188933719305}}, 
        "Frame" -> {{False, False}, {False, False}}, 
        "AxesOrigin" -> {0.043345434493348246`, 2.5292622644927922`}, 
        "ImageSize" -> {360, 432}, "Axes" -> {True, True}, "LabelStyle" -> {},
         "AspectRatio" -> Automatic, "DefaultStyle" -> {
          Directive[
           Opacity[1.], 
           AbsoluteThickness[2], 
           FaceForm[
            Opacity[0.3]], 
           RGBColor[1., 0.5, 0.]]}, 
        "HighlightLabelingFunctions" -> <|
         "CoordinatesToolOptions" -> Identity, 
          "ScalingFunctions" -> {{Identity, Identity}, {
            Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> False|>, 
      "Meta" -> <|
       "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
        ParametricPlot, "GroupHighlight" -> False|>|>, "DynamicHighlight"]]},
  AspectRatio->1,
  Axes->{True, True},
  AxesLabel->{
    FormBox[
     StyleBox["\"\[Phi]\"", 14, FontFamily -> "Times", StripOnInput -> False],
      TraditionalForm], 
    FormBox[
     StyleBox[
     "\"\\!\\(\\*OverscriptBox[\\(V\\), \\(~\\)]\\)\"", 14, FontFamily -> 
      "Times", StripOnInput -> False], TraditionalForm]},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  LabelStyle->Directive[14, FontFamily -> "Times"],
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{-1.2, 1.2}, Automatic},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.998453662128605*^9, 3.9984536827259197`*^9}, {
   3.998453716887053*^9, 3.998453742571839*^9}, 3.9984538023483562`*^9, 
   3.998469451182802*^9, 3.998469598623953*^9, 3.998537738199583*^9, 
   3.9985378144590015`*^9, 4.000918951594441*^9, 4.0009190444220915`*^9, 
   4.0009194173260098`*^9, 4.0014720781716022`*^9, 4.0014721190084286`*^9},
 CellLabel->
  "Out[106]=",ExpressionUUID->"8a2d9b98-78b8-1442-841e-c5e892c2459a"],

Cell[BoxData[
 TemplateBox[{
   GraphicsBox[
    InterpretationBox[{
      TagBox[{{{{}, {}, 
          TagBox[{
            Directive[
             Opacity[1.], 
             AbsoluteThickness[2], 
             RGBColor[0., 0.35, 0.7]], 
            LineBox[CompressedData["
1:eJwUV3c8lu8bJSN77/m+9vZ6X2Q992OWpEhRlDIis6wiQgnZq5RoSEJlr6x0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             "]]}, Annotation[#, "Charting`Private`Tag#1"]& ], 
          TagBox[{
            Directive[
             Opacity[1.], 
             AbsoluteThickness[2], 
             RGBColor[0., 0.55, 0.3]], 
            LineBox[CompressedData["
1:eJwV13c8V+8XAHA7Kzub7L35ZKT7aChUiCSKQsjOaKlIX6JIKCoUIlsRyco9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             "]]}, Annotation[#, "Charting`Private`Tag#2"]& ], 
          TagBox[{
            Directive[
             Opacity[1.], 
             AbsoluteThickness[2], 
             RGBColor[0.85, 0.2, 0.15]], 
            LineBox[CompressedData["
1:eJwV2Hc81V0YAHA7VHb23mTcgUJ1CEWlqSIjI7uFQrZCZVWirIQy0lBvsnMf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             "]]}, Annotation[#, "Charting`Private`Tag#3"]& ]}}, {}}, {
       "WolframDynamicHighlight", <|
        "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>}], 
      StyleBox[
       DynamicBox[
        (Charting`HighlightActionBox["DynamicHighlight", {}, 
         Slot["HighlightElements"], 
         Slot["LayoutOptions"], 
         Slot["Meta"], 
         Charting`HighlightActionFunction["DynamicHighlight", {{{{}, {}, 
             Annotation[{
               Directive[
                Opacity[1.], 
                AbsoluteThickness[2], 
                RGBColor[0., 0.35, 0.7]], 
               Line[CompressedData["
1:eJwUV3c8lu8bJSN77/m+9vZ6X2Q992OWpEhRlDIis6wiQgnZq5RoSEJlr6x0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                "]]}, "Charting`Private`Tag#1"], 
             Annotation[{
               Directive[
                Opacity[1.], 
                AbsoluteThickness[2], 
                RGBColor[0., 0.55, 0.3]], 
               Line[CompressedData["
1:eJwV13c8V+8XAHA7Kzub7L35ZKT7aChUiCSKQsjOaKlIX6JIKCoUIlsRyco9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                "]]}, "Charting`Private`Tag#2"], 
             Annotation[{
               Directive[
                Opacity[1.], 
                AbsoluteThickness[2], 
                RGBColor[0.85, 0.2, 0.15]], 
               Line[CompressedData["
1:eJwV2Hc81V0YAHA7VHb23mTcgUJ1CEWlqSIjI7uFQrZCZVWirIQy0lBvsnMf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                "]]}, "Charting`Private`Tag#3"]}}, {}}, <|
          "HighlightElements" -> <|
            "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
           "LayoutOptions" -> <|
            "PanelPlotLayout" -> <||>, 
             "PlotRange" -> {{-22, 0}, {0., 0.9997086671616159}}, 
             "Frame" -> {{True, True}, {True, True}}, "AxesOrigin" -> {0, 0}, 
             "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
             "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), 
             "DefaultStyle" -> {
               Directive[
                Opacity[1.], 
                AbsoluteThickness[2], 
                RGBColor[0.85, 0.2, 0.15]], 
               Directive[
                Opacity[1.], 
                AbsoluteThickness[2], 
                RGBColor[0., 0.55, 0.3]], 
               Directive[
                Opacity[1.], 
                AbsoluteThickness[2], 
                RGBColor[0., 0.35, 0.7]]}, 
             "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
                 Identity[
                  Part[#, 1]], 
                 Identity[
                  Part[#, 2]]}& ), 
               "ScalingFunctions" -> {{Identity, Identity}, {
                 Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
             False|>, 
           "Meta" -> <|
            "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, 
             "Function" -> Plot, "GroupHighlight" -> False|>|>]]& )[<|
         "HighlightElements" -> <|
           "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
          "LayoutOptions" -> <|
           "PanelPlotLayout" -> <||>, 
            "PlotRange" -> {{-22, 0}, {0., 0.9997086671616159}}, 
            "Frame" -> {{True, True}, {True, True}}, "AxesOrigin" -> {0, 0}, 
            "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
            "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), 
            "DefaultStyle" -> {
              Directive[
               Opacity[1.], 
               AbsoluteThickness[2], 
               RGBColor[0.85, 0.2, 0.15]], 
              Directive[
               Opacity[1.], 
               AbsoluteThickness[2], 
               RGBColor[0., 0.55, 0.3]], 
              Directive[
               Opacity[1.], 
               AbsoluteThickness[2], 
               RGBColor[0., 0.35, 0.7]]}, 
            "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
                Identity[
                 Part[#, 1]], 
                Identity[
                 Part[#, 2]]}& ), 
              "ScalingFunctions" -> {{Identity, Identity}, {
                Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
            False|>, 
          "Meta" -> <|
           "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
            Plot, "GroupHighlight" -> False|>|>]], Selectable -> False]}, 
     Annotation[{{{{}, {}, 
         Annotation[{
           Directive[
            Opacity[1.], 
            AbsoluteThickness[2], 
            RGBColor[0., 0.35, 0.7]], 
           Line[CompressedData["
1:eJwUV3c8lu8bJSN77/m+9vZ6X2Q992OWpEhRlDIis6wiQgnZq5RoSEJlr6x0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            "]]}, "Charting`Private`Tag#1"], 
         Annotation[{
           Directive[
            Opacity[1.], 
            AbsoluteThickness[2], 
            RGBColor[0., 0.55, 0.3]], 
           Line[CompressedData["
1:eJwV13c8V+8XAHA7Kzub7L35ZKT7aChUiCSKQsjOaKlIX6JIKCoUIlsRyco9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            "]]}, "Charting`Private`Tag#2"], 
         Annotation[{
           Directive[
            Opacity[1.], 
            AbsoluteThickness[2], 
            RGBColor[0.85, 0.2, 0.15]], 
           Line[CompressedData["
1:eJwV2Hc81V0YAHA7VHb23mTcgUJ1CEWlqSIjI7uFQrZCZVWirIQy0lBvsnMf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            "]]}, "Charting`Private`Tag#3"]}}, {}}, <|
      "HighlightElements" -> <|
        "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
       "LayoutOptions" -> <|
        "PanelPlotLayout" -> <||>, 
         "PlotRange" -> {{-22, 0}, {0., 0.9997086671616159}}, 
         "Frame" -> {{True, True}, {True, True}}, "AxesOrigin" -> {0, 0}, 
         "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
         "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), 
         "DefaultStyle" -> {
           Directive[
            Opacity[1.], 
            AbsoluteThickness[2], 
            RGBColor[0.85, 0.2, 0.15]], 
           Directive[
            Opacity[1.], 
            AbsoluteThickness[2], 
            RGBColor[0., 0.55, 0.3]], 
           Directive[
            Opacity[1.], 
            AbsoluteThickness[2], 
            RGBColor[0., 0.35, 0.7]]}, 
         "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
             Identity[
              Part[#, 1]], 
             Identity[
              Part[#, 2]]}& ), 
           "ScalingFunctions" -> {{Identity, Identity}, {
             Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> False|>, 
       "Meta" -> <|
        "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
         Plot, "GroupHighlight" -> False|>|>, "DynamicHighlight"]], {
    DisplayFunction -> Identity, DisplayFunction -> Identity, 
     Ticks -> {Automatic, Automatic}, AxesOrigin -> {0, 0}, 
     FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
     GridLines -> {None, Automatic}, DisplayFunction -> Identity, 
     PlotRangePadding -> {{
        Scaled[0.02], 
        Scaled[0.02]}, {
        Scaled[0.05], 
        Scaled[0.05]}}, PlotRangeClipping -> True, ImagePadding -> All, 
     DisplayFunction -> Identity, AspectRatio -> 
     NCache[GoldenRatio^(-1), 0.6180339887498948], Axes -> {True, True}, 
     AxesLabel -> {None, None}, AxesOrigin -> {0, 0}, DisplayFunction :> 
     Identity, Frame -> {{True, True}, {True, True}}, FrameLabel -> {{
        FormBox[
         TagBox[
          StyleBox[
           RotationBox[
           "\"\\!\\(\\*Cell[\\\"\[CapitalOmega]\\\"]\\)\"", 
            BoxRotation -> -1.5707963267948966`], 14, FontFamily -> "Times", 
           FontSlant -> Italic, StripOnInput -> False], HoldForm], 
         TraditionalForm], None}, {
        FormBox[
         TagBox[
          StyleBox[
          "\"\\!\\(\\*Cell[TextData[Cell[BoxData[FormBox[\\\"N\\\", \
TraditionalForm]]]]]\\)\"", 14, FontFamily -> "Times", FontSlant -> Italic, 
           StripOnInput -> False], HoldForm], TraditionalForm], None}}, 
     FrameStyle -> GrayLevel[0], 
     FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
     GridLines -> {None, Automatic}, GridLinesStyle -> Directive[
       GrayLevel[0.5, 0.4]], 
     Method -> {
      "DefaultBoundaryStyle" -> Automatic, 
       "DefaultGraphicsInteraction" -> {
        "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
         "Effects" -> {
          "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
           "Droplines" -> {
            "freeformCursorMode" -> True, 
             "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
       "DefaultMeshStyle" -> AbsolutePointSize[6], "ScalingFunctions" -> None,
        "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
           (Identity[#]& )[
            Part[#, 1]], 
           (Identity[#]& )[
            Part[#, 2]]}& ), "CopiedValueFunction" -> ({
           (Identity[#]& )[
            Part[#, 1]], 
           (Identity[#]& )[
            Part[#, 2]]}& )}}, 
     PlotRange -> {{-22, 0}, {0., 0.9997086671616159}}, PlotRangeClipping -> 
     True, PlotRangePadding -> {{
        Scaled[0.02], 
        Scaled[0.02]}, {
        Scaled[0.02], 
        Scaled[0.02]}}, Ticks -> {Automatic, Automatic}}], 
   FormBox[
    FormBox[
     TemplateBox[{
       StyleBox[
       "\"\\!\\(\\*SubscriptBox[\\(\[CapitalOmega]\\), \\(\[Phi]\\)]\\)\"", 
        14, FontFamily -> "Times", FontSlant -> Italic, StripOnInput -> 
        False], 
       StyleBox[
       "\"\\!\\(\\*SubscriptBox[\\(\[CapitalOmega]\\), \\(m\\)]\\)\"", 14, 
        FontFamily -> "Times", FontSlant -> Italic, StripOnInput -> False], 
       StyleBox[
       "\"\\!\\(\\*SubscriptBox[\\(\[CapitalOmega]\\), \\(r\\)]\\)\"", 14, 
        FontFamily -> "Times", FontSlant -> Italic, StripOnInput -> False]}, 
      "LineLegend", DisplayFunction -> (FormBox[
        StyleBox[
         StyleBox[
          PaneBox[
           TagBox[
            GridBox[{{
               TagBox[
                GridBox[{{
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    AbsoluteThickness[2], 
                    RGBColor[0., 0.35, 0.7]], {
                    LineBox[{{0, 12.5}, {20, 12.5}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    AbsoluteThickness[2], 
                    RGBColor[0., 0.35, 0.7]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 12.5}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.18000000000000002`] -> 
                    Baseline)], #}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    AbsoluteThickness[2], 
                    RGBColor[0., 0.55, 0.3]], {
                    LineBox[{{0, 12.5}, {20, 12.5}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    AbsoluteThickness[2], 
                    RGBColor[0., 0.55, 0.3]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 12.5}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.18000000000000002`] -> 
                    Baseline)], #2}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    AbsoluteThickness[2], 
                    RGBColor[0.85, 0.2, 0.15]], {
                    LineBox[{{0, 12.5}, {20, 12.5}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    AbsoluteThickness[2], 
                    RGBColor[0.85, 0.2, 0.15]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 12.5}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.18000000000000002`] -> 
                    Baseline)], #3}}, 
                 GridBoxAlignment -> {
                  "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                 AutoDelete -> False, 
                 GridBoxDividers -> {
                  "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                 GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}},
                  GridBoxSpacings -> {
                  "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
             GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
             AutoDelete -> False, 
             GridBoxItemSize -> {
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
             GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
            "Grid"], Alignment -> Left, AppearanceElements -> None, 
           ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
           "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
         FontFamily -> "Arial"}, Background -> Automatic, StripOnInput -> 
         False], TraditionalForm]& ), 
      InterpretationFunction :> (RowBox[{"LineLegend", "[", 
         RowBox[{
           RowBox[{"{", 
             RowBox[{
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   RowBox[{"AbsoluteThickness", "[", "2", "]"}], ",", 
                   
                   TemplateBox[<|"color" -> RGBColor[0., 0.35, 0.7]|>, 
                    "RGBColorSwatchTemplate"]}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   RowBox[{"AbsoluteThickness", "[", "2", "]"}], ",", 
                   
                   TemplateBox[<|"color" -> RGBColor[0., 0.55, 0.3]|>, 
                    "RGBColorSwatchTemplate"]}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   RowBox[{"AbsoluteThickness", "[", "2", "]"}], ",", 
                   
                   TemplateBox[<|"color" -> RGBColor[0.85, 0.2, 0.15]|>, 
                    "RGBColorSwatchTemplate"]}], "]"}]}], "}"}], ",", 
           RowBox[{"{", 
             RowBox[{#, ",", #2, ",", #3}], "}"}], ",", 
           RowBox[{"LegendMarkers", "\[Rule]", "None"}], ",", 
           RowBox[{"LabelStyle", "\[Rule]", 
             RowBox[{"{", "}"}]}], ",", 
           RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& ), 
      Editable -> True], TraditionalForm], TraditionalForm]},
  "Legended",
  DisplayFunction->(GridBox[{{
      TagBox[
       ItemBox[
        PaneBox[
         TagBox[#, "SkipImageSizeLevel"], Alignment -> {Center, Baseline}, 
         BaselinePosition -> Baseline], DefaultBaseStyle -> "Labeled"], 
       "SkipImageSizeLevel"], 
      ItemBox[#2, DefaultBaseStyle -> "LabeledLabel"]}}, 
    GridBoxAlignment -> {"Columns" -> {{Center}}, "Rows" -> {{Center}}}, 
    AutoDelete -> False, GridBoxItemSize -> Automatic, 
    BaselinePosition -> {1, 1}]& ),
  Editable->True,
  InterpretationFunction->(RowBox[{"Legended", "[", 
     RowBox[{#, ",", 
       RowBox[{"Placed", "[", 
         RowBox[{#2, ",", "After"}], "]"}]}], "]"}]& )]], "Output",
 CellChangeTimes->{{3.998453662128605*^9, 3.9984536827259197`*^9}, {
   3.998453716887053*^9, 3.998453742571839*^9}, 3.9984538023483562`*^9, 
   3.998469451182802*^9, 3.998469598623953*^9, 3.998537738199583*^9, 
   3.9985378144590015`*^9, 4.000918951594441*^9, 4.0009190444220915`*^9, 
   4.0009194173260098`*^9, 4.0014720781716022`*^9, 4.0014721192866116`*^9},
 CellLabel->
  "Out[107]=",ExpressionUUID->"66e246c5-a1a2-9944-bee9-2940bae7907e"],

Cell[BoxData[
 GraphicsBox[
  InterpretationBox[{
    TagBox[{{{}, {}, 
       TagBox[
        {RGBColor[0., 0.35, 0.7], AbsoluteThickness[2], Opacity[1.], 
         LineBox[CompressedData["
1:eJwV1Xk0lVsUAHA0kOkiCVEpzaYUorS/EDK8EGUor9CAZwjJkKSQRFQqFU2i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          "]]},
        Annotation[#, "Charting`Private`Tag#1"]& ]}, {}},
     {"WolframDynamicHighlight", <|
      "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>}], 
    StyleBox[
     DynamicBox[(Charting`HighlightActionBox["DynamicHighlight", {}, 
       Slot["HighlightElements"], 
       Slot["LayoutOptions"], 
       Slot["Meta"], 
       Charting`HighlightActionFunction["DynamicHighlight", {{{{}, {}, 
           Annotation[{
             Directive[
              Opacity[1.], 
              AbsoluteThickness[2], 
              RGBColor[0., 0.35, 0.7]], 
             Line[CompressedData["
1:eJwV1Xk0lVsUAHA0kOkiCVEpzaYUorS/EDK8EGUor9CAZwjJkKSQRFQqFU2i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              "]]}, "Charting`Private`Tag#1"]}}, {}}, <|
        "HighlightElements" -> <|
          "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
         "LayoutOptions" -> <|
          "PanelPlotLayout" -> <||>, "PlotRange" -> {All, All}, 
           "Frame" -> {{False, False}, {False, False}}, 
           "AxesOrigin" -> {0, -0.54690879925974}, 
           "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
           "LabelStyle" -> 
           Directive[14, FontFamily -> "Times", FontSlant -> Italic], 
           "AspectRatio" -> GoldenRatio^(-1), "DefaultStyle" -> {
             Directive[
              Opacity[1.], 
              AbsoluteThickness[2], 
              RGBColor[0., 0.35, 0.7]]}, 
           "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
               Identity[
                Part[#, 1]], 
               Identity[
                Part[#, 2]]}& ), 
             "ScalingFunctions" -> {{Identity, Identity}, {
               Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
           False|>, 
         "Meta" -> <|
          "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
           Plot, "GroupHighlight" -> False|>|>]]& )[<|
       "HighlightElements" -> <|
         "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
        "LayoutOptions" -> <|
         "PanelPlotLayout" -> <||>, "PlotRange" -> {All, All}, 
          "Frame" -> {{False, False}, {False, False}}, 
          "AxesOrigin" -> {0, -0.54690879925974}, 
          "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
          "LabelStyle" -> 
          Directive[14, FontFamily -> "Times", FontSlant -> Italic], 
          "AspectRatio" -> GoldenRatio^(-1), "DefaultStyle" -> {
            Directive[
             Opacity[1.], 
             AbsoluteThickness[2], 
             RGBColor[0., 0.35, 0.7]]}, 
          "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
              Identity[
               Part[#, 1]], 
              Identity[
               Part[#, 2]]}& ), 
            "ScalingFunctions" -> {{Identity, Identity}, {
              Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> False|>,
         "Meta" -> <|
         "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
          Plot, "GroupHighlight" -> False|>|>]],
     Selectable->False]},
   Annotation[{{{{}, {}, 
       Annotation[{
         Directive[
          Opacity[1.], 
          AbsoluteThickness[2], 
          RGBColor[0., 0.35, 0.7]], 
         Line[CompressedData["
1:eJwV1Xk0lVsUAHA0kOkiCVEpzaYUorS/EDK8EGUor9CAZwjJkKSQRFQqFU2i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          "]]}, "Charting`Private`Tag#1"]}}, {}}, <|
    "HighlightElements" -> <|
      "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
     "LayoutOptions" -> <|
      "PanelPlotLayout" -> <||>, "PlotRange" -> {All, All}, 
       "Frame" -> {{False, False}, {False, False}}, 
       "AxesOrigin" -> {0, -0.54690879925974}, 
       "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
       "LabelStyle" -> 
       Directive[14, FontFamily -> "Times", FontSlant -> Italic], 
       "AspectRatio" -> GoldenRatio^(-1), "DefaultStyle" -> {
         Directive[
          Opacity[1.], 
          AbsoluteThickness[2], 
          RGBColor[0., 0.35, 0.7]]}, 
       "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
           Identity[
            Part[#, 1]], 
           Identity[
            Part[#, 2]]}& ), 
         "ScalingFunctions" -> {{Identity, Identity}, {Identity, Identity}}|>,
        "Primitives" -> {}, "GCFlag" -> False|>, 
     "Meta" -> <|
      "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
       Plot, "GroupHighlight" -> False|>|>, "DynamicHighlight"]],
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{
    FormBox[
     TagBox[
      StyleBox["\"z\"", 14, FontFamily -> "Times", StripOnInput -> False], 
      HoldForm], TraditionalForm], 
    FormBox[
     TagBox[
      StyleBox[
      "\"\\!\\(\\*SubscriptBox[\\(w\\), \\(\[Phi]\\)]\\)\"", 14, FontFamily -> 
       "Times", FontSlant -> Italic, StripOnInput -> False], HoldForm], 
     TraditionalForm]},
  AxesOrigin->{0, -0.54690879925974},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  LabelStyle->Directive[14, FontFamily -> "Times", FontSlant -> Italic],
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{All, All},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.998453662128605*^9, 3.9984536827259197`*^9}, {
   3.998453716887053*^9, 3.998453742571839*^9}, 3.9984538023483562`*^9, 
   3.998469451182802*^9, 3.998469598623953*^9, 3.998537738199583*^9, 
   3.9985378144590015`*^9, 4.000918951594441*^9, 4.0009190444220915`*^9, 
   4.0009194173260098`*^9, 4.0014720781716022`*^9, 4.001472123180094*^9},
 CellLabel->
  "Out[108]=",ExpressionUUID->"8f6a17f0-f053-ee4a-aa32-a150456a21ca"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"w0x", "\[Rule]", 
    RowBox[{"-", "0.8058780007026658`"}]}], ",", 
   RowBox[{"wax", "\[Rule]", 
    RowBox[{"-", "0.29853356326651787`"}]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.998453662128605*^9, 3.9984536827259197`*^9}, {
   3.998453716887053*^9, 3.998453742571839*^9}, 3.9984538023483562`*^9, 
   3.998469451182802*^9, 3.998469598623953*^9, 3.998537738199583*^9, 
   3.9985378144590015`*^9, 4.000918951594441*^9, 4.0009190444220915`*^9, 
   4.0009194173260098`*^9, 4.0014720781716022`*^9, 4.001472123212097*^9},
 CellLabel->
  "Out[110]=",ExpressionUUID->"57b08864-6ce2-ba4f-8c05-bebc1e088f94"],

Cell[BoxData[
 GraphicsBox[{
   InterpretationBox[{
     TagBox[{{{}, {}, 
        TagBox[
         {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[2], 
          Opacity[1.], LineBox[CompressedData["
1:eJxF1nk0Vd8XAHCJkEyRpJAGojJUhogtiQZDoZJSIlIhQpFUJEMyRMhUIkXI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           "]]},
         Annotation[#, "Charting`Private`Tag#1"]& ]}, {}},
      {"WolframDynamicHighlight", <|
       "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>}], 
     StyleBox[
      DynamicBox[(Charting`HighlightActionBox["DynamicHighlight", {}, 
        Slot["HighlightElements"], 
        Slot["LayoutOptions"], 
        Slot["Meta"], 
        Charting`HighlightActionFunction["DynamicHighlight", {{{{}, {}, 
            Annotation[{
              Directive[
               Opacity[1.], 
               RGBColor[0.368417, 0.506779, 0.709798], 
               AbsoluteThickness[2]], 
              Line[CompressedData["
1:eJxF1nk0Vd8XAHCJkEyRpJAGojJUhogtiQZDoZJSIlIhQpFUJEMyRMhUIkXI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               "]]}, "Charting`Private`Tag#1"]}}, {}}, <|
         "HighlightElements" -> <|
           "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
          "LayoutOptions" -> <|
           "PanelPlotLayout" -> <||>, 
            "PlotRange" -> {{0.000045399929762484854`, 
             2.718281828459045}, {-0.9999999793141469, 1.}}, 
            "Frame" -> {{False, False}, {False, False}}, 
            "AxesOrigin" -> {0, 0}, "ImageSize" -> {360, 360/GoldenRatio}, 
            "Axes" -> {True, True}, "LabelStyle" -> {}, "AspectRatio" -> 
            GoldenRatio^(-1), "DefaultStyle" -> {
              Directive[
               Opacity[1.], 
               RGBColor[0.368417, 0.506779, 0.709798], 
               AbsoluteThickness[2]]}, 
            "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
                Identity[
                 Part[#, 1]], 
                Identity[
                 Part[#, 2]]}& ), 
              "ScalingFunctions" -> {{Identity, Identity}, {
                Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
            False|>, 
          "Meta" -> <|
           "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
            Plot, "GroupHighlight" -> False|>|>]]& )[<|
        "HighlightElements" -> <|
          "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
         "LayoutOptions" -> <|
          "PanelPlotLayout" -> <||>, 
           "PlotRange" -> {{0.000045399929762484854`, 
            2.718281828459045}, {-0.9999999793141469, 1.}}, 
           "Frame" -> {{False, False}, {False, False}}, 
           "AxesOrigin" -> {0, 0}, "ImageSize" -> {360, 360/GoldenRatio}, 
           "Axes" -> {True, True}, "LabelStyle" -> {}, "AspectRatio" -> 
           GoldenRatio^(-1), "DefaultStyle" -> {
             Directive[
              Opacity[1.], 
              RGBColor[0.368417, 0.506779, 0.709798], 
              AbsoluteThickness[2]]}, 
           "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
               Identity[
                Part[#, 1]], 
               Identity[
                Part[#, 2]]}& ), 
             "ScalingFunctions" -> {{Identity, Identity}, {
               Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
           False|>, 
         "Meta" -> <|
          "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
           Plot, "GroupHighlight" -> False|>|>]],
      Selectable->False]},
    Annotation[{{{{}, {}, 
        Annotation[{
          Directive[
           Opacity[1.], 
           RGBColor[0.368417, 0.506779, 0.709798], 
           AbsoluteThickness[2]], 
          Line[CompressedData["
1:eJxF1nk0Vd8XAHCJkEyRpJAGojJUhogtiQZDoZJSIlIhQpFUJEMyRMhUIkXI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           "]]}, "Charting`Private`Tag#1"]}}, {}}, <|
     "HighlightElements" -> <|
       "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
      "LayoutOptions" -> <|
       "PanelPlotLayout" -> <||>, 
        "PlotRange" -> {{0.000045399929762484854`, 
         2.718281828459045}, {-0.9999999793141469, 1.}}, 
        "Frame" -> {{False, False}, {False, False}}, "AxesOrigin" -> {0, 0}, 
        "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
        "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), "DefaultStyle" -> {
          Directive[
           Opacity[1.], 
           RGBColor[0.368417, 0.506779, 0.709798], 
           AbsoluteThickness[2]]}, 
        "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
            Identity[
             Part[#, 1]], 
            Identity[
             Part[#, 2]]}& ), 
          "ScalingFunctions" -> {{Identity, Identity}, {
            Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> False|>, 
      "Meta" -> <|
       "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
        Plot, "GroupHighlight" -> False|>|>, "DynamicHighlight"]], 
   InterpretationBox[{
     TagBox[{{{}, {}, 
        TagBox[
         {RGBColor[1, 0, 0], AbsoluteThickness[2], Opacity[1.], 
          LineBox[CompressedData["
1:eJwVx3tYjGkYgPFKVkKipJO2LLUVEoNCHka0aDsqaqUUNjYVNiKpZkpYSk4J
OZVqQjJWKDzVKqbUdD43JjXVN6f3U6nLJKP9477u62cWGOaxR01FReX38f4/
m8F5lZbGA+epzQeMn9NomPl1IOMuD9JXX73NL6CRq7PZMo/DA1mIVy1r3J8G
xFdKX/IgqaqeQT2jcd2TBWGSVh7wk2pGn/1Lo3JhvpmDYQW4z6g448qlMcri
+Snh9Qrw1nt9n/WIxsOGZW4WNyshwDSjsz+DRsEMGfnGq4JR5nDD7GQal+2N
ndlex4cPjQ8/Z0fR2MCxeV/cXwPMF3WctGAaN1ven/pirBbWcGIomSeNy7fV
XFyqUg8HNS+4ZKylUXg+zsRTvwGsjlusKrKmUT+lpdnbuhFO2y/6jzGbxnKm
qE5g3QTG+66FT1en0XbsaL0msxlCXXS2pAkI6uwtnlW0oQW0HrxSNj4nyL6R
l+Dq2AqKLEdJYwrB/Na5o4nb22AI20TXgwl6lDtzHX3bYfvLFdZzmQS5Rd9C
7x/sAB7/XkyoPsE70R4+YnYnnEqQap4kclSX+yU8ZQsgz2hM6MqT4/w/SYFp
2kfoqTYq770tR38no1mTXYTADlQdhmNyPPMxrtazTQi2Ol8YO13lqPArytTe
3QVWQe9ywVyOWU/515J7uiDpUsBf3UoZPpmWnSwM+wRK4aRVzk0yHFnjkz34
+RO0ax3xOvpYhvHegsbIg90woaM0a88ZGYYfMp9UM9oNduVzJhkEyDB1zyYf
6kQPNF8AbpK9DI39bPIaNEQQHxkWwpsuw/6V/QZLLoogWhnt965XioREZbnP
7IWuvZ5picVS9OLULVuf3gsekuU9U1OlOGyv3jts0geL3LqObQ2XoiBf45Hx
rT7w2rp/o/9mKc5fUHNE99d+OBuhOtfGTIrZJw/tqs7pB8uj/r+VKCSY2Njs
4sugoOlKZbR+rQTvTdD3yymgQH75+5htrgTV9a1ZwcvF4L5U+5lWvATLFqvm
KorFUCq3icr3lWCJKXfAhSmB9LN653QZEjSeZb4moloCp9ZPeeigKcE3JOTO
tO1SKLwhULPqEuONu0m/BLdIwbchMrOlUIxN2w5zLgfJ4CcrMy/nFDE6i5a4
sUUyMAm44MbaL8bJPmXTenbLIW6ZgBXlKMb5tYbVekQOny1WvrU3EuMJ0y2P
p4QTqFLscCscotC/Z3/slkMEzHgV+7TGzcw56/7P3wQiUu3YgYMUaiyuGNQ8
RsCEoVugOUDhFdhkp8kiEHqg0ugPQmHeTqcSjcsEtIX2faMUhV0319dPfEHA
s0zvpMNHCt8GBGVuKCSQfSk+NUVAYc48dkTCKwKjuwbyRZ0Uhj4snT2xhEDm
96ru8x0UKorW7VCvIPBlRcImQSuFuu0gUusgcDV3UDemgcKRW/4FTAEBceSu
RfX1FLYFxiSyhATAie9kMe474jeWaiICfd25x/m1FC5UOISqygnYzQkU/syn
UPuNH6yjCZyT8L8erqZwKC5aO26AgPClg877KgoLJ7/mqowQOO1tsDH8A4Xp
VR3stV8JdM5L9H9bSWFsyretsaMEbAeHIvXHHeRlbF48RiChJPBiSAWFGw1W
jyiVBFqTax4U8yj8AczXtzs=
           "]]},
         Annotation[#, "Charting`Private`Tag#1"]& ]}, {}},
      {"WolframDynamicHighlight", <|
       "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>}], 
     StyleBox[
      DynamicBox[(Charting`HighlightActionBox["DynamicHighlight", {}, 
        Slot["HighlightElements"], 
        Slot["LayoutOptions"], 
        Slot["Meta"], 
        Charting`HighlightActionFunction["DynamicHighlight", {{{{}, {}, 
            Annotation[{
              Directive[
               Opacity[1.], 
               AbsoluteThickness[2], 
               RGBColor[1, 0, 0]], 
              Line[CompressedData["
1:eJwVx3tYjGkYgPFKVkKipJO2LLUVEoNCHka0aDsqaqUUNjYVNiKpZkpYSk4J
OZVqQjJWKDzVKqbUdD43JjXVN6f3U6nLJKP9477u62cWGOaxR01FReX38f4/
m8F5lZbGA+epzQeMn9NomPl1IOMuD9JXX73NL6CRq7PZMo/DA1mIVy1r3J8G
xFdKX/IgqaqeQT2jcd2TBWGSVh7wk2pGn/1Lo3JhvpmDYQW4z6g448qlMcri
+Snh9Qrw1nt9n/WIxsOGZW4WNyshwDSjsz+DRsEMGfnGq4JR5nDD7GQal+2N
ndlex4cPjQ8/Z0fR2MCxeV/cXwPMF3WctGAaN1ven/pirBbWcGIomSeNy7fV
XFyqUg8HNS+4ZKylUXg+zsRTvwGsjlusKrKmUT+lpdnbuhFO2y/6jzGbxnKm
qE5g3QTG+66FT1en0XbsaL0msxlCXXS2pAkI6uwtnlW0oQW0HrxSNj4nyL6R
l+Dq2AqKLEdJYwrB/Na5o4nb22AI20TXgwl6lDtzHX3bYfvLFdZzmQS5Rd9C
7x/sAB7/XkyoPsE70R4+YnYnnEqQap4kclSX+yU8ZQsgz2hM6MqT4/w/SYFp
2kfoqTYq770tR38no1mTXYTADlQdhmNyPPMxrtazTQi2Ol8YO13lqPArytTe
3QVWQe9ywVyOWU/515J7uiDpUsBf3UoZPpmWnSwM+wRK4aRVzk0yHFnjkz34
+RO0ax3xOvpYhvHegsbIg90woaM0a88ZGYYfMp9UM9oNduVzJhkEyDB1zyYf
6kQPNF8AbpK9DI39bPIaNEQQHxkWwpsuw/6V/QZLLoogWhnt965XioREZbnP
7IWuvZ5picVS9OLULVuf3gsekuU9U1OlOGyv3jts0geL3LqObQ2XoiBf45Hx
rT7w2rp/o/9mKc5fUHNE99d+OBuhOtfGTIrZJw/tqs7pB8uj/r+VKCSY2Njs
4sugoOlKZbR+rQTvTdD3yymgQH75+5htrgTV9a1ZwcvF4L5U+5lWvATLFqvm
KorFUCq3icr3lWCJKXfAhSmB9LN653QZEjSeZb4moloCp9ZPeeigKcE3JOTO
tO1SKLwhULPqEuONu0m/BLdIwbchMrOlUIxN2w5zLgfJ4CcrMy/nFDE6i5a4
sUUyMAm44MbaL8bJPmXTenbLIW6ZgBXlKMb5tYbVekQOny1WvrU3EuMJ0y2P
p4QTqFLscCscotC/Z3/slkMEzHgV+7TGzcw56/7P3wQiUu3YgYMUaiyuGNQ8
RsCEoVugOUDhFdhkp8kiEHqg0ugPQmHeTqcSjcsEtIX2faMUhV0319dPfEHA
s0zvpMNHCt8GBGVuKCSQfSk+NUVAYc48dkTCKwKjuwbyRZ0Uhj4snT2xhEDm
96ru8x0UKorW7VCvIPBlRcImQSuFuu0gUusgcDV3UDemgcKRW/4FTAEBceSu
RfX1FLYFxiSyhATAie9kMe474jeWaiICfd25x/m1FC5UOISqygnYzQkU/syn
UPuNH6yjCZyT8L8erqZwKC5aO26AgPClg877KgoLJ7/mqowQOO1tsDH8A4Xp
VR3stV8JdM5L9H9bSWFsyretsaMEbAeHIvXHHeRlbF48RiChJPBiSAWFGw1W
jyiVBFqTax4U8yj8AczXtzs=
               "]]}, "Charting`Private`Tag#1"]}}, {}}, <|
         "HighlightElements" -> <|
           "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
          "LayoutOptions" -> <|
           "PanelPlotLayout" -> <||>, 
            "PlotRange" -> {{
              0.2, 1}, {-1.0447048464418627`, -0.8058780055766831}}, 
            "Frame" -> {{False, False}, {False, False}}, 
            "AxesOrigin" -> {0.20000000000000046`, -0.7926098477508416}, 
            "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
            "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), 
            "DefaultStyle" -> {
              Directive[
               Opacity[1.], 
               AbsoluteThickness[2], 
               RGBColor[1, 0, 0]]}, 
            "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
                Identity[
                 Part[#, 1]], 
                Identity[
                 Part[#, 2]]}& ), 
              "ScalingFunctions" -> {{Identity, Identity}, {
                Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
            False|>, 
          "Meta" -> <|
           "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
            Plot, "GroupHighlight" -> False|>|>]]& )[<|
        "HighlightElements" -> <|
          "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
         "LayoutOptions" -> <|
          "PanelPlotLayout" -> <||>, 
           "PlotRange" -> {{
             0.2, 1}, {-1.0447048464418627`, -0.8058780055766831}}, 
           "Frame" -> {{False, False}, {False, False}}, 
           "AxesOrigin" -> {0.20000000000000046`, -0.7926098477508416}, 
           "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
           "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), 
           "DefaultStyle" -> {
             Directive[
              Opacity[1.], 
              AbsoluteThickness[2], 
              RGBColor[1, 0, 0]]}, 
           "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
               Identity[
                Part[#, 1]], 
               Identity[
                Part[#, 2]]}& ), 
             "ScalingFunctions" -> {{Identity, Identity}, {
               Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
           False|>, 
         "Meta" -> <|
          "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
           Plot, "GroupHighlight" -> False|>|>]],
      Selectable->False]},
    Annotation[{{{{}, {}, 
        Annotation[{
          Directive[
           Opacity[1.], 
           AbsoluteThickness[2], 
           RGBColor[1, 0, 0]], 
          Line[CompressedData["
1:eJwVx3tYjGkYgPFKVkKipJO2LLUVEoNCHka0aDsqaqUUNjYVNiKpZkpYSk4J
OZVqQjJWKDzVKqbUdD43JjXVN6f3U6nLJKP9477u62cWGOaxR01FReX38f4/
m8F5lZbGA+epzQeMn9NomPl1IOMuD9JXX73NL6CRq7PZMo/DA1mIVy1r3J8G
xFdKX/IgqaqeQT2jcd2TBWGSVh7wk2pGn/1Lo3JhvpmDYQW4z6g448qlMcri
+Snh9Qrw1nt9n/WIxsOGZW4WNyshwDSjsz+DRsEMGfnGq4JR5nDD7GQal+2N
ndlex4cPjQ8/Z0fR2MCxeV/cXwPMF3WctGAaN1ven/pirBbWcGIomSeNy7fV
XFyqUg8HNS+4ZKylUXg+zsRTvwGsjlusKrKmUT+lpdnbuhFO2y/6jzGbxnKm
qE5g3QTG+66FT1en0XbsaL0msxlCXXS2pAkI6uwtnlW0oQW0HrxSNj4nyL6R
l+Dq2AqKLEdJYwrB/Na5o4nb22AI20TXgwl6lDtzHX3bYfvLFdZzmQS5Rd9C
7x/sAB7/XkyoPsE70R4+YnYnnEqQap4kclSX+yU8ZQsgz2hM6MqT4/w/SYFp
2kfoqTYq770tR38no1mTXYTADlQdhmNyPPMxrtazTQi2Ol8YO13lqPArytTe
3QVWQe9ywVyOWU/515J7uiDpUsBf3UoZPpmWnSwM+wRK4aRVzk0yHFnjkz34
+RO0ax3xOvpYhvHegsbIg90woaM0a88ZGYYfMp9UM9oNduVzJhkEyDB1zyYf
6kQPNF8AbpK9DI39bPIaNEQQHxkWwpsuw/6V/QZLLoogWhnt965XioREZbnP
7IWuvZ5picVS9OLULVuf3gsekuU9U1OlOGyv3jts0geL3LqObQ2XoiBf45Hx
rT7w2rp/o/9mKc5fUHNE99d+OBuhOtfGTIrZJw/tqs7pB8uj/r+VKCSY2Njs
4sugoOlKZbR+rQTvTdD3yymgQH75+5htrgTV9a1ZwcvF4L5U+5lWvATLFqvm
KorFUCq3icr3lWCJKXfAhSmB9LN653QZEjSeZb4moloCp9ZPeeigKcE3JOTO
tO1SKLwhULPqEuONu0m/BLdIwbchMrOlUIxN2w5zLgfJ4CcrMy/nFDE6i5a4
sUUyMAm44MbaL8bJPmXTenbLIW6ZgBXlKMb5tYbVekQOny1WvrU3EuMJ0y2P
p4QTqFLscCscotC/Z3/slkMEzHgV+7TGzcw56/7P3wQiUu3YgYMUaiyuGNQ8
RsCEoVugOUDhFdhkp8kiEHqg0ugPQmHeTqcSjcsEtIX2faMUhV0319dPfEHA
s0zvpMNHCt8GBGVuKCSQfSk+NUVAYc48dkTCKwKjuwbyRZ0Uhj4snT2xhEDm
96ru8x0UKorW7VCvIPBlRcImQSuFuu0gUusgcDV3UDemgcKRW/4FTAEBceSu
RfX1FLYFxiSyhATAie9kMe474jeWaiICfd25x/m1FC5UOISqygnYzQkU/syn
UPuNH6yjCZyT8L8erqZwKC5aO26AgPClg877KgoLJ7/mqowQOO1tsDH8A4Xp
VR3stV8JdM5L9H9bSWFsyretsaMEbAeHIvXHHeRlbF48RiChJPBiSAWFGw1W
jyiVBFqTax4U8yj8AczXtzs=
           "]]}, "Charting`Private`Tag#1"]}}, {}}, <|
     "HighlightElements" -> <|
       "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
      "LayoutOptions" -> <|
       "PanelPlotLayout" -> <||>, 
        "PlotRange" -> {{
          0.2, 1}, {-1.0447048464418627`, -0.8058780055766831}}, 
        "Frame" -> {{False, False}, {False, False}}, 
        "AxesOrigin" -> {0.20000000000000046`, -0.7926098477508416}, 
        "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
        "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), "DefaultStyle" -> {
          Directive[
           Opacity[1.], 
           AbsoluteThickness[2], 
           RGBColor[1, 0, 0]]}, 
        "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
            Identity[
             Part[#, 1]], 
            Identity[
             Part[#, 2]]}& ), 
          "ScalingFunctions" -> {{Identity, Identity}, {
            Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> False|>, 
      "Meta" -> <|
       "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
        Plot, "GroupHighlight" -> False|>|>, "DynamicHighlight"]]},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{
    FormBox[
    "\"\\!\\(\\*FractionBox[\\(a\\), SubscriptBox[\\(a\\), \\(0\\)]]\\)\"", 
     TraditionalForm], 
    FormBox["\"\|01d464\[CurlyPhi]\:200b\"", TraditionalForm]},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{0, 1.1}, {-1.04, 1.04}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.998453662128605*^9, 3.9984536827259197`*^9}, {
   3.998453716887053*^9, 3.998453742571839*^9}, 3.9984538023483562`*^9, 
   3.998469451182802*^9, 3.998469598623953*^9, 3.998537738199583*^9, 
   3.9985378144590015`*^9, 4.000918951594441*^9, 4.0009190444220915`*^9, 
   4.0009194173260098`*^9, 4.0014720781716022`*^9, 4.001472129734236*^9},
 CellLabel->
  "Out[112]=",ExpressionUUID->"791ce70c-e454-1f42-8e1d-608939d1c019"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"We finaly have w0=\"\>", "\[InvisibleSpace]", 
   RowBox[{"-", "0.8058780007026658`"}], 
   "\[InvisibleSpace]", "\<\"and wa=\"\>", "\[InvisibleSpace]", 
   RowBox[{"-", "0.29853356326651787`"}]}],
  SequenceForm[
  "We finaly have w0=", -0.8058780007026658, "and wa=", -0.29853356326651787`],
  Editable->False]], "Print",
 CellChangeTimes->{{3.998453663749336*^9, 3.998453684253601*^9}, {
   3.998453722003965*^9, 3.9984537475025215`*^9}, 3.998453807680817*^9, 
   3.998469459254677*^9, 3.9984696077767105`*^9, 3.998537745853443*^9, 
   3.9985378239470215`*^9, 4.0009189595177965`*^9, 4.0009190528619156`*^9, 
   4.000919423142578*^9, 4.001472085078863*^9, 4.0014721297588024`*^9},
 CellLabel->
  "Lors de l\[CloseCurlyQuote]\[EAcute]valuation de \
In[104]:=",ExpressionUUID->"ea066030-ce4d-334f-abd7-50ab65fdb11e"],

Cell[BoxData[
 GraphicsBox[
  InterpretationBox[{
    TagBox[{{{}, {}, 
       TagBox[
        {RGBColor[0.85, 0.2, 0.15], AbsoluteThickness[2], Opacity[1.], 
         LineBox[CompressedData["
1:eJwVV3c4F94XtvfeZO/N52PPUCihQlbIJol8jZZVRkZJdkYRISXKSOLeE0KS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          "]]},
        Annotation[#, "Charting`Private`Tag#1"]& ]}, {}},
     {"WolframDynamicHighlight", <|
      "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>}], 
    StyleBox[
     DynamicBox[(Charting`HighlightActionBox["DynamicHighlight", {}, 
       Slot["HighlightElements"], 
       Slot["LayoutOptions"], 
       Slot["Meta"], 
       Charting`HighlightActionFunction["DynamicHighlight", {{{{}, {}, 
           Annotation[{
             Directive[
              Opacity[1.], 
              AbsoluteThickness[2], 
              RGBColor[0.85, 0.2, 0.15]], 
             Line[CompressedData["
1:eJwVV3c4F94XtvfeZO/N52PPUCihQlbIJol8jZZVRkZJdkYRISXKSOLeE0KS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              "]]}, "Charting`Private`Tag#1"]}}, {}}, <|
        "HighlightElements" -> <|
          "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
         "LayoutOptions" -> <|
          "PanelPlotLayout" -> <||>, 
           "PlotRange" -> {{-20., 0.}, {-0.003, 0.00001}}, 
           "Frame" -> {{False, False}, {False, False}}, 
           "AxesOrigin" -> {0, 0}, "ImageSize" -> {360, 360/GoldenRatio}, 
           "Axes" -> {True, True}, "LabelStyle" -> 
           Directive[14, FontFamily -> "Times"], "AspectRatio" -> 
           GoldenRatio^(-1), "DefaultStyle" -> {
             Directive[
              Opacity[1.], 
              AbsoluteThickness[2], 
              RGBColor[0.85, 0.2, 0.15]]}, 
           "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
               Identity[
                Part[#, 1]], 
               Identity[
                Part[#, 2]]}& ), 
             "ScalingFunctions" -> {{Identity, Identity}, {
               Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
           False|>, 
         "Meta" -> <|
          "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
           Plot, "GroupHighlight" -> False|>|>]]& )[<|
       "HighlightElements" -> <|
         "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
        "LayoutOptions" -> <|
         "PanelPlotLayout" -> <||>, 
          "PlotRange" -> {{-20., 0.}, {-0.003, 0.00001}}, 
          "Frame" -> {{False, False}, {False, False}}, "AxesOrigin" -> {0, 0},
           "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
          "LabelStyle" -> Directive[14, FontFamily -> "Times"], "AspectRatio" -> 
          GoldenRatio^(-1), "DefaultStyle" -> {
            Directive[
             Opacity[1.], 
             AbsoluteThickness[2], 
             RGBColor[0.85, 0.2, 0.15]]}, 
          "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
              Identity[
               Part[#, 1]], 
              Identity[
               Part[#, 2]]}& ), 
            "ScalingFunctions" -> {{Identity, Identity}, {
              Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> False|>,
         "Meta" -> <|
         "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
          Plot, "GroupHighlight" -> False|>|>]],
     Selectable->False]},
   Annotation[{{{{}, {}, 
       Annotation[{
         Directive[
          Opacity[1.], 
          AbsoluteThickness[2], 
          RGBColor[0.85, 0.2, 0.15]], 
         Line[CompressedData["
1:eJwVV3c4F94XtvfeZO/N52PPUCihQlbIJol8jZZVRkZJdkYRISXKSOLeE0KS
KFlJdqJkK/PX76/7vM85973nvM89554r4h5o5UVGQkLiQE5C8v+V8+Xl81F+
qrAV6dcUku6Lu39zzIT8wxcvR+fkp/lizT6x7FO+qiAqavJKz8cXs2QYbnN5
qkJ28AcRBlZfDLwRrXdPq4LCw4CRaW8fLCyxZn3fTBX4x7vffz7gjcd0JkMq
pFVB8XWNQ+ITD2wmsCyZLKkKbpPf1uxveOD6vf2hc+KqIM1e7+fi7oFTXgvo
KQirgh/DdyF6Xg+sZ+pAWc2tCqxBVa9/JrjjfKvezDoqVThu4WP58T837HgW
1cO0CvCf+BSf99UF/1oNv/5mUgXyr9pnl5a44OhIHcuucRV46zV+lMHfBZem
N8x8GlWBIJ1Td2a3nfFq83OO7/0q0LJ5QP2DkDO+yVb2H+MbFRDoMfFVvnQa
41e3FR0fqsAx+3zX37722MrEcsulWAUUq+hLX2jb49lehnaPIhXQ7CJy9zLY
Y4bZROfzBSrg4F+y/vuZHbZnib0ZnakCXH/PDI3v2+IVz0vzpXEq4GPgVKxU
cQqLM7mVrnqpAOfQilWDmjWevhDmT+b5L/6FDrtwVmtc/CmZyOquAqa3RTWu
/bLConfrkaKLCox9ayE3L7XCIuIMg2dtVaCOMurEFz4rLKj9gnrcRAV+RUQI
32I+iXm8Gc92S6nAtTcvRuyPWuKhTlGlLxIqEMUAco+YLXG2nOb6DzEV8GPn
n/MYsMBcy+7XqIX/5UdTPM7pZYE5wxvuGvGoQIN03SP7G+aYLc2jq4FGBVyq
Z7pbxswwA3op9/AHET58pT6V12+KyexCKhO/E0GbePoSe7Ep/vtbUSlghghs
crp3loJM8axICVFjggiVdQP3BlhMMcSlaL0dIsJ7U4kjetYmONTCw/RXBxFs
c5Vv9/04jP1nBd72vSHCi7K4UQN0GLtHDZnVtxKhjjP6Dm36YXzimYVlFCaC
NSP5xRK9w1iWU/MU6wsiQCzHiV9Zh/DYKIOHWikRSA7NzGs4GOH+0I5p3hIi
eF/rYFskGuF3TNe994qIIK8spLHKYIQbDDbPdhQQgRYLks69NsRpJRMXHDKJ
sOYVU+GnZIhN/esjI2KJsNfFc+oEjwGu3j6T+8adCA7OMU4+Orq4R69LrceV
CL11SqNHKXTxzyjVvgEXIpj0F2lnv9fBUhS0NHOOREiS1jgb6KaD7zE8D6Wz
JsKFDptn+7e08S0BipPHDxHBuKMuY/2vJq44E/DTzpAIKtpl32TeauLOoqEb
rgeJ8ItWfa8pRxNTSFaiIB0iqJHTTO5oauJwRVv5DBUiHDPQwR8iNLDfwXLq
YTEijGkrvZHhUccJ19iKJ0SI8Emqhe7vTzVc2hquPy9EhNjZTE/+FjU8YXoy
dPsAEfRP3/7gdF4N25/YmhTgIIJPU41ATYcqNnUzR+4U//Q6fVBBMVkFi8cs
hfycJsD0Jwdap6MEfHl7/13XJAH2P388US9OwD3BzGKPxglQyP2Ny4WEgC96
KvZ5jRIg+2hwZnqDMu4y9lf49okAknmHpmPllfEFmrmZvhYCXNCeP7VySBG/
id7UrQYCnCva6WklV8R8f6kyUhABomomBQXaFHDrDwmjY40EWFnh7nE3UcBc
7zzutT0jQGjJZv2Bk/K46dY32xeFBJB5Qx94KlIWs1L9rsy8R4CrfsbGYiay
2DtyjyIknwCJTxSFfZlkMXOgQI1yDgGWIg5tWRXKYPcTp5krbhNgDKuYp72V
xjTsgx35kQRgfixqOqsshW1yejSvOxEg9cYnq2Zzcfx5TjXJz5EAXNaoKlhU
HNtq5X2xsieAllge8/U/YthhxCdSzIYAdEc/7xU/FMMu/KRtbccIcHO3aHuO
XAz7Fqocp9YhQI0NFf+3DyL4x9Ldwt+aBBCmjZZsrRDBfoYkK4PqBAg52/Xf
WpwIPj/ZnVFOJEDeNPUJXT0R/J+498hRWQJo2+R8O14ljK+W53jd5CVA31gT
JamREN75s1cfwk2A4q5K53ESIRx51IvGmZMAEa1EG1MQxNHzhMcKrATQX7V7
UWYgiGPl3y310BDgYd9xxgxTAZxSvXuV9Y8yMOt8/KV0/gB+0OCeljWgDGYm
3U5JLDzY7Pml3Qf9ypC0nNPSMsGNVx+n+FZ9VAbOGRFm2xpufPh+o35njzLo
r3/OS7LjxrNxbAt/2//t915N5CnhwrLWLYecXyjDcaMuaVULTvzRfOjp2Tpl
OGFazvdOjBNfNVnkDav5x5d9Mv75Fgfu1uJbSqlSBkEh9tMXHnHgAOH/8qFM
GXwjAuSz6Tjw818i62I5yiDEdKiF6Qsbdvyu4aqcpQz3isMyvevZMPmExTvd
DGWIuEldRpnGhm36LxedSlWGae4WJ24zNrzR2GdxI0EZVj3dCVeaWbF2wrXS
+UvKcPXqs6631Sz4teiE3TMHZaC+SLZz7CYjLrTKj0y3UwY62iYnMktGHH3d
7mHoKWUIDFkn02VhxPqT71e0TirDu7O/P6hmMeCmosZbLUeUoeNHZKNgOT1u
EM5o/aShDImTx67+mqTFOSeOz9epKYNH4DPf009o8cVoOtYcFWV4rWfmoBtG
i9XHo12clJShe+tVuDU9La65f/7vtKQy3HD61tGkTYOfCpoqbXAqgz3hTu6z
SiqcYklmO8SuDJXuHW6TEVT4fGRzeCOrMmhXM/+6aEmF5cdUuiIZ//En6JL0
LFHiigJhL2pKZYj0HTBn1qbEZlpraoQ5JTgpxV6mNkaONdQcGcNKlOBoCN/w
mA8pPvxdKeV6oRIQDUcE841JsdVdSubb+UoQniPZmy9Giv13q1nKM5SgP6/T
w3ucBD94Q80xEqsEu5apDAzOJJjBto5P30sJvD4f5fFq20N8NMl5Zm5K0Okp
x/r5xh6SanTlt3NWgkN9ippNx/aQkSCD4IVTSpAt7ez7s38XXZx1F3lgrAQV
WV0HXv3cQZNhLNJUkkqgM6M4akHYRkvSs+Vsokowfcn4Qfv2FtodeSUjJKgE
UQQSXN6+hXgO+shpcinBts0IPHTeQhbUSNGPSgnOSywV+Kf+RQ3Z59R6ZhXh
9Lea5GiaP+hWQ7tRVpki3Bv4MV6it45oBme1LYsVYTD+MsGBZR3FrlOpUN1X
hDeKdSwBU2voCtFULCxLEagP5BvXJ60h7ycd5LZxiiBQfjio4usqMijsbOP0
UARhu/HIsIwV9ArNNb13UYT3BqkzA/4rSP0rTV2coyKYeea1JhuvIAW+ow/X
T/7jN2bkXtpcRnwZb+M+GyhCykBpx23XZbR2o8skU1ARvLx+BmUaLKHA0nl9
Cz5F4MYHeX8KLKH5NjoNSi5F0Bl2OsK7+RtNkB6TCmVUhNSSY+MnA3+jnqvv
qE/tKADVofSlK96LqCywu5NjRAHqKqXPlAb8RI52PWYZmQqwc+GOTNXYHFKU
zNdwvaMA4bMqsncr5hDZ+llx+VsKkP6LX3kpbA49TqPca41VgN/3JpomWObQ
znvdZ6vBCpDkUenQePQ7Kjj8mNvaSgGCI43iY3pm0H/slymELBXgu/TFsYHC
GWQyabI8f1QBOvtjexODZ9Bi1GTXdUMF4Cry9aDnm0H6r3gjnysrAP7va4fP
uWk0TkiYZmVWgIWCZ4NjglOolsS27yudApA3DUb0bUyihA9i6BGVApyKMPnL
/WESKZ/H2YZ78pDDdKumIHoSXSvfMAv6JQ8GNnYul79PIFEhr2e97+TBiJLN
5VvrOPJiMIq8nSAPqyVmcSreX1GCQuC94lh5qDdxKWyQ/4oqLPPRi2h5QEGF
JE9XR9FS6sbet0vyUF6iJTF7fRRd4XwcpXxWHo7HXD0XUvoFpQpyXOs7Kg+j
i9LFJ0lH0PODhkUzxvKgclts+GLPMPrsGvD6r6E8pLsmu5HmDyO+4k5SUW15
yE4S89DRHEYPpSKu/ycrD/BZ31I9dAg1Ks/GsNPLg1Z4xL2HJIPo60n2Eilq
eSB4Vak++jSASIIN2nTI5YFfYqicomwAGdflUnhuy0HD/kQEWA6gXq3jcbUL
cqDE6eOj9eAzmjFqiD/VLQfNhMU3hfb9iOVUUmL2LTmorJ1/QLvfhwonSUXs
EuUg80zOw/GhPkS4cLmBK04OokRsgmhq+pBVsu/3zHA5qBA+9tLUtw9lvDYx
zjgnB+vk3FX/DfQiHkVy0jtH5aA9W/7u4LUPqPzVlZwTxnIgWVIYRHHwA9I6
uqLEYigHQxOqLWinBzl6Trjc1pQDUDMRHrzcg/Jz/z35UnKQlm79KOzKeyRC
HX4piVIOqiOfpV3MeIeeZ6wym5HKgfxjlb41h3fISPRcGe2uLHiEcS3+EnqH
PPUcBxLWZKHrjNGT45VdqDRYU/XGlCxoHrzGXvf+LZIdX/sd81oW3s74ayiI
dyLiy/M+ERGywDxT9cBX5A1ivXuYGHdZFiZ1H9DGbrahpUsHdm+GysKPyKbD
K+/b0FPNt2n552XBa7vkUdvVNiTbII5eOcvCxU2VDKUvrUjsxReOLT1ZCJtU
E84sb0Fk2c+/kWrLgl1z+sv0mJZ//SyxglZdFnqy/SK+uLSgQnUNA15FWeBS
pjx0mKsF8denndMUlIXWkFStcwmvEUfd0ZawPRmYNU7bzbwMaDVD+FbklgzY
UPt/nLEH9DFk0y5+Qwa0tcqPhGkCSlV9+CtzUQY0aK3Vny5hxFBLwls3JgO5
6yWanBsIUdS8CFxFMtCZ8LQ4n7sZrVdLCFyIkgHrQ/xTh6teIkXDitHkqzIw
XeznbxjxEnn3KeaXXZQBPvMvP+4de4kGljUOfAuUgVjrLx8v/2hA9UQzXktX
GQh7ESKdJ9OAwmoDOOUNZSBn+g8sNtajp4dX+031ZEDo7O/Ihyn1aLb/YoaH
lgw8L+Hmfu5ej2zXo9nzCDLwNrJQr4u+Hqmrp7PSicpABDl71LRbHdp48YJx
jkwGTux8rlYTqEWKR3Tfk+9LA7X+4Ou99RrkPQQ3hbalQbfy5hD7hxo08Oct
vd2qNKhrdncJXa9B9VqjtO1T0nBk8NH804XnKOwVCVVJmzQEcWtOK3Y/Qxvo
6N6ZeGlYy3LMEI+sQvmveNSkrkuD1GjJYLBOFTJq+H5uMUIa5MUyrY//fYpS
nsUNh4dKg9i9WafSsKdIouR17V1PaehV1WKpu1iJbBK1zn0ykoZwzXMRZ9Ie
o604mge5+tLQPhh47JfdY1R4fXDITVsamLjp99YFHqOfV0NNlgjSEHBljTbk
cQWKCXgmwijyj994mYS6+xF6bi0zZLIvBZ1DykeeiZYj+xN/mJi2pUDBaan3
0u8ytGfeYfx5QwoyinOZnjSVITMTrxqPRSmI8uAUsbIvQxOaRSnRX6XAd+SZ
TWxGKWIR5DVufCUFuQaT59qEHqKAOZrnCpekoMKP+ol0+APkrqHBrxciBTGy
Bmcu2D1AdvFe8eYXpIDaxEmGROUBMhBvcTznKwVPSl+8X58vQqyuV8kf2UvB
gbSbYrIuRah28JeNuJYUPOfXGDE4WYjKJfmxipoURP56TN6lXIgKQs1kDhGk
QIlWciGNpRDFs5ftusn8y29WgKyt6D6yO+5aep9XCjarrlR/KL+Htto/bvJt
SUK7nucl6/f5aJGT1F12QxIaZQoCf6bnoylPpW6tFUkoUg0Q3nDMR91kNwvt
5yWhdM1K134+DxXoGx/NGpEE+sUXdw8y5SGD+he5rK8kwbc8gTh59i6Kf5iv
RxMuCUMUg8fJz2WhOVdOodaLkmCu6FXlo52FzPhTSCKDJUFUIzFehS4LMadH
ta76ScLaTy/FvYpMlBPtfvSbgyQUvyl/b7qcgSpOS5+q15AEpY0B5/Xb6YiB
u0g9SEUSIiwSeQK80lHAR14eeSVJYJdvcjPUSUcqR+m/FElKAs0h0cK172mo
SX3R9RanJFgqK8pcNk5DPay1/p6rEiDhu+fiyHIHKb+XtxT6LQE8PEJHJBZS
UVrCQ6WReYl/9f8r+GB7KrLbz1o5PikBVc/o1lwiUtH4z8uXdPokoPdJOlPQ
2G200nEwlq1KAs5TOE2kv76FOCPf5YGfBDDP8n26s5iIen8sB932loBUw5yU
8vpEdPMUzxEXdwn40+d5RjUqEZEpeK1tO0gA1ZuJ4DLWRLT4Zc9c46gEPPnd
rDOhk4A6tYh7lVISEOzxiTBUEo9iHtr3h4tJgNuSj97H4HikzxpVcUxIAr7G
G9CoHIpHdXPvbH9wSUCUjXu8xFQcepDtVSVO9S++vwtKL6TiUPh6jmvetDiM
rvwR+NISgzTcsLrfuDiUX3EqGs+OQSvdMwxao+Kw4OR/0uB8DDpbQnw58Ekc
iJcJx+h5Y5CtdTcrW6s46Ea8j3kVch0pPdtvSSj6Zz/1dmhO5xqa9PeWCHMR
B525gl+INhL9lP2peMtRHN4fyssQ645AG3NBmiW24lAZFaNMejsC0XpFHPto
KQ56v+QKxbgikLJzRpDiQXEQaUOEnzLhKNKipXlWSBwUstvdOr2voAT6Ix27
B8Rh5j9LdyvlKyjt7fteDh5xaPr5KcZ06zJ6aDw8ZcQiDkIXaxcDb19G3XpL
tPdJxOFKWqFAMbqEeBUFbe0mxKDu4UTNjNJFJPqz+EzAVzFwYP9M2bYfhuQr
ZM7GDYtBPu2ELmlvGDKQVAuv6fvnTxscmRkUhrwFzR8wt4iBjO+lXNaXoaiW
6cpixwMxQLIn9pB9CDrx+3O8pqcYHJLbvug7EIQ6eUupt8/8w6zvHJ5VBqGD
h8MSmk+LQdqh5M6TcUFI8S5XkpG1GJQvL/yXpRaEGA7Z3TI3EoNYMmeHA7kX
0NusoXRXYTHgXPA/tjEdgAxel3OI8YtBXEdERX9BAGpYuJQ5wy0GT39wl5jb
BaByA95sP2YxqKFk8aXoPo/i5x1yQ/ZEYftuwfsLTf7ISP9LYcKoKAyzWOsT
G/xQo+9jkWNDorB8b6+e94ofIqRffcDYLwr/WdWs3dD1Q8JzB0rS3omCeUCB
y1rLWbR/x6ksv1H03/xB7Fz87IuaZr5WVueIguD8F/5odh+kdmu8cchGFELU
9fdUZz3QDi1L4NQJUSj9ND8m1OiBWuIPii2ai8LPDnk9rxQPZBl9L5ncWBRo
Hw/W7mh4IO9gJydFNVEI+tv5+Nhtd5TlMLQbwykKqvE/ugcs3JDTAPXzFFZR
aO95tc8r5YZErTW87zKKAmvwsGUliRt6ap7V85RSFITbXve/rnVFHQdt7g+v
i4Aei3DbHWFX9Eei10BpQAREroRIZDG4IPRgf03rowgQu+9opnc6o1ghpUeH
e0RAg4RbRDDOGbHwprA6totARFyQxPC+E5JmMJ+MrReBpNk96/bt08hhpSNm
JEsEMvtfFWQxOKJGhNvj7P75nzmXopdsi4YX8gNLrEVgI9JImN7eFv3hucLT
elwEgsI6gg9J2CL1YFU/kiMiYEvHprQMp9BzqUeMVzVFQLkxYFV21wY9Tk2z
ucArAq87eSz8E6xRV3PgbgqnCHDyntZPPG2N5ufNSytZRaC7Pf8ThZI1kjam
/jNPKwJPnuewcQ5aoZK/V/O8toSBJOk/k3g5K5Tv7jXp+EUYHnUJvWebOYFe
3TZKvjwoDFdGn5/paD6BRpqEVHM+CcMzVZeuD1knEA/3SNznd8KQTDh9f/jo
CZTxzlLmRJMwXO4Jz47yOY5uqmpeMC4Qho0Aq9U8eQsUQUW/p3RGGH48sbDr
FT+K6AqJgluOwnB+8J1Q39QRlKXlqN9mKwynuKpt/IuPoGr/R5H2lsJgqOw0
6i9+BE1/NN2P1hOGN5rqo/8pmCLz+7EkHw8Iw83ja96RjsZoWPOJcD63MIB3
dWCqqDHy/vjJwJtdGNbuWbrJLBxG0ZRi17bohCGAfzhwIeIw8h68Tm6yJgQ9
QoFdqY8OIdULO5Rz1UJgy9pO589jhCyLj5mElwvBR50GK985Q+Q7kBvPUigE
2j4iB0caDFGerha11m0hCCB67fCdNkRktGE0SeeFIG+mSmOtxAD1Fv2mk5cV
Ale3r98cc/XR+U+TzBeKBUFI/Hrbs49aSPzxUn1GniAsH4dY4TtaaOT6nvPL
dEE4kvOSVfaEFjpC5HtCFisIVoHBQTS9mkj8zskjmZ6C4Hkj9kfPgAYasYTo
RglB+KNY6xa4r4buSPZIfRMQhCerWyvr7WroyN6XHnIuQSCM74yQ31ZDdZWb
/BZUguByFQs9E1ZDqQxKL7/NCkCu41NqopkqMu0qWKYoFwAp9etJQ7VEtFf0
OEemUACukhWxnYglotrLLw9a5ggAz07iQz0bIhKV+XwrO0EAHjBbfwtbJ6C9
GwyysmcFQMRZosFYj4Bqja+6H5cVgHcrXK2bLUpI5LX9p7tP+KFTSezH6wVZ
VBu07ctZwg9rPqf7796TRSai9/ZS8/jhV68/3yErWeQfMyWTkMQPQnN3HpE2
yaB644DoMF9+uMjU4LeZI43MumIUrMX5wU5M2ZTnoiQavSLZ2nOAH9q7trUE
1CVRoNxbezN2fvgj8cHw87oEyrjJFGtIxg/Wsq9v212UQGOWd0eUxg9AYvCj
nZDr4ui/T09vMOQfgKorwrfvvRBFFLEnBRLSD4C/7dhbumuiKFt17Tl58gEw
DOYdYD4mipoytca2Lh8APtJam7FxEURl36b6w+4AnPbUsfRgF0G5o8MTb9gP
gMoRyYJsCSEkfyv8oiH9AciIlbms0CWIsJ4QYzPZAeC5Il7VESiIpu95atYu
84FXhGbrXrMAUnT7nfLgAx+E+FxXVPbmR60zFLpRyXzg7H6G/soUL1rR9tZM
juEDzwXVekI+LxJN7VDNvsoHEaI3WipO8aLr2kkKVef4IEup4N1wFw8yuM0s
9O0YH9CXP1TeauZGTZp8ZAcZ+KA0tfx8xxtO9PPW1T0zCj4I9fzh0J7IiQ5M
jW7Z7vBCZ6X8l3OWnOjKrfurAT95oTH90bWSYQ6kOSk+c6+bF26sj916sMmO
6pKVOvdu8sKjoYDh1BNsaHo8tY0ujhcGNZrumgmyIQ71FeCK4IXyyEs+GT9Z
Uch47UvF87xw6JEX76ckVkRU037sYsELw6YCeiPvWdDTscMpiJEXxIczp5hH
mNCYSmlSFyUvsH6ZKPCKZ0KMidQ3BnZ54MDP0zfrVZiQv0pX1OIvHggzeTRj
eIcRySYcDxLs4YH7q3rnOuwYUBnB0SYyhQd4eusdfrPQoYTvXNrP43nA6PWl
Sv/3tMiv4JPQbCQPuNaqteMkWiRPa7FgEcgDH21iEyeoadHz8YPXBU7wwIC7
9thPehqEbktUN7HygN7v8x9ptKlQofFk5hItD0hOxN42IadC17bvXRUn44F0
U8sak/eU6LAPj+nNFW74w20VmuRBibr06cdOf+KGoV8eVdR3KdDAryX67Qxu
qCeXMFaVIkcNxZXLire4Qev5+DvtHTJ018Fv0D2OG1TPlQ3+6SNDTm+mHnSF
csNDllWG3CgyNJk/oJVryw3iep+pz06RojardKEeS274L9DvphgiRQ9pTlCS
mXJD85JbU/pdUuQb8rb3rAY3lBTv/s2wIkWLx5p8tHi4wcoZn+Z/T4J6SS9b
nGfhhraoQte4ShL07IWaShENN5yrIl0sSSFBIWJVezR/uUCPlmOJxpoEbW0V
ZQ4Nc8FaWPPIeOd+82i1y1WGj1xgcqEkgpi539zsfcDNoIsL2PoHd/+47zdH
f8yQL2/kgv/8ZEPmyfabqSputF7M4wLeBLPIFJu95lbN4WyydC6QF2Sz95HZ
a47ukPW/lcQFuZkfPWhI9pq3p99zFF/mgnsKCx5Vz3ebG4KFfigEcQGyPLn8
KmW3OYwsqLnBlwsCahOmC/x3m5eEOLx77P7FN3VMYVlht7nyqZe2w3EuyFBg
yPBj3W3203vBNG3CBVGtu7FvN3aapbpppgL0uUB0eC2ObWynedrR8cVfNS54
s1l7wqxjp7nox+PkWIV/dhmS/tDnO80ul3bPMEtwgfmVl6q593ea+amPq+by
c4EEw0ZPU8pO83BmIY0EBxfQftHVmIraac4SXxmtoueCKb48HfbgnWabmkPP
tMm54OKJvWkr351mVqPMuDdbnLDmbX2p/MxOc0/vrMOJFU64Q796kc9hpzn5
jKbilx+ckO03UFJls9N8ZDGRzHuCE0JiGUgCrXaaKSO+DCwNcYKOMVP3mX+4
hV7h8dVeTog5o5GS+M8/Kjcyiqrzn/8fPZY1+51mXZle6zuYE8bYq9zK/p23
9UJEmv8FJxxrTR5+/C+eFybBO6VPOcH+Xgc3XchOc8jntl5CKSfcVmeifndt
p5noyfWwqYATWJpMxjbv7DT/XvG5bJrJCVwK4aK5JTvNT669tPh4kxM6KoPK
X73caT7LQi/qHMsJ+GJRlnffTrPkfaeN71c5YcV22fvhwj+9FZ52/RfMCafb
X81dp9ltLmrav7frxwnHqZ4Z0UnvNrscOxmc4P4vH5PpNROz3Wb+kQem7I6c
cIM4NnI4cLc5a9N4SfooJ8yeJcTXvd5tto7Pbqsx4ATvU5LfDH/vNrNw/sjR
1/yn5+uK7BahveZk4k1DGylOmNRaLB1K3Gs+8vor5zdBTrAoTmpP+teRqU4o
zZ/l4gTSjwGjfiT/7u/5j2lRlJyw7n3XcDVmv1lvR8yHbpcDaq4Rvr3q2m/e
SgrVyVzjAOO7OUmX6UhQaDnPdMUUBzht0af9dSBBRA2/BrUvHLAz3MVxIZYE
Lb15dRM+ckC0oDN7SzUJ8ptyURt4zQEJ/I/vCDGTIqn/qmndXnIA98y26UFD
UjRNQja2UM0Bsn+r591DSZGL4MN40kIOoL8nfWviX/1bOywMykdyQD9jQs7e
CBl6enOb7UgYB3xPOtc0z0uOaIDe0iOAAzzvoOx5R3LUJCnfdteFA2xEdMxO
TpEjLkfd/VpbDsAkZ5t7ZCnQhVvm2r2WHOCqelDsVggFEl/zr6Y6yAGfI2YU
dpkoUaRUxIKIBgdceSXf2XGGEg053pLUU+KA1dyYQ5Q1lOjW68r8YCEOMIsq
OMzkRoU2UhYTxvfZ4S3fEZ6JUWp0omWvdXuTHXgPXSG+NaJBFetM+1xL7PC1
PGEz+zENOuOkFGoxzg6zZxbcZONpUafMBbdGYIcwN60L+670SNQ5Ov9zAzss
NPT/2fhGj8JTUweXqtkhZ4Clxs2dARE2qy2kitiBqaDW9VsQI8ptW9bKuMYO
hXkzB5ubmdHaJmlo1WV2iPi67m2iwIIs5diqu4LY4XBo4lRTBAsiTyNKkrqz
Q99uWTqlBCvyPxPMFmDEDjqtxZoeKWyoPS3GIlGbHcYjhJTzF9mQcHt6QgmR
HVQshHrNTrKjz/K1eyOi7JBUP5hiJMiB9LfW5k3J2YHO+oGR0RAnylGglPTY
ZgPfToHgbgsutOLK6Ra5yga2e4NPj7RzobIOtcHaKTYwTWFATsCNWDLDWkXa
2CBEhp98eYQX+XXG7+k2scEnwkYOlR8fatvO0rKvZYOT6/fdS3b40CX3F1Up
JWyAa766d8vzowmlP3nbsWxAe6ZNUu2VIOLSLXhzPpwNDq/m7T66KITMjxj9
/hbMBm/YT/28xS+MGlxvGrW5s4HBwuLQqxlhlHpH+MdNAzYgP5XnO5UjitoL
3rDta7CBk865vHkGMbTzyE83SIkN1m1GanZixJBvS+3tU4JscMbsS0HqVXFk
sHpEXXCHFXq/5V9oTpNEYfu/zqSussLdpulMFxEp9IQ+PZFsgRU0y0Oj62uk
EI/419HZYVaAphy3hSlptGQTFFP1ghW0C8+3EULlkKQbV6VIFSsou/YFWYjL
I6fzrwbSS1mBmCOjtzIojzrjKGUvZbJCjLf/TQsLRXS//m6vQTAr8J4/5z78
Uhn1t+hvPfdjBbuVH8x6EgRE92FKTMKdFeSqRra80gko7LvCRdqTrLC+O7t0
/BIRWfK0CHxU/If7P9y6662KYsV9TA9LssIghbqF1rwqalRmCKoXYIUUs5oa
nSA1JHnUti2XgRWeqY1Qvk5UR3uX5/085lnAbZdi2uG7JlKNv53xeYIFVsrY
zLITtJBf2r+ZfJgFyPaPjG0qaKOBikhW+U4WaGK2GE+J00FPv7A1rD1kAfmw
zH7COX00/f3FhHcBC8QI5VcUKR9EfGtO9MMZLJC0vCgsvH0QxTOUuTTHsEBp
aFD17AcD5KynQxnvxgKMcabqo5lG6HCFDo+wAwusM2SWXGI4hOS5deUaT7DA
34IkX+b4Q2hnSffk4kEW4NZXuX7p+mGUX6JfYCvIAkRjEy3/ByYolvVg9RIn
CyQ4M5+jVzFF/pEHW5MYWeBYIJvgsQ5TdLE6+mPEX2awQb3mtNtHUD13rJ9l
PTNsRbUsKKYdQ/HLsanXHzJDxmZdQLiRObJ9F1dfn8EMf7vzx1Q3zdF65A0y
oWBmGBsvELUPsESqs0m5v5WY4fGfhP1T704gCkgGMSFm8HOxJulUP4n6796c
tWNiBvu9IzBfchIFW6QQ4ScTCN6trbqRaIWe19759+9jgpt4x5w/zAZdT0lb
asthgu9VEoFMf22QlW86198bTPDFePqKadQptHwg093NmwlcW7uzJjNtkXJM
zhZBjAme8kYOSS/aIxLnu8LebEywFHW3o/GWA+pVzzXJJWUCHyGOG2YERxQ4
n5dGNs4Iz7dlBbtiT6OnJ+/Lfspn/PeepHbourqgSLnCE9Q3GUGjof/AE9Ez
yJKyKEznKiPkifBS/vlxBv1qeNBS7MAIU613LftaXZG8cKljCBcjPLD6Znr+
mjva+VsaXU7JCFI1aknjm+6o+1NZ6egaA0yfAXw0yAOdu/Fo5fAnBrDc+CVp
dt4TVSw+SeJMZYC8ucwl4k1vVMsqF+kXzQDSMT+qatl8EFJ9FIQvMEA5fam/
fb4P6rvy0P7sSQbYvMC6cOKlL/pDdU+ymY0B9pQ+Ksnzn0Nksvx8bOQM8H3/
otxE8znEYJHL6LNKD10ZYbyOHv5IOD1rjaWfHu4MqO4vvzyPTIVut3hm0oPA
f4F5UuYX0AkjxvqXcfQQfy6v07HyAnL0Sn7EFEYP3i2rhn0sQSjg8Y3UBlt6
oNswskBjQShLI9qFgYceyovrJCRzglGh495JNxp6KMtj39tjCEEVEeHG9X/o
oCTiA19qbAhqbr0k7zpMB4wGu8b84aFo+njQVk0uHTjVPdt8mXIRLf73+xdN
Mh2UZ1yiVD5wCf3JPD/hfJUOMspKF+YrLiH60bOd1E50cN/qb3JE/2VE9HXP
Oi1AB5Hufpw2VuFIN3k8sZqRDt6/Ozoqtx2OTJ66RFDu0cLVFevA5bII5LDm
6Fk1RguF66RsJYxRKDramkheSAuWxpO35KmuoaTiPgn7VFpIc733qvTcNZTR
fpy3MpoWGpvUbSM+XUNlDOYkdm60kH7rg9OliuuoJ+dwT4UoLUx7nFI/fDEW
Db1qeb3PRgs/tj3E9Zdj0eSYQZ0NOS2s7E/FMAXEoQ1xvfy9KRpYuLCRHHYh
Hgk8U/OzekgDhwp3l0/lJqCxuK/apzJoIFj3Um2YVuI/PePo7WNoYPh11Ube
aCISpfj8xNmNBga09IKdlJKRpF3Ib18BGpgpUNWup01B3+X44RwDDXim7tze
fJeCyknaUgO2qUGG6b61cPptJFfBTgwZpoZf06c/W+ekIuXd5yFRmdRQTZDk
5rdNQ8t9jsbXY6lh9d5xwcruNPS8lIwrLpgaNnvqnXRN0pHaCasXSSep4fzW
GZtiowykXbz8N5ORGnInA2l73bPQ9sW7XTk7VMAWynb25moWajI3zMtboAL4
28GydCMbHdxI1S16SwWqVE+1GZpy0OGjylFP4qhATWHX0NomD1EKDh2vCqGC
mmErTVLKfNS+EiX83IMKuO+pD4k35qOj+R9evzCkAtcdGhZD4j1k+TuAonWX
EizKlWLvPC1EzG1cn9/8pAShC5mpPnxFqDcHPez8QglR5v5+GwlFyNqIybTn
JSVoxu2ejAt4gOwzKxOHQylhu0qKMsi5BPH6nXIc9aQEXdpX99knStCI/q7s
N2tKqJPr66PxfYic58y7pwmUsNBFf84wuhS56/xkWvpFAfxuFwt9RsuRGEvG
t5VRCtB9dPAWd8QjND2tU73+jgLs+Bv7P4tUIJ+U5JPbjyiA/GXs9uzFx8h/
QjaDypsCKKHlvKfDU+Szf5woa0sBczsj4i4sVchdILTXwoQCUhNejZe+q0IO
DpghU5IC2A0W/raXVSOTPus4se/k0Mun0DZk+hwZ/r4kZjpIDso+R2WY658j
XcZ7r/06yEEjuYdkTLIGqRyd231WRg74VABVLEstEn4dHmbgSw4u2vE5mLIe
HfhWxOFpTw4Zd2iOxCXVI67d9uc3jpDD2Ehd3Dm2F4hRi/V3jzQ5hCwr3Z2R
a0Bb1Q99nH+QwZf5SsXmG41oo6eL8towGRwvbvd+JvUKLf/8XVzylgwelHPq
+L17heaktccXHpEBXd+YfpxgM/pc2GN/xY8Mwq9VapBsYNSLVjcKHMlA97FM
keNpQN2jPJmvzcigQ03ZbqsZUAuPRx+NHBkcCm26ZpD0GlWnbh7NXiAFq0+/
i8MNWtHjp/xzjV9IYVAm3CG9thWVdhvGj70jhUPz9694y7WhApqbLRJPSMF+
xjwhVuQNSooW1qn1J4V79/ooEwgdKO6e8fCgEynke35/5tPcgaKb/C5um5OC
putQRrp5J7r4p7bGSIEUvpXtHRQOfYs8LxyV7/tFAgmGVlyOy+/QmZSArrWv
JHA8PFt/5m43cnyS7svTQwJKl1g4/Uzeo5NzX0vOPCWBrQCtotePe5C+638C
iwEk8JbExF/jcy8qOGiZ4naGBPrpJZRAsw/tCMru9x8nAeUresey7vWhxq8T
46+USUCBqSrNLegjCqh/cIR9Zh+L7d5vp1brR/KhjrJbb/bxi8Q7eTef9KN5
FTaGidJ9nCzUcOuz5Gfk8+zah6e++/jKF4G/62IDyPWJq63Zzz0c4ffZwtZo
CAme49EkvN/Dv2ICx8b6htCoTC8vz9M9zBd7J7TRcxg5lB38OhO4h13+a3Rr
zBhBVg8EPa+t7mKO1urrEsJfEYvbgLFv/y7uj358Lbn7K+oRSpE6XreL1zV1
spbCx9Cxgt15/ou7mP0n8wr3/Dd0OGc0qGFrBy8culxmET6ByOwyrO9/2cHp
CuoMX6YmEHCaq8U37eArQxX3P1hMIr30V3+sI3cwq7GIuLTMFFJPyY36TbqD
6909v+rvT6M1cyu3gcltTBMoU/346gx6Tk93qLl1G3PULZfsbM0gpcTLVMlx
2zjw8bNnqWTfkXSs/S1J2m0sGR8mc03jB5o1YglknN/Ch7+YiDC8/4FKSDtP
rHVt4Xg9clI273kkEqXB0XJzC2v/0Hk8+WAB8V3hynNm2cJeBv7tpGaLaEiz
J/zw8l/88pxTR9fuIsrajHOR+/gXL+wk9LTV/Ubsoesif9P/4qovySP2d5cQ
w4X+8gzuv/jYKU/+SsIK0kr7dnhw/Q92thpY4yxbQd618+O8/X9wt+6HK5eF
VhH8IeG9n/oHm6ktR0TxrqHQawqJj2j/4BqN33nvVTfQg2JNiZ/fN7EYZXqt
ZdsG6n1z6LVi+yZOa2vMDLPbRLJ0jn9rrm9iZ0bK1QOJf9BYWvxZtL2BV8op
BpP4txF93R1K0pENvOV++gV99zbSHMwvOtSwgXteaedTR++gtAM1w50hGzhR
/lH83PouMi35dvTTr3XcRygG9xQSHNI+P8PZvY6f59isdPwlwQ/m1q/ZV6zj
s9u0Xb98SPGOPEPjV+91rBrfU//GnAxX12nKzn1bw4K2A6HvtCnw18FD7bJo
DWtltYbbIQpMt2Xpfj5/DUuHC9wzMabEnvpeuSv2a3jOst6pwpkK83bcodvt
W8URzWdPEF7RYJMf+aUHq/9h0Qe3rzrR4hD6cqPrKatY/TtF7QopHe45jq5Q
H1vFZsTy0yMO9Pj60Pw8a9sK/hh55M03AyZctbUeb/NgBVd/z8kepWLGo/yk
YtnRK3ic7kwd6UdmrO7GfZpfbwX3bhtvyzSx4IUfh95J1i9jMbeOY/di2TAP
w3GfsxnL+P6V0jzzPTZsouhI/uS/ZWzgWCcnf5UdF/53QYegtIxbPjs9Hork
wDbb+Y91ypfw8yehF6KqufB61YNJnLCElcduMkrrcuMsz3Lew2eXcOf4Z1Wj
d9x4+H3NDXPZJRy1f81Kco0HNxlkdjTa/8ZCY/olx4MP4L1HhWqtvL/xa59Z
V1EBfmzI/qT43cgi1hvc5lF8x4/bZ1qiRp0WcTLz3lM3VUH8IWlJY8/1F+6e
8rQ4eF8Ys61tP6QS/YU/5a4UPaESwTbO1BzMUz/xS31m3+cXRPCQkuCSkNdP
/NiJ0PreXBRP9h8rNzy7gJ10b1paSIljcX07LjPZBdwhPpIW+1Ac+5S5x1ot
zGNZw6CPi5IS+Ofly64e5+cxU5zSkVoVSbwhWMYTF/QDP1lrX0u5KI01E57H
3yL+wEIRwfMzrDL46nLzWubqHH5zIJ2HUC2DSdr6e0tD53BLzUMntr+ymPYs
WWLn5e94bc71PgErYPOPjJu92t+xhNeMhW24Ik7R4fUa3p7FfZ5lCW76SpiN
SdlwPmIWn+YKZ/riq4z5a5z/0l+fwejF74BKfiJ24T/rw3FoBveqaRsMpRJx
UVzIZ36KGewqzvuSiUYFS9onP1OIn8brote/rO+rYOXdhrPHk6ZwsYWIqyqP
Ov7Pu23Q7tgUvh+Uiw+WqeO6Dx+MXRmm8CKNFCm3tgbWfjArEpQyiU8XO/hl
n9PEh0w5RtLSJrBC2sA+G6kO/lCwmnbEfAIf3XPTjGnXwafXPh7bo5zAiO34
28k7uji46E7z2cvjeLVk852Kjj7e37wQJqQyjulnKl2TeQ9iroJCl4rhb9h8
KbH23t5BbLwpYHQNxjCDodu5n4sG2KlktOanyhimr5y10fY3xCEn8yTsy77i
swUe6qd/GeKSxzy0SimjmJox9EbWthGmcGXvHT09guV1fxe/PGaM+Rk/Gh75
MIxZIv+4uSwYY9XG1Joao2Hs+rnWb/O2CfbkYMpOkhnCdB9qVJ7NmeLw1900
G/mD+Msiu4tcwRGcEZB8xY1lEJdupnWb2x3FbZ00Lpqbn3HdrXNXj301w6Oh
HR+K/T5j9QdwI/XRMbwmGm/IPNaP2Ska75uHm2PxCHKJ2bZPeMTTopJF3RLH
EPYW0tP6cFNW47sekpM4b6zJeZ+yD8foG0kRYk/imuSrH/wu92IqqqmlAXor
/ObdslcM9GDGoab3N6Wt8ZpE4FHHsveYQ+SO43KzNRaP/ilPSOnGtEP814zs
bXCs6vfVsdNd2NT+VPPZ/FO4NsVzsM7oLXZK7j7w0MQWT89NNN6U6cShwd5r
2Ru2+HDB6DXtzTf4VYbqsWRfe0xO9ZE5K+01VjbgYq/IO41VXI+v+l8GPGD4
gyrtihN+E3K38gYgXMpv327v5oxjv6boTJ1uxLJUC+qzpmfw9J1EsjsyDbjM
JFxfXdwVHzKJfau/WYffSBl/kX7kismqLtvlpj3DjbK6kiQtbri1fU43FZ5i
4y/bl11t3fF1pbGuhdMV2Id+z9F3yR2Tkr6dfZBWhLVKpq1z1T1x9KfwHzun
c/H7RzT1vlOeeL/Eh7I27Q4OaiPGSGd74a2fJUYDadcw2ZPdC3pW3lj09m7x
PcEiJKdr1MTO6YP/B1XaTYg=
          "]]}, "Charting`Private`Tag#1"]}}, {}}, <|
    "HighlightElements" -> <|
      "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
     "LayoutOptions" -> <|
      "PanelPlotLayout" -> <||>, 
       "PlotRange" -> {{-20., 0.}, {-0.003, 0.00001}}, 
       "Frame" -> {{False, False}, {False, False}}, "AxesOrigin" -> {0, 0}, 
       "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
       "LabelStyle" -> Directive[14, FontFamily -> "Times"], "AspectRatio" -> 
       GoldenRatio^(-1), "DefaultStyle" -> {
         Directive[
          Opacity[1.], 
          AbsoluteThickness[2], 
          RGBColor[0.85, 0.2, 0.15]]}, 
       "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
           Identity[
            Part[#, 1]], 
           Identity[
            Part[#, 2]]}& ), 
         "ScalingFunctions" -> {{Identity, Identity}, {Identity, Identity}}|>,
        "Primitives" -> {}, "GCFlag" -> False|>, 
     "Meta" -> <|
      "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
       Plot, "GroupHighlight" -> False|>|>, "DynamicHighlight"]],
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{
    FormBox[
     TagBox[
      StyleBox[
      "\"N\"", 14, FontFamily -> "Times", FontSlant -> Italic, StripOnInput -> 
       False], HoldForm], TraditionalForm], 
    FormBox[
     TagBox[
      StyleBox["\"\[Xi]\"", 14, FontFamily -> "Times", StripOnInput -> False],
       HoldForm], TraditionalForm]},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  LabelStyle->Directive[14, FontFamily -> "Times"],
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{-20., 0.}, {-0.003, 0.00001}},
  PlotRangeClipping->True,
  PlotRangePadding->{{0, 0}, {0, 0}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.998453662128605*^9, 3.9984536827259197`*^9}, {
   3.998453716887053*^9, 3.998453742571839*^9}, 3.9984538023483562`*^9, 
   3.998469451182802*^9, 3.998469598623953*^9, 3.998537738199583*^9, 
   3.9985378144590015`*^9, 4.000918951594441*^9, 4.0009190444220915`*^9, 
   4.0009194173260098`*^9, 4.0014720781716022`*^9, 4.0014721364197426`*^9},
 CellLabel->
  "Out[114]=",ExpressionUUID->"7e379bdb-7ee6-3e48-9695-ce8372f4fbe3"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1141.2, 604.8},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
Magnification:>0.7 Inherited,
FrontEndVersion->"14.0 pour Microsoft Windows (64-bit) (December 12, 2023)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"7360cc1d-431f-0245-8d04-84b30ef23736"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 434, 6, 68, "Title",ExpressionUUID->"074aa7d6-70ca-9641-94c7-19fb661e5342"],
Cell[1017, 30, 158, 3, 37, "Subtitle",ExpressionUUID->"14f86a77-6bde-af4b-b76e-def1ec9e0060"],
Cell[1178, 35, 1818, 51, 167, "Input",ExpressionUUID->"2772d283-c293-f544-9634-1e34ee29c593"],
Cell[2999, 88, 172, 2, 21, "Input",ExpressionUUID->"665840d4-ea6d-1e41-a57d-9af4a6e47a69"],
Cell[CellGroupData[{
Cell[3196, 94, 280, 4, 37, "Subtitle",ExpressionUUID->"e7b870d8-6c79-674f-b7ad-4fc9acae0532"],
Cell[CellGroupData[{
Cell[3501, 102, 7545, 215, 261, "Input",ExpressionUUID->"109753cc-967f-c74e-b257-30601382c030"],
Cell[11049, 319, 3548, 53, 59, "Message",ExpressionUUID->"af6e2f9d-7b46-3f4c-b71d-f3a2bf20a566"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[14646, 378, 150, 3, 37, "Subtitle",ExpressionUUID->"d8f4008a-84f0-e94f-a4be-c13b47ac90a5"],
Cell[CellGroupData[{
Cell[14821, 385, 10294, 285, 453, "Input",ExpressionUUID->"a0f90605-a94c-bc47-ae48-551094a30fba"],
Cell[25118, 672, 52262, 906, 175, "Output",ExpressionUUID->"7f8d0b71-1af7-1f4b-b54a-a58cde6409a8"],
Cell[77383, 1580, 63629, 1158, 266, "Output",ExpressionUUID->"cd29ee31-6aa2-d74a-a716-25d3f4556655"],
Cell[141015, 2740, 175896, 3005, 179, "Output",ExpressionUUID->"d9210353-aaa6-f643-86a1-81331ceb13f6"],
Cell[316914, 5747, 17108, 333, 165, "Output",ExpressionUUID->"59c0b08a-730e-ff4d-b4c3-aff00c58893b"],
Cell[334025, 6082, 472, 10, 23, "Output",ExpressionUUID->"ef3a0b4b-8602-b14a-a3e4-0998df19aa51"],
Cell[334500, 6094, 32539, 613, 163, "Output",ExpressionUUID->"d7841ef7-9e14-c54e-a2b5-81b76cac360c"],
Cell[367042, 6709, 693, 14, 17, "Print",ExpressionUUID->"23d2351a-d26c-ed4c-8091-bfc84d90e345"]
}, Open  ]],
Cell[CellGroupData[{
Cell[367772, 6728, 620, 17, 44, "Input",ExpressionUUID->"2bb59fdb-41f4-ad4f-a6f4-a2a6fe04bc01"],
Cell[368395, 6747, 56146, 967, 251, "Output",ExpressionUUID->"1419e9a6-0e09-9445-a4fe-08acb63d1994"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[424602, 7721, 365, 5, 68, "Title",ExpressionUUID->"7601a70e-a7f6-5448-9b8e-c5e723855731"],
Cell[424970, 7728, 158, 3, 37, "Subtitle",ExpressionUUID->"21bb67eb-1c31-4b43-9c85-64efa63f6faa"],
Cell[425131, 7733, 1749, 50, 167, "Input",ExpressionUUID->"0eab6ac0-b7da-1545-a83f-d8ed7c5bc32a"],
Cell[CellGroupData[{
Cell[426905, 7787, 280, 4, 37, "Subtitle",ExpressionUUID->"678277ef-cd97-554e-a78d-9dd810fbc812"],
Cell[CellGroupData[{
Cell[427210, 7795, 7441, 212, 261, "Input",ExpressionUUID->"fae3c431-e83f-6c4e-b402-cd41e9f52648"],
Cell[434654, 8009, 3538, 52, 59, "Message",ExpressionUUID->"3ffb645c-bcc8-974e-98c0-698c84bb1e70"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[438241, 8067, 153, 3, 37, "Subtitle",ExpressionUUID->"4e8ef964-4fb3-5a47-a8c8-af074bd22517"],
Cell[CellGroupData[{
Cell[438419, 8074, 11738, 326, 539, "Input",ExpressionUUID->"c93d87b4-b525-8f41-bfe8-60fdb32a88a4"],
Cell[450160, 8402, 52223, 903, 189, "Output",ExpressionUUID->"5561987d-1863-024e-9f77-d861919666a6"],
Cell[502386, 9307, 62260, 1134, 279, "Output",ExpressionUUID->"8a2d9b98-78b8-1442-841e-c5e892c2459a"],
Cell[564649, 10443, 176969, 3020, 189, "Output",ExpressionUUID->"66e246c5-a1a2-9944-bee9-2940bae7907e"],
Cell[741621, 13465, 22274, 417, 178, "Output",ExpressionUUID->"8f6a17f0-f053-ee4a-aa32-a150456a21ca"],
Cell[763898, 13884, 657, 13, 33, "Output",ExpressionUUID->"57b08864-6ce2-ba4f-8c05-bebc1e088f94"],
Cell[764558, 13899, 36334, 676, 173, "Output",ExpressionUUID->"791ce70c-e454-1f42-8e1d-608939d1c019"],
Cell[800895, 14577, 866, 16, 17, "Print",ExpressionUUID->"ea066030-ce4d-334f-abd7-50ab65fdb11e"],
Cell[801764, 14595, 60642, 1043, 212, "Output",ExpressionUUID->"7e379bdb-7ee6-3e48-9695-ce8372f4fbe3"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)



==> anc/requirements_scan.txt <==
cytools==1.4.8
numpy==2.4.3
requests>=2.31
jupyter>=1.0

